There are 2834 spreads of lines in PG(3,8)

2834 inequivalent spreads under the group $\mathrm{P}\Gamma\mathrm{L}(4,8)$. Therefore there are the same number of translation planes of order 64 with kernel containing $\mathrm{GF}(8)$, and we describe various properties of these planes. Each portion of the search was performed at least twice with independently-written software, and the results checked for internal consistency by computation of the numbers of spreads rooted at a line not in the spread, thus enhancing confidence in the correctness of the search.

==> anc/spreadsets1706.txt <==
0000100120023003400450056006700711100111411271132114611551163117222042210222522312243225722662273330733153320333633423354336133744402441144264430444744534465447555065513552255375540555155645576660566176624663366416650666266777703771677217735774477527760777
0000100120023013404450456066705751106111312221637114015511264107625052217262422332041215021622177320335163421353533443752376037714400461441274032454640554063447253045310532557315643565754665273670767156520643667426254656163747602741177267330724773537365767
0000100120023003400450056006701701601151414271432144614551463147225012410252525342143255725662570340736153623363636423654366136744702471147264730474747534765477551065113512251345540515151675076620562176224623362416250626262777303731673217335734473527360737
0000100120023013500440757036607701704131616271435164314511462147226052214252725312540225320662174340036163225373737413152376333764307411441214230434545534262427752035511572253345245535055665572650367116327663561446650616660727100741574247036744770537661767
0000100120023003400450056006700711100111312221236154717541565177626022411242726352444245026632677330436153626333136423653336033764707421345224535414441504761427354055314532054325341535754665474620565136722673062416557616661777504771371227131774672557260757
0000100120023003400450056006700711100111311221136134715541365157125002515242426332642245721662176320233113327343532443250326334764404471342224231474747504465477357025611562057355144515756665675630464166727633164406352676363757607721675247533754076527561727
0000100120023003400450056006700711100111312221236154717541565177725052314272626322741235326602573330235113520333534443457316631754607421643244133414046524361427657045615512754315642515057635474620664176625653062436551646266727403771074217737734672557264737
0000100120023003400450156046703701605131214241731124314571166167323062112252124372745275423602171350236143227353331463250326534714706451043224237444346554064457251035217562456355541535055665070640464166721613566436552676762757200771471267332734770517663777
0000100120023003400450056006700711100111311271732114611551164157222042210272522372446235126632673330733153320333236463254336133724504461144264437424046534465447254065513552556375540555155645176660464176625653263406451626362717703771072277135774477527766777
0000100120023003401450556066704701602111111241233124710561365107125032412242726302444235627652671340436103723353235463455326731734104451045254331464247574566457053075216522357355742565454615274670263116326613763406255616363727207771376257436704071547061777
0000100120023003401450556066704701605171713241433144117561362137727052112242423332341215627602776350532143723353237413250356731724206441042254637424346514464427053055317552357365041535450625572610465106126623165476053626560757402761176267137764074537164767
0000100120023003400450056006701701601151214231134124517561367107521042710212227312146255725632773320434153620333235463457376133734502431142254530474742544166467157065113532054375342515552645575640662106524663364416657646262757303761677207237764473527661747
0000100120023003400450156046703701205121412221531124314571166167323002316232523322141265423672070340236143421343735433256306534734506451145224237444545504664457356025417562456355741535055665274670061166721613566476752676361767100771471217732734570577263777
0000100120023003400450156046703721103161714211635124412501266167327072216252224352340265121642776320034173724313236413555366334754400471446224231474640574563427653045310512557335541535750625577660361106325653164446452676661747500751172227337714677537365707
0000100120023003400450057006601711703121612271635124412521260127123042610242723322346235527632374340235103325343134463657346334734502441545204536454747544561457251045311562752305646545351655671620667136722673061476555636467727605711771247130774171537666707
0000100120023003400450057006601731507141612211235124412521260127123042610242723322346235523632372340732103325343134433454316634734207451545204536454245544561457251045311562051365647565356655675670667136722673767406751676467727605711771207633714171547466707
0000100120023003400450056016701701407141214231736144517541461147425022511252521302543215727662775360431133622363131403657366636724301421043234434424544574566457052045612522555315643555650675070610167126127623467466255626362727704731077257331734373577366737
0000100120023003400450056006700711100111411271132164611551763147626042211242522302243275722622274340733153621373633423353336033744306441142224530444744554463417757065513552254355541565055645576620766156324663261416550666366777504771677217332774372557160777
0000100120023003401450556066704701602151115251237154312561364157727052612242423332341265627602776350537143723353237413750356731724205411042264437424141534464427053055317562357365041535450625672610662106124663366476051626560757404741773267131744074537162737
0000100120023003400450056006701701601151214231134124517561367107521042710212227312146255725632771320434153620333636423157376336734502431047264431434742544165437157075613532255365740545552645575640662106524663364416657646262777306711372207235754473527661747
0000100120023003400450056006700711100111311271636134415521265137327002314272625352141235721622173360537163424313035473451366235754504461342274331474641524360427453035515562057365647525154625775620662116524623364426657656066727404741373207431724677577765747
0000100120023003400450056006701701601151312221236134713541365137227012410272625342147245325652470340531163423363736413152346436774205461646244733474146524660427153005313532253345546575557675072610767106124643364466255626167777504721575267131724275537160757
0000100120023003500440057006600711300131416231337124614521665177621022411242727342443255523602577340235113525343636433154316032734605461643204632434146544567467457065715512251305747535157635474620761136725653665426750646161777502721172237230714672557264737
0000100120023003400450156046703701205121412271431124616521563117021012416232523322643225423672070340731143423353537423356306136704302471145274236414545534764457356065517562456315345545251605774670566166721613364476750666262777503731471217730754570567262747
0000100120023003400450056006700711100111311271732164617551764117322052214252723362342235022612274340036113427323632423253336533744306441143224537454044554463447656055514522254375441565055635776650063156627663261416554666366717702771477277130774671557163757
0000100120023003400450057006601721203161416251431174617571360167224042710212727312646265527632772310431103727323131433155356630724600451542274136424343544261427453025311532653305343525756655372670664136425663764406451646464767500721775247533754175557162757
0000100120023003400450056016701721206171713251633124112501364177123042617222523322346255022632571350334103627343235443455346634714407451547204732444643544563437251045310542552315643565756665673670662156520653767426751676462727604711171237130714571567067707
0000100120023003400450156046703711407111015221736154314551664157426002311222622332147265525622277320236163720363537443753376131734500471744244132444643554061477757045210512155355243525251665071630765156324643666426550626366767100741176247332734770537365747
0000100120023003400450057006601731107141616251431174015541162127224052110222727312646275424632771350733103124323532423353356630734207421643254532414144504764467453075615572151305342565353665472670465136425663665476150666163737604771775257330744672517262757
0000100120023003400450156016703701605131214241731124717531666107323002215222724362342235423612774320231103327353135463253346534754506451345214330414740524264457357055617562456365441565055625670640164166723623567446452676762717100771471277136764275557063717
0000100120023003400450157006601771603161616211430134416521565167423002711272727362242275527632472310435103123313131453057316630744202421542204236474743534361427457025311532653305647525352655376650564146421663764406452646367767404711775257533754175527660757
0000100120023003400450157006601771603161411251431174614521660167224042510222727312646275523632772310034143623313134453057316630734207421047254534434242564561427055025311532653345247535557635372670061136425663161466657646464707304771775257233754175567262757
0000100120023003400450157006601771403141614241435144112521660147527002211272725322544255622632577330436153623363136403652346636754507411145234736474247544760437451075712522151305145505351665075620065126123623762416456656462777605731473267333734173527360777
0000100120023003400450156046703701604171214271531124616551063117323002312252727312645275423662074320731163321343337423350356534734506451542214330414740524264457157035217562456355546525251605770640566166721613364446452676762767107741471207235734175527663767
0000100120023003400450056006701701601151312251336134211571664177227012410212622342143255725652470340732153623363636443252346133754202431744264430474146534764467551065113532255345541575053675076650767156521613364446450626262777302761677257731724473537160757
0000100120023003400450057006601711403121417271132174616551660127123042610242727322346255523632771320434103327363235463455346336734507451545204532444643544561457251045311562754305646525552635475670667146227633262406751676363727605711471277233714171507166707
0000100120023003400450156016701721103141714211235164415501266107322072214212121362442225520602477330635113322363532443453376037754403411646224430414740514464427755045316522557335541565055625577660167126723633467456356636066777703761575217532734677547660737
0000100120023003400450157006600701205121311211237154414561162147425022516232523302447265124632671310436123227343332453056366033704606441145274132464343544765477554045313542757315342575055665573670061156621663261466257636462727300771677257531774375577264717
0000100120023003400450156046703711306121011251432124312571064117224062115222422372743235023612477320233113626353331443750326530754502451344264637464044544561427456055617552653315543565251605775670464166721673764436552676066717103771473277135734670527660757
0000100120023003400450156046703701205131215241731124314571166167323022416232124352547255423602171360236143420333631433257306534734506451542224237444147504664457251035117562456355741535055665070640462166721613566436652676762777700771471217532734570567263777
0000100120023003400450056006701701602131116251637124316561364127424032515272125372442275622602576310334143521343236473555356034704304471143254332454343574766467157045615542051365742545756635776650461116220673261456253616760737200721171227237734571567464737
0000100120023003400450057006601711407151614221130134416551763167425052110222224312243235722662072330636173125323031433251336437724200441443264735464341574661457451065310562753335542575151655371660767136726653564426550656464717704721575227630774774537466727
0000100120023003400450056016701741302171117261630134715531665157327072415232027362242235422612472360431103625323131433257376637704101421444274332444544564063437052015516552354355744575255675676640566176224653365416650646262707506731371227134764571517367707
0000100120023003400450156046703701201141514261232124710541563147221042111252625302643235721652670340736163323363537443752336132744302451147264733414545504767477156035216512254375444525550605172670063176221613365446455626660777503771676217335734476527660757
0000100120023003400450056016701701401121214271734124316551766137221042110212521312643215722662073320435163721333533423257306037744302431042264231444345574665427256065417532554335741575053645476650566176524663161436350656265747702771676217535754774537460767
0000100120023003400450056016701701401121214271734124314551766107221042117262521362443215022612773320035153227343131423254336636724304471143264330434743554563437657055310512752325743575154645476650564176524653365416550666265727603761077217635764476577066727
0000100120023003400450056006700711100111311271732164617551764117322052214252723322546265022612271360036143427323632423253336533744306441143274132434044554463447154055514522254375446535055635776650063156627663261416554666366717702771477277530774671557163757
0000100120023003400450156046703701605131214241731174314561367107323072412252124342445275620602171350236143227353032463253356534774106451043214335464346524264467757035216512152355544555251605770640361166721613461456052676762757203771676277632734473517660757
0000100120023003400450157006600731101141214201137114617551764117327062112252027372745205121642777330435133322333135463255326033774204431342224231434644554460427055015712572356375446535553645470640462126123653162476556656565777606761576237434764276517660767
0000100120023003400450057006601711706151312271634154511521660147126062412232727342140275527632772340133173523353437453650316630754502421346204236424743514464427453015112572653335347525055655372610667136425643764446451626066757206761771237134764175507362757
0000100120023003400450157006601771603161616251431174012521664157224002714272727312646275527632772310431103123313131453057316630734207421542224534434046564561427055025313542653345247535153655372670664136325663764406451646464707305751775227233754175567264767
0000100120023003401450157006605711306171311251430154416571662147522032316232126302447245225642775350131143422333337403757316630704603461646274534434543514462467251005214552757355046525157635272670664156724623162436557636061737401751272267135764470577260737
0000100120023003400450157006603711306121011251334164312521667177224032111262724342146255023652270320233133727323135443456316530754500451142264634424743534462417657055617552455305743565252615477660664146321673564426753656066717104771074277133734670557762757
0000100120023003400450056006700711100111311271736134415521465177327002314272525362742235721612275330332163424313035473451366235714404461642274335414346504762417256035515562656305241575752645375620267116524623364466157656066767504741373207437764272517365747
0000100120023003400450056006700711100111311271736134415521265137327002314272625352142235721612273360537163424313035473451366235754504461342274331474641504762417453035515562656305247525154625775620662116524623364426657656066727404741373207437764677517365747
0000100120023003400450157006601771603161612201135144412521461137327002514212724322546255527612272330434153320363131463657316334734504471545204232464640574561477251045311542653305747535352655675620361166722673762406454666165767402721176247533734777507365707
0000100120023003400450057006601711404171311221537114011551666167527042611252727302546255325622271320435133625323736403652336630714106421444254130424742534262477553065311532754335340545251645371660664146227633364406352646565777504711177227630774677537765747
0000100120023003400450156046703701203151111251434164716521666107227002614272522372746275127632670340431113625373331473056316231774103431642204134424545524261427553035214552653325347525155605776660464136425663764406351636264777503771473207536754174557062757
0000100120023003401450157006605741600111316221635154715511466107425052213252225372741265023662170370537163221373736443252376332734100451143274234404540524266467152055616572751305244575251635773630763116124643264456350666663737400741674247332734774517565747
0000100120023003400450056006701701601151414271432144614551463147127002714252521322543215622672071340034123227353633453554336335744203461641214630424747524165477553015114572752325740535656635274610562176626673061416253676266767503731773217335764476507562737
0000100120023003400450057006601711606121712221135154312541560157224062613272726312745265023642472370133133624373733403755326637704107411541224531444343544166407452015517552354305246545557625675630767146322633161436150666663767505741074227234764375577461727
0000100120023003500440057006600731202171514201234154112571166117023022411262327372646275527642674340035163223313134453552326737704605461245264634424743534661457457025311532354305746545755655276650461116723653061426655636764717107721571247333734271507466737
0000100120023003400450156016707721203161012211635124412571066107527012314232327322340275627672672340435103426343135453053346731704306421345224535464446514267447656015114572753325745545056635372610167106123623461466355636762777504741276237131744675557560757
0000100120023003400450056006701701601151311271736114416521665137123032312232726362740275527642472340531163420313134443353356730744702421346274430434544514266457755035712572653305244515151655672610364146227623666456250646167737201761475207535754275577366727
0000100120023003400450156046703711107151615251430144213531764127626052311242027322147205326642177320532113622353633433250356437744400411642214335464744524263457157025416512751355544555053635473630767166724663162426755606066717507761473207235774276537166707
0000100120023003400450157006607711406111714241232124015531265107126032316252727322340245427652277330434133620333131423655346636744107421142224430474640554563417052035511532751325545535456665475670167126120663364466254636765747507761277217535764377507166737
0000100120023003400450157006607701604131616271135154213531361117123022510222522342447265622632570340332123425373737463054316136764105461241234430434742544761427055015712572356345245545654675373670164176524653266406756656560727200711673257333714175547667747
0000100120023003401450156066707711102111015271433174617541565107323062315242225312544245721602475370234163120313136473554336332754604471746214330424346524766457152005615532456365042535750635176640565106721673763446053646266737506721472257231744272577260737
0000100120023003400450157006601701207131417251332164616531361137224062415242426312140245321672675350337163327343135423354326037704603461542274134434242514666457657035210512757325741575557645472610065176524653364456051646660707304711576277236724375527561727
0000100120023003400450157006601771205121615211230154316521564157423012415272727322646205026632377340637153323353032413752376436714106461746204133444545524164427755015512522653305743525454655074670263166425643763406451636367757604711771217633714073567262747
0000100120023003400450057006600711600161311221135124412561367137025062414252726322545275124632677320337123421373437463555356032704101421642254337444343524264447554015516572354375140545257645177670463126623623163466655666067727306711073277534764571517163757
0000100120023003400450156016707701601151515261737114215531764117021022411242326362345275423672077320332153321323434423356306032754406461242274334464044514663437057025111512354345245505754665473650167126620653665456254656765707301731277237134774776567265767
0000100120023003400450157006603711304131015251332124715531366107322062415242024372642245121642773360236103326353135473354326535734502451542264637444446514660417657005217572251335741575557645477610361166122673461456051646066737400771576277232734672547561727
0000100120023003400450156016702721203161714211636144416501265157324072314212522302646275225612472310031143723313135453056306731764601421045244432434343554467407357005414522655355742545756615771630765156320673362466254636266747502771576267331714375577760737
0000100120023003400450157006600701207151417251332124114561163117324052611262421372142235023662571310332143527323035453056366237704605441241244437464346514566437357045310542557315346525754625672650767136324663667406751676562777300711172257536744375547262747
0000100120023003400450157006600701206121116271534124214551663157524022510212426332646255121672277370137123226373537443753376037724606461444274130434540514263417055065112572552345543525155675674610164156323633764426356636064777301731575267432714076537464737
0000100120023003401450357006600701601121311241435124611521267137221042716222123372740225326652672370435163327363034453551376332744202441647234530434144554467447354045316562057325545505755615173630061166527623460426655616165707501761674277134764577527363777
0000100120023003400450056006700711100111416271432164617551763147725052611222422302446265221632376320234143421333331473355356037754403421043274131474644524364457453035716552757325241555056655173660265146127663663406251646562727705731477207533754671577261767
0000100120023003400450057006601711406171717251433144213541560167622002511262421322547245523632575350034123424323636413757366332714305461443274330474242534766407251075113512557305141555454665472670562176226653062436651626467747606731775227633734571517160737
0000100120023003400450056006700711100111416271432164617551763147725022216212422302441265526632377370535143421333035463553316237724306461342274131474441554460467154035717532457305346535255655173660664116527663261406254636562717205731077247536724274577263757
0000100120023003400450157006601711304171612221533144517571160147725012115242322302242235627642673310234153320333736443451356630714400451545264634434742524263437152055612572051345543555754665570660763126121673461436656636562777704721176267430774570527663777
0000100120023003400450157006601771204111115261735124316501262147123042610242322352346235225672672370132103325343434433456366735734505471741204536454242514464427251045316522151305645505353675376640565136722633767406751676467727607741576217633714475507166707
0000100120023003400450156046703701203161115261735124412521567177327002314262226372145265622612270340137123223313433453056366735734507421243214336454545544160417653015112572455305645535353675077660164126123623564406756606464767100751774237434774274557761767
0000100120023003400450157006603721104131717251431134313501366107122022410242523362447255424632474350635133622363032473451356535764705461345224537464446514660417656055717532151325744575057635272630361166121673461456057616066717402721472277230754672557263777
0000100120023003400450057006601711404171614271132174314551660167426002511252522322646265725632771320736103725373235433154336630754502431346214636424742544160427551025210512753315346575352645575630261146226653764406351676363777705741673247431714375507462747
0000100120023003401450156016701731102131111261737154013541065177424002716232726352042265322612277370031133721343534463252376433774301461245234534464545564560457252045210522552315347505353665471650465136422613762406455666660737607741676257331774477527460767
0000100120023003400450057006601711603161616271730164416521465137524002716252726322544235127632773310431103325323131423257316630734206441042254137424241514264447755025310512653315344575353655675670662136421643764406452666462777305751677247532774175507563757
0000100120023003400450156046703701203161615211637114517521564117526012112242422332240265622672670340637173723313433453051376237764107421241234734464545504161427057045512522653315545535353675072630164106323653764456256606464777501731676257434774374527660757
0000100120023003400450156046703711307151412261233144213501365107224072211242523362344255326602476350036133322353736413255356437774105441145264633474446524260417156005715572754335546505451625672670361116126613062446457606562737204731576217732714677577760757
0000100120023003400450156046703701607151214251431124616541163117422002312252727362345275326612475330731113626353337423350356437734500471542214337464640524264457157035210512456355546525750625670640566166721613364446452676762767107741473207232714175537365707
0000100120023003400450156046703701205131214241431124314571166167323012416232527322147255423602171360236133520333437463257306534714706451542224237444346504664457555035117562456325541535055665070640462166721613566476752676362767100771471217532734570577263777
0000100120023003401450157006604711402161616271435104314501364107323072311252625352442225021642673310537143421373633403652376731734204451641224335464047574661437156025414532356305245535755665275650261176221623467466050646367777704721677217133754275557260757
0000100120023003400450157006607741405171717261233144114521560147222002516212123342545205721632671310233163327363031443755366335744302441046254531474645574363437156045615542057365642565754635172670462116526643762406353676562777504711372227135734072517266707
0000100120023003500440057016601751501121613271734164316521360167327012410212726352442225620642777340435103723323135423156366533734101461542224437424044564264427453035317552153365740535557625570620167166425613763426753656464757604711276207531714675537467707
0000100120023003400450056006701701602131717211536144416551163147323012410212224352546275424672070340337143522363633473455366132734107451143254332414045544266467052015115542652335647525457625776650562176621673262406353656463707701761372247135774671577362757
0000100120023003400450157006600701207111515231136114117521264117327002615232622342542245121672273330637113425373437403352336735704105441342274334434245514666437055035512572155375445505454665470640462126127663162456256656366757601731676237434764276577760777
0000100120023003401450157006601721103121417211735144713561560147023022411222326362747245422652074350236173123313032453656336136774200451245234436404440514165437757055711542252305643555454665276640263136325653165406754666765777600711676247331734572527763777
0000100120023003400450057006600721307151117251436154313501464127425062717232523302642275121632577370234103125323337463454336133734206461144254130424241574664467354075116522557305341555255645473660262106525663764416254676661747106731176257533714276577260777
0000100120023003400450056016701701405141714221231114412561363147221032114272625302545275124672072330332103321373737463455356435724701461541244137424046564763437052015516522753325443555456655273660463126627663666456351626067777503771275247431734071567065767
0000100120023003400450156046703711307111016251232124610541563157224042611252625302443235720652477320334163321343537443752336032744102451744264633414045514265407757035216512453355541565257605177660063166721613566446452616366777500771472217735734672527663777
0000100120023003400450056016701721104171117251330174715531566107626032117262125352544215026622677370435163225363134433252376032744402441143254130434347574066437252045210542552315243565752665573630763116126673061426354636567707501761275267434764774537465747
0000100120023003400450057006601711407141015231135144214541566107227052313242625312747265422602472360731143625363636433251336037704107471243244736424545534761427453015515572753335546575056625575620062176224643161466352616366777501761471227233734571567460737
0000100120023003400450156016703701604171111231136154214571065107425002311242624322647265325652477370434133722353532403551336637744107411545264633444247504761427252015514532353355746525754605170640166146623623261466355666765727304721072217735734670577263767
0000100120023003400450156016703701605171712231136154117541562127123002314262624322647265324652670370434133722373134453057376637744107411545264630414245534661417052015514532353325346525552675070640166126123623467466355636765737504721574207531724274567067747
0000100120023003400450156016701701605171214241331124316571366107324072215222027312742235427662274320231133526353033453051366735754506461441224237464042514463437653055317572456305141555352625672670065116326643564446457606367717100741576237132754677547567747
0000100120023003400450156016703711400141714261335144414531362147023012317212326342545205622622171320032143623313236453657366636704601461547234534424247564767407655015514532757325345535055635770610461156526643161426553646765717700771572277234774272567063727
0000100120023003400450157006601771203121115261735124414501262147327042610242723352346205225612273360031143725343134423356366735734505471741204536454242544161477251045316522151305647565353655076640565116324623767406753646266767307741576217633714475527760737
0000100120023003400450156046703701206111412211637114313521565107025072214262523332242225622612470340334113326353433453652336735734106461145224437464545544160417757045512572152335546505057655273660663126121613564446457606066707303771774217734774677527665777
0000100120023003400450156046703701205121115231334164716561162177524032116232421372141235026622275350637143427323337403551376231714106461342274532444044554364457356045310512557325346525750615474670265106725663162476753656660707307741276237436754570547261767
0000100120023003400450056006701701601151312261535164717541162127725042212232622302443255527612772340637143420313533413153346730714303411746264330474544524664467152075412572457355543565055665473670763166121643261456250626463757101761475267637724373507362757
0000100120023003400450156046703701207151315221535124412511166107227052610272621342541265326672670340334163321343537473052336437774103431241214334434545564760417553035212522152345140535752665271650361176420663564446456656264727603771676217734764777557060757
0000100120023003400450157006603771606121412251430174213531761117424062111262523302347255322622277330635133322353031443751336530774105461145204232444644534464457055045316572356355547525251615475620167146127673266466653656066727707741074237131724670547665777
0000100120023003401450357006600731204171616271632164510511560127424012315272027362247225321622172330532133326343134403657346436774106411541224534434347514260437156025414552653355540515356675572670566106424623767436556676167707506751272217134704374577365747
0000100120023003400450157006601701206121115251437124416521463147724002714212121322543235627652577330434113625323031463552326332774103461142204532434644544565437256035511542757305644525656655675670063136727663467426756636167777502711473217330744570537166707
0000100120023003400450156016707721105171015241337154314511766107626012315242027332142225422672672330435153326353033473053356131754500411441224431464643574363437357045410522552365441555754625570640366166725663162426754666762737206721276277134774076557061747
0000100120023003400450157006600701603141115261737154214551464127423022510242724362245275326612477320233103326353434453051336335754502421142264337464343544760417251065111512552305744555352675372670767156621663461466650656367767402761177277135734072537164767
0000100120023003400450156046703711103161514221730144710541166167422072211252625322140265525632475330435173721343633433252336032744403431642224235464744504761477457025416512751335541535550605177660361106324663162426555626660777503771176247335774677527660757
0000100120023003400450056006700711100111311271736144415521465137327002314272525362742235721612273360537143626333035473451366235714407451342244135414641504762417453055613542656305241575752625775620662116524623763426653656066767504741373207437764272517365747
0000100120023003400450056006700711100111311271736144415521265137327002314272625352142235721612273360537143626333035473451366235754507451342244131474641504762417453055613542656305247525154625775620662116524623763426653656066727404741373207437764677517365747
0000100120023003401450157006600731206171115241437124217501265167224032617212622312744235527602171310435123223313035453556366737724606411143274533444446554460437457035317562057315645505251665575630462136722633663416457636064737507741674207634704572527561727
0000100120023003401460057006501771506151216211734104314501265107224032317212622352440215123642771320736163324353537403352316332764103411245254331464045574764447357025216572754355540565154645374660664106425663762426753656165777300771472217132734572567663767
0000100120023003400450157006600701207151412251232174114561163117323022615232024372141265424662571350031173724373235453056366332704605441241214133444643574364467254045317562556315343575057665475670667106522633366476254656167747102721774257536724375517260737
0000100120023003400450157006607721101151714241330154313551466107424072216252326302242225121652277330034153324313237413756366334734505461446224431464644574560417757065113512557315344555057625577660263136724623164456056636066737204771172257537714276567260737
0000100120023003400450157006601711404171712231332174517501766167222012114262725302545205324662077330532163721323434433252336033724500441545234734434643574661477757055311532051345242545351665577610166146125643261436650626664727601751774207635764375547566727
0000100120023003400450056006701701601151214271634124611531565137323012415222023342142225622672073310233113324353633473450376534774205411646214133464443504462477757005214572152355546575251635276640566106124643364416657636266777503771675217735774275547660757
0000100120023003400450156016703711300131615221135124313571664157021042612242622312647245525632777320332143221343537463652336034754400451443234537454247564761427457035115562057365447505252615171650767146120663663426555606366727604741177257337714072537466707
0000100120023003400450156016707711102111712241330144617531265107422022415242027362347255326612271340435103325323632423357306335744702421045254531464744534366467553005613512751325546505155645476650763156624663061426653676163777602771177267435774072537464717
0000100120023003400450056006701701602131714261634124114551763167221032514262125302447265622652275350732113324313236403353346637754402471147264337454347504164447052015115512757365144555353625574670664116222643067436155666760757301761675237237734272507564737
0000100120023003400450157006601721104111315211535124617571160167527022713242724312646235422602472330132173723313031443455356630734200451642244737454242514465437655045311512753305745505353625576640366106325663264446651676762777605741676207231734475527663777
0000100120023003400450157006601701203161616211537114412521465167126062713212726322545205021642770340133173724313532433752376630714702421642234434434545504667447251015114542057355746545353675375630465106323623164426356656762737505741775267334764276517260757
0000100120023003400450156016703701607111214261635144415511763157527042611222724362740275225632774320332103122373135463457366530714104471346204235464740564062417153005317572655345142565552635470640164146322633663436355636762777500751575237132724672547461767
0000100120023003400450156046703701607151513261733144214511764127524022211242622302244255326672672370636133525363737413254336034704303431741264332464446554061417251005715572754315344575351665571650061176226613461426355626367737204741176257530754770527566707
0000100120023003401450156066707701707111311221135154617541461117522022510222422332247265620612370340236113625343733463254336336724303441043254734404144564567407355075214552055365445505252615274660663136725663066416552676765767104771774257331774373507162747
0000100120023003400450157006601721606171116231337114510541560127122062415272426302642235722632671350633123225343433433257366034744401411744224535424645504163457251055613512652315444575053675375630462116320673767466652646367717707751575247130754374527766707
0000100120023003400450157006601721107111011211434164614531265137524012316252723302343235225642777320236163224313131453653346032724300451646254737444347514664447657025410542155355544555351675673650167146322623067456056636765737604721277207631724572577766707
0000100120023003400450157006601701205121411211233144214571166107425022510242527362247265124632373310137123227343035453056366436704603461145264332464742544765447553045317532151305742575352665576640061156621663261476553656462777704741677257532734173507363777
0000100120023003400450157006607701607131515211532164316541166167724032110222527342446205127622374320337103727323532463551366231724706441446214130434747554463427751055611542354345546525055625573650262166127663467456351626064767307751473217330714274537365707
0000100120023003400450056006701701601151214271434124316551766137324042111222727302442275525662574350637103125363736413153316232774205441147204536414443534362467551005317532251335746545154645471630562176522633365466250626467707701761676237235734275547667707
0000100120023003400450157006603771604171214231131124510501366107227062410272523312547245325642173330036123221373434473356366535764101411243234434434747504165447055065517552456315643565557625670640462156627623667426551646362757201731771247532714072567263777
0000100120023003400450057006601711602161416251430154616571663167123052316232027332142235727642774340034173525323337423151356630724206451142254130424742544263437157055716572453375342575053635274610061166425663364416457646265737506721771257530764475517162747
0000100120023003400450156016707701601151713241333134616521265167422012412242326302245275627672077340132143523353031423356306535704304461342264431464245574665437055025111512652335745545755645474610167126620673364456256636762747701731277237136754570507467717
0000100120023003400450157006600701607151116261334124510531262137721022414212326302446255526612270320532163221373237473454336335764707471545204131434343524164447255015115542752365144575055635175630763106726643165446653646266717406761073247537764272557763777
0000100120023003400450157006601711304171315251230134614571162137322002511272224342447255627652071350031123227363337463255366436754400441346214132414643544567447351045311542555305646505752625575670062136322673665416657636462727606761471257331724777537460777
0000100120023003400450157006601771405141115261732174412531260147327042717222226362240275525612272330031173725323134463454316333734104451741204532414640554361477052045613542151325547565557665570660663116324643763436552646560777502721676247335764073537661767
0000100120023003401450157006603771603171113251230154610521264157224072316212021312643235424652674320334113426343533473552336034774106421446224530424544514563427053055516572453375442565351615174670366166520663560476252676167737502711172277730774577567664707
0000100120023003400450156046703701207151214261735124314511264117623052312252422372140265326612470340236173726353337453051376437764100471242214337464545544563457456035210512556315546525251675075670361106321613464426756606762707507741676257432734473537361767
0000100120023003400450056006701701601151311261637174414551162147025052216242725322541215427632777340133133526313033423655356435724704461547204733464645514467407252005414532354315246525756655674610167176222633564436350626663757302711176237230714677577364727
0000100120023003400450157006603721105171412271136114313511760147023012114262622322547245324652272370332153327333433413550356636754403461144244736474242504167477152025413512655305245505752645177660263136726643464406751636565747503751775217635764076527666707
0000100120023003400450157006607711404131712251232124610501763157125042616232023372143235221652671320337143426343537473552336034744102451045264637464146554463427356075416512457355542545056615175630062126626653364476754656163727700711177237137734672547265707
0000100120023003400450157006601721105131411261330154713511763147524022616252124302247255424632674320732123425323131463050316333704307471243264734434347514665477457075412522556365440545155635274660361176625653067466251636265747503751277277136764076517265707
0000100120023003400450156016701701607131412261732124113551763147127022614262022362345265722632572330535103327363434433751356636754204471144224530474645534367477254005417552453315643525654655370610361126121613461456056606760747506721277257430754774537661727
0000100120023003400450157006601731307131115251330144416561362137126052210222421322146205725632771310031173123363437463252326534714402441443264737424545504763427655005615572354345541575756625671620767166424623566406353616265727703751676207531734774547465707
0000100120023003400450157006601721107131011241431174610531365167724062712252522312543225026642771320234133624313032463557376530704307421642234731464544524264427057015114532555375142575654635474660065156722633164466653616765737502761074277635734173547566737
0000100120023003400450157006600711300131514221133124614571664157021062111252327342442235523672270320234153223363733413754316637704602421741234535464446514266437457055512572354305746525755615170640767136324623665456051646266707506761176247333714275557767747
0000100120023003400450156016701741303161616211235154713521460147724002314212121322145265627632377320332143521333534463552336037704103411144264434464740524665407755015510522557345243575252665277660167126723653467456256606066777704741673217635734374527560757
0000100120023003400450157006603771605171612201132174314511264117224032316212027372141265525642771310435173726353232403353376530724306461444254331434042574363457055025114532356375446575554615475620462116526643266476550666362717700741576277232754670537164767
0000100120023003400450157006601741502161616211437124517501763157426002211272723322546205526632477340633143420363337423255326136724306451145244730444544574563427152075716522251335340555553645377610664106324623161436652646560727700711471257537764173537166777
0000100120023003400450156016701721206171012241733174717511765177025042612232625312647245325652473310231113120313733463655366433724704451047274231454545564063427153005314542356325447505654655077660164126623633461456356636066737404721775207431724672557262757
0000100120023003400450156046703711107151315261735124213541160147422052611242224372140265326662575330334173722353633413550356437744400471642214332464744554063427157045310512251355543575752665077660361106324663564416252676661747502721676207235774770537361767
0000100120023003400450057006600711607151515241733124617521260167125042616212726322643235526602577340537123424353131463550316334734104441646274131474544504762417453065311522054335547525255655374620662106322633763436651646562777704711277207236744571517363777
0000100120023003400450157006601721104111115261737124314501465107023022411272626372143235527642672370435163223313735413255356032724601461443204537444645534665437452075711542554305646505352625573650562116122633763406756636464767401731576227234774776507163777
0000100120023003400450156046703701207111214211636154314541565107626042711222023322647265321652670340436133722373537473056306131714702451046264234424545574763457251075414532651315443525552605773630262116524643061466355636762777501731471207532734677537665747
0000100120023003400450057006601711404171616231135124011521667137123032510242227372446275527642674350234133727363035453551356630734202431642204235464742514264447157025214532653375145545353605770660261116126653767436655616462747101761775267435734073537462757
0000100120023003400450057006601711600111616271735124414521463147025012414272326362442235526672270340736123225343337413254336630774103431643224535414046544261457052055713552753345546575151625675630662126123623163446157656067717705751774237134764675527760737
0000100120023003400450156046703701207151615211634164213531765107626052311242027372742245326642170340532173122353331413256316437714700411642274234424545524263457251055714532754315346505053635473630464166721613564426757606066717507761576267330754276547563727
0000100120023003400450057006601711607131615251132174314541460167327062610242726352442225422612277340435133625323033423351356630734206441042224437424446554361477453075711532653335540555557625574610662116120673566476152666363777502711477257530714677537161747
0000100120023003400450057006601711406121714251233174414521660147721002616252224352143235423612273320637103325373736423251376436764602431747204533444141544165437755065413512251315344575554605772670565146227633165436650626660767300711576217637724375547562757
0000100120023003400450157006603721107131116261730174510541463177122072210222523342542225622632672330731113325323433403653356630754406461144224433444045544167447755015715572655345240545353625577660664116125663266406354676362727701751575267130714777547663717
0000100120023003400450056016701721207141113261730134316541465177221042711242523302447225322662077370633103621323532433152376433764401461042234534464545574062447755045210552151355143545255665673630465106127663665426355666165727604711077257431774377577366727
0000100120023003400450157006600701206171311241432174114551467177527042612252725312640275326662177330435153222363135463653356033754506441143234732444045544767447451015113542051375145505251665570640462156622633162476256636362777605731177227233734473567260767
0000100120023003400450156046703711103161615221730144710541165167422062715242123322140265725632475330435173721343633433252336032744403431642254531454744524260417457025413512751365641575550605777660562106324663162426553676660737506711176277235774473527660757
0000100120023003400450156016702701605121615241433144112521567107021012312232723342146205520632375370435133622363135403757366636734201461642204235464446524267477055025411542555345243555754665475640361166721613467406452676765767303771771217735734473507362717
0000100120023003400450156016703701606121417211632174313571665167023062714262727322645275324612773310231173124313134453056306032744206461342274231454245554360417057025414532655315343565552675070640263156526643161446453676765737500751574267331724272547567747
0000100120023003400450157006601701202161616211534164713531765167224062715272421372740245326612772330031173124373134453053316630704603431142244436454242554367447251035214532653315347565552605572670565166424623161406753646762737505741775217636724275547560737
0000100120023003400450156046703701607151214251236114412511263157623042612252724302245275326612475350334173126353135403352336437744103431642214337464045554062467757035214532556305741565251665070640367166721613564446452676762727200711676217735734770547563717
0000100120023003400450156046703711307151412261233144017521565107224002317212523362344255326612477320036133326353537413252336437734505441145264637464446524260417156035210542754355546505451625672670361166721613062446457606562767103771576217732714473577760757
0000100120023003400450057006600711607131615221134124517501363147621012414262525372640245224632374350137163325343335403652326731714306421444254637444045534762467052015516572757345145535356625776640061116122633467436155616765707706761372277234734572527561727
0000100120023003400450056016701701407141214261531124311541465157622012110272521342143225727622272360032143227323134433755326634724304431143234430434544564067407251045610512353315545535656675675670667106522673366416657636467777503751576207631774475527566737
0000100120023003400450157006601711304131616271530134312521265167224052214252726312646275021632477320431133726343134403652336535734107471241264330424544544761427255045410542652315547535355655374660065136322673161466057646560717702761472277130774675537665777
0000100120023003400450157006600711602161311271134124510561160147222002511242523342143235627672277330233143525323633433251356033744406441142234732444544574660417757005214532356355542575153665571610261156623653467466657646066777500771177237434764275567265777
0000100120023003400450156016703741406171311211530144710521665107327012417222421362345265225602172310332163425373131443357376037724307411345204231474545564064427252045617562353315245545053665573660765156320663666446752646166747501731277237430754572567267747
0000100120023003400450157006603711304171515201132124715531366107322072415242024362742245424612473360236153326353035473354326131734502451542264637464042514664467357045317572557365441575251605777610361166120633461456052676165737406721576277232734076547561727
0000100120023003400450157006601771405131615201131124412521463177526032117232124322540275423662071350535163427323434423350326334714705441642204532464346574564457251055717562456315340545656635375620166166722673467436557616066707302721471267331714570577763727
0000100120023003400450157006601771403161616221735124416501261157122002715232422372146275225632772330431173723313035453051366630714702421642244435464743504163427251045310542655355747525353615477660664116120663564436554676266747505751775267331734274537460737
0000100120023003400450156046703701206171214211635124412571063117626072412252527312740265423632470340435173721323631423353356530774100411642214332464545534264467457065317562554315443575251605773630566106321613665446452676762777502721471217535734670537660757
0000100120023003400450156046703711404171011221537114313551666107227002314262727332241265525662574320334163320363537473052336131734506461542274232464044544161477553045517552251315343575057665277660361166724643564416250626264767102721774247330754175557063767
0000100120023003400450157006603721107131515201136114316541461157327072215272422362742225023612772330435153327363032463453316131754200471741244733444640514262467755025416522453335341535055655076660166176423653566426754666064717404711076257432754675577763727
0000100120023003400450156046703701601151214251434124313571666107023062112252326312145275725642775350637113624313337473050326231774106461342214335464446504162467757055313512152325346525057645470640562126724653164436556636762727207741473217736754374557060757
0000100120023003400450057006601711407141411261630134314551662137527042710242727312743235224662577320435163725323235433150316136774102421046214136424446534765447453065313552753355142575153605777660261156324643366416250626660777502761372257536744175507564727
0000100120023003401450356066702701401121311241237154611551162137423052611272221332240275727662771310633123627333337453450356435754502441144234437444446564060417457055713552255315647505053665476620761116323663460426250626560777606751572227733734175547460767
0000100120023003400450156046703701204121214211635124617531267107021072412252327312145265620642770340137163324313537423253356731704302431642214337454545534364467757005616512152335645545251645476650361106724653164456052676762777601751676237435734473527660757
0000100120023003401450157006605741600131316221635154610511467127425052210212224372741265322662170370131163223353736443252376530734100451143254734404245574366467152055616572751305244575251635773630167176522623464456350666663737400741674247332734774517565747
0000100120023003400450157006601771603161615251331124416521660167524062414212224372740275127632777330031143723313135453052326630734207421542204231464443524166437751025311542556335344525055665275670667116322673764406453646464777505751676247531714375507362757
0000100120023003400450156016707741403151615211535124710521260157327002612242726342546235526612277320637113325373031433252336436774101411441264433444245554560437755045310522652315642565550635175630462106723633763426751676660737605741676227134774174507467747
0000100120023003400450156046703701603161714211635124610521564157327012316252224302345275720642777320334163724313236413555366032774100471642234531474446524265407653045210512152355543525251675670640361156327673164446452676661777500751676227331714473537365747
0000100120023003400450156046703701206121714211635124414531262177125032116252725342542225023652070340334113327323236443755366636774103431446224431474545564760417757005616512557345143565251615477660265106721613564466053656462767303771172227335734473577060757
0000100120023003400450156016704721104171515201136154316571661117322072211222027342142275622652671340333143625323033473052346630714702451741264633444042554064427653035117532453355741535055625370660166166423653266446455636765717500741677257432724475577763777
0000100120023003400450156016707711300131615271535154415521563157527062412232726342140275124632675360137133722373433403657306630714500451242274136474540544763417152005214542652325447535352655370610166126623633762456256636462737402711171207436764774547665747
0000100120023003400450057006601711405131311261337114012541462147123022510242625372444235525632376370334103325343135473552336435734501461747244735464644524160467152055710552656375342575456635770610461176625613262436651676660727606721572277230774171547263727
0000100120023003400450157006600701605141117231334164616521467177125042717222322322545275622602472330633103327353433413255356336724701411444234730424743564765437251035510512754345145505153665576640262106527663364416455666462757202761176267130774475537167717
0000100120023003400450156046703701203161714211635124412561362147021072216252327342441235225652070340334143621343236463655366731704304471642274531474545524263427757045316512152335545545251605777660361156721613461466052676066747501751373227335734677577060757
0000100120023003400450156046703701205121412211632174616571063117021072416232523322643225423612270340731143421343632423353356530704303431145274236414545524264467356065517562455315345545251605774670566166721613364476750666265777503771471217730754670557762747
0000100120023003400450156046703701204121215211635124616571063117227072415242621302343225423612270340731163321343437423353356530704103431642214337454545524264467553065517562455335641575251605771650566166727673364446450666264727603771471277231714670557760757
0000100120023003400450156046703701201141615231135124214571064117626022510272422312145265325672270340137163323363736443752336530764700411446214333474545524267477751035216512557315540535251645473630166176424653564466252676066777504731172237435734670527660757
0000100120023003400450157006603711306111311251437114214541460127021022517232422312643235627652077320332163420333533443752336131714400441542264633444446524667447755045310552555315543555251665573660766156622673162466054656066777703771177247130774272567265777
0000100120023003400450156016703701601151717261635124412531662177527032112232121342540275722662272310132103123353433473056306530734202441144204235464446564767447153005312522354345145545755665570640766126625633467436356636166707503771575217736744275547467717
0000100120023003400450057006601711604111614201137174312521565167224002514252626352147255326612272330637103627343135433454326534734500431741254534464247514466457057075616522557315342515353645375620062116722623762466353676467717104741773257330744276537166707
0000100120023003400450156046703701207151514211632174412561363147025072411252625342442245326652070340736123321343632453653356437774103431147264732464545504764467757055716512152345543575251605170660361176221613461466055626265707302721676217335734473577063727
0000100120023003400450156016703701604121214271431124617551763147323072715232023342442235620612770320633133722373433473051336530714500451346224637454644554464457457055612522655305741565355675670640164146123623261466255626762717100711575277136764275547663717
0000100120023003400450157006600711600161514231332164616541567177424062415272121302442275321672672330431103321373633453053376731774204431545234430424245514266457251045210512356365147535153655374670667156623623067416457646264777503751572217530754272547666727
0000100120023003400450056006700711100111311271635154611521264117327072710272224352146235126642477340333153322353134463254336033724300441342214337424644554464457456065513542157375340555251655675620066116527613666426653656467777504721376207235774677527761727
0000100120023003400450156016707701604171514271431124314521266107422022411252625302545275325672672330435133621373031473056366535764707421441214335464245504763417751015110522456335742565654655270640166126723623763466255636464777503731073227131744473557066737
0000100120023003400450156046703701606121417211635124710521563117323022714262123362745275023672677320334163321343031423354326534774106451241254531454042544163427757045312522152365643565550605770640566176521613264446453676660747506711774217735734375527660757
0000100120023003400450156016707701603161214211635124412571666167724012413212221342445265620602470320337143621373236463555356731724701411047274234434644554463427153005317552354345546575557625573650262116220653467456357636663747101751373227330714770567265707
0000100120023003400450156046703701206121111251337124213531264127323042111242522362342225023672070340334113322353736443756306534774106451446224433474545514660417657005614552557375443565155625676660767106725663365446452676167777504731172267132714570537160757
0000100120023003400450157006603711300161416221537114614551463147021022414252726312543255526662575350332103327333433423656316136724700451147264735424747534764427656015113512251305745505755645171620263176224643366456350626660717404771774227230744672537365777
0000100120023003401450156056707711304171714261233124215501265157725042510212323362741265526622374320034153221353633473052376334754707431045214432464644544063417254015117562456335545535053665670660366146321673564426257616660767107721077227135704377547461727
0000100120023003400450056006701701601151214261735144316571664177127072713272221342146255525602570340133153622353636443353316730754200411643244637454247514463437551045211512754325346525053635473650664116225633762446450626262777302761475237230774671557761767
0000100120023003400450157006603721106111515231330144716511264127425022410222724362243225127652677320233103325323135463054316334754402421144244733414645574560417553045611512751305743575654625573660767166721663266446450666560727703751676207531734473577365777
0000100120023003400450056016701701407131214261631164313541365167422022210272624312143255720652477370334103125373633443452376133704307451243254131444346544566477251045610562752335741575552665276650361106525633162446157646265777604771072217535754372527666707
0000100120023003400450157006601701206171514271533144117521464127327022514252124302646235722652573330434163225373733413252336033734501411241244135424644504767477751035212572456305141555656655670640366176622623467416656656560727605731473217330754670537167747
0000100120023003400450157006601711307111015231335154614541162137322012416232527302344255225672677370236163223353131403755366437734104431241204137444640514265407655015513542456305247525257655270640167136724643667456352646765737604721176227236764076577365747
0000100120023003400450157006607741405131614271531134313521260157527002614272124322546265721632474330337103121323631453557366231734202441145264334424744554460437156005217532456325746525355655676650465126620673366456051676762717104711572237130744777527366707
0000100120023003400450156016703701607111113241732174614531665167023062711222724352342235423632777370236143520313135463253346530754503431444264630424147574562447252035517562655345141565552605570640164126124623564476056606362717107721077267334764275557763717
0000100120023003400450057006601711403161714251132144414501466167222032116252023372744215127652272360435113127323332463250326534774106441046254734464347514562477057045311522354355547565251665073650462166725663061426551636765767304771773207535734373517662737
0000100120023003401450157006602701202111416211735154313571666117526072410212326362442275124642070340635123423353533413254336737754704471342274132464046514166467351015617532554325246505057645471650562176524623667436450656265727301731377267335704475577260737
0000100120023003400450156016701701604121615211433134715521565157023012312232322362245275427672072340435163727363135453050326336754200441242234734464743564061427351015715542051325747525654645473650566126120653764416656636463777704711676257331714374527660777
0000100120023003400450157006600701602161116231134124716561165167023012313242224342145275627672270320132173123363437453056366231704101411542264334464242534367477057015714532652325347535352655376650765136722673564446450656165767407741575247533754275507461747
0000100120023003400450157006603711303121614221734164716551760127122002613212422352347245225662071310535123220333437433756316735764702431443274130444540534461477055075714552554335541555656625673660164106726653261456257636464727400711576217636724373577264717
0000100120023003400450156016707711404171713251430134214531766167623042110212523312647265322622270370132143527353537463052336333714105461346224630424442564567447555045310542652335541575750625574660664176222673364416550666560757200751677277132714173547463717
0000100120023003400450156016707701605141116271134124616531562147023012316252322322345275427672073310435103427363135453056306231714407421642234734464042524265427057015714532555325743545654675371620566106124643764436356636266777504711677257331714275537660757
0000100120023003400450156016707731105141111241336144710501462137626002617222525312742225427632571340637143625373235403557366336754200411444224431464347564567447153065314552251375140535550635272670462106725663162436457636660777501751373207235734276567264717
0000100120023003401450156066707731102151116261230144716541465157423022211252625302547225322652075360633173124373337413750316231754706411343204637404244544061437755045610522151355243555257665471620667136425643266406357636462717407741077257332734670547563767
0000100120023003400450157006601761300111712231331174510541462127227012313242527342147255023662070320132133725323736423356366436724505441045264437444144534264457751065510562251345243565155655370640166146325663763466253616264727600771171257533754477577766777
0000100120023003400450057006601711406171015251434154314571662147426052213212622322640275725612777320635133725373437403652326136714302431346244137444042554366407757055611522656335340515257645371610261166427633362406355616462717504741673257537714375507462757
0000100120023003400450157006600701207131514231336114214541161137021022511252322342547225622652275330736163323363433403352336136754501411241264734464045534767477057075412522354365445505454615470640462156726653162426753656765757604771676277131774076527663717
0000100120023003400450157006601701206171111271535124412531762127526072211262322322346205423602572340535163320363135473453356436724503461642254330414743514264447351005314552757315442565656655073630664106725643467426757616163717704711074227137764675537465777
0000100120023003401450356066702701404171612251237154312521261117526002612272621372641265321642675310031123626333134473153336433724305441043234437404440564761457152045212512555305243555754665475670763146423663163406752656660707506751475277731774274557063777
0000100120023003400450156016703711105121011261633134710521664157122002316232327372645275427622172330431163727323032453651336336744401461642274133414044524265407755025411542554305744525650635270660767146625633665426553656167727701751575207536744473537467747
0000100120023003400450157006601711304131714221135144610501763177721032114272124302346235526622371350435103125373735433452326636764701461346204232464747544165407152045216522753325743555055655274660167156326653362476252646064767404741575277631714076537362757
0000100120023003400450057006601711406171015221737174312541365137123062413212224342447245021652577320431163221323235403655346334714100431243274334464643534765477656015510542251335344575552675673650062116725663262476556656462707702761376247537714571517666707
0000100120023003400450157006600701206111417251431174717531762137527022417222426302446255121632571340637153324323235433257366037754506461444204532464146534467447251045313512753305146545155655273660465176522673162456056636066707302721576277133734173567264717
0000100120023003400450156016703741503151116261335164717521660157323002212232525312746205427672072340036153227323135433254336636744202471144234730434644554467447657005417552456325241535550635177660261106721613464436656656567747105731771237430714275567261727
0000100120023003400450056006701701601151214271736114414531665137725052212232625302241225325642773310231163720313736453551336436744300431342264331474247554167407252035711512652375444515557605576640364156621643763426650646462707701761475267632754373577265747
0000100120023003401450356066702701605141311221236104710511564177724012215222221332240275627642670320633143523353134423555306731754507451346224331464641504464447053055712542357375344525151665570610566116326643767426654636363717705711277277630754374567264707
0000100120023003400450157006603721107131015231334164114551666107724022415242027362741235422632472330435153327363031463553356136724605471642274534434042534761477457035217572151365445505053625575620366166124643162426750646762717504711676227235754076537167717
0000100120023003400450156016707711306121015271535124412531362137724052614232023312642245627632473360435103421373235463557306535774105471441264630414247514563417457025110522151335745505752665073650763146622623564466351646066737204741077267435734776527661727
0000100120023003400450156016701701604171214261631114715531365177422072415232022362241235326622274310332113627333033463052376535714702431045264734464347554067407653015517572251305745545355645476650566176224653364416250646266717400711371267432754776557264737
0000100120023003400450057006601711607131311251432174616501264127224052611222426362447245326602576370531173524353135433252336037754506421144244137464347504462467453065510562557325247515151635472610767156320633163466354676363757204741177277230714375527566707
0000100120023003400450157006601721106171311241330144117571665107724002214272121322646265523632672370436163225323135433457376033704606441144234737424242544565477452025317552554305741535352665573650065156621663763466052646464767304711373257537714275507161727
0000100120023003400450156016702701606121113271535124412521263177227072411222322342146235526602471340636143522333533473053346033704101411444274136474345554562417052045311562356365442545557675673630167106727673266446756606560707501751371257436754476577362757
0000100120023003400450157006603771600131412251331114316521266167324072716212226352440245423612772330435163721323032473553316535774106421045244435464347514562417655025417532051335341535456655074670166166423653067476252676562737204711076257732754670577461747
0000100120023003400450057006600711606121214201537154314551464177222012415272423372746255023632670340435163321373332423655326731764105461042244632434141574663457255055310562754345146575155635373670061126127623464416255616664777300771575237136764173527764727
0000100120023003401450157006603731102161712251330144617511764107126002515272422322346255721632770320133163127343237433455346436704301411443274536404540534262417355045416562051325245525756615274670662116525663066436657636265727400771674277735754373547561747
0000100120023003400450156046703711306121417251337114015521563157224042615222621332247205023612477320233133326353537413254326032744105441344264637464247514660417657045511512754355543565251605771650361176522623663446455606066727603771576217730744473577766707
0000100120023003400450156016707711304171714261235124215531360147422052616252023322343225124672672340334163321373031443457306535774100451441264632464540514563417156025110522455335746575752655372670763146621613564436650666660777502721077267433754473557761727
0000100120023003401450156046703701203141412271432164616511165177327002316252225352047205420612275330435163123363134403552376735754407411147244736474343504662417355005712542653315545525752645470610566146623623263476751636660777602721473237136724074557561767
0000100120023003400450156046703701206171115271135124412521563157327042610212226372741235520662170340732153321323331443752336630744101411642274530434545524263427653045313542554315447505251605777660464156723633665416652676066747500751676217735764274537667747
0000100120023003400450057006601711407141013231132144511541466107622042515242024372143235121622272310637153620363136433257376437724304431047274331474644554363447256045610552555315243555656675675670062146222673163436656656765717500711471277232754377557266737
0000100120023003400450156016702721207131012261335124412531361137025072713212221342546205520612772330431103323353131463655366735774102441144254734464347564560417457015516572554305743545257675077660662156523623464426551626066767403761276217635734473507467747
0000100120023003400450156046703701203161714211635124616521564117021052316252422322147205321612270340731163321343236433255366436704307421642244731474545524263457757025416512455315545545353605777660065166721613364426755606464777503771076227331734473557766707
0000100120023003400450057006600711600161515231737114215561364117025042515272626312542275326672277340637153223353437423251376034704101421444254332444343574566457453025111512354305346545554675677670164126626613566446653616067737201731773207236724571547262737
0000100120023003400450157006601741501141712231335154213561360147224052313242027342447265627612774320537173722353031413253316630764607411045244131434544524263457357015510562754325744575654655272610166106325663362476556656463777306721171207234764570527663767
0000100120023003400450156046703711306111514271130134412521563157224042611252625372740245520632477320435153321343331403552336630744103431746264635464247504761427457035211512653355547505251605173660464166722623764416655626066777503771072217736724473527665777
0000100120023003400450156046703711303161417261237114213551660147224042111242027332247205525662577320637133322353537403554326131734105441746264632464446504161477156045516512251375443575053655272670663176524643365416255606066717502721072247335734374577766707
0000100120023003400450057006601711404171311251436134012571262147323062610242727312644255527622271320431153627363337403752336630774104431542224536424141504663457256035216572051315547535454655372670664106324623764436655616167767505751775217332714374507564767
0000100120023003400450156016703711605131011241336154710531262127122032414262221362347265023652572330636133327353537443750356131764707421145254634424044534662447751035516522057345141535554625676640361176424643066426555606167747503771277207231744572577766707
0000100120023003400450156046703701607151416211632174313561365107123062112232023342445275326672673310532123421343632473450326437744206461241204535464742514563427757045312522152355546505057635470640564166721613461436557606265747503771675217735734276507167717
0000100120023003400450056016701701407141411211535154316521466127025022511242521342443255725662072310636133325373131403757306435724207421042264431434442534765447657035117572456315640535552625775630167176622633467436450666663727604731675237231724071577365767
0000100120023003400450156016707701606121111221534124314571065157023012317222421332145275627622276350236133321323736443350356530714404471646274332444346554360417157075114552057325743555552665472610765136725663165406254666663737207741574207432734670547461767
0000100120023003400450056016701741302171615211235144716531560167322002314272725362342245526612772310435103125373135433757346634714400441243274334464545564763437057035116522151345145535252675076660562136424643767406251636265707501761376227637724571567064727
0000100120023003400450057006600711606121514241237114313521260127424062112232523372741215326602174330636173221373335423655356034724504471541204531444744534766457251065417552354305341555451655671620465176620663362456252646663707701731277237134764677577365777
0000100120023003401450157006600771404171614211435144312521660157221012315272021332646255424672674330532163327333235403351356334744202441646234730424540514167477657005617552252345041575553635375650761136121663067446652676661757603751172247532734074577266727
0000100120023003400450157006601751504131714261733144012521661157524042516252024322147255127632771310434103323313237453057316630764605461047224537464346514464427252075710512653315344575355655375670461176220663362426351626664777306721176257230754274537364767
0000100120023003401450157006605761302151011251333124416511467127721002615262121362443255223642770340133123426373735443255326333754500471642234431464443574762417157005214552356355746505756625676660564106321623763426753616464727206711377207535704774517564707
0000100120023003400450157006603711302161412261737114316551460167224002511272523372744255321662576310532113627363433403753356231764600441243214135464743534364447152005317552555325243525456665274670061176426643164436452676560717503771471207232754670577265777
0000100120023003400450156046703701207151215261631174517541163117323012112242422372146255023652572310036173724373632453653376136754402471346204134464643574661427057055314532754315443545252665071650562166123653263476254656064727604741372217330754570577066777
0000100120023003400450157006603711305171412271736114214501363117021072414262322362742235124652277320036133726353433413752326530724503431145264637464045554564447554025117532354345546525151605774670062166425633162436652676765757603751471277130744670527661767
0000100120023003401450357006600761407131116221133144516541360167522022710222626312243255727642772330436103727323135463255346333754504441144264733464244504167447357075114552054315345505256665571610765166120633460456152656362777602721673207531774577547263717
0000100120023003401450156036706701204171616271433174516511162137727022514252021352043255620612474330333163725323035413252376730754406441242214334424047574563427351005614542155325445535752665575650261106321663763446053646661737606721771217734764074527665777
0000100120023003401450157006601741705121113261337124314521260127323002611222622352342275721642071310637133625343434423357376037744207431245234536454545514660437556025410512456365043525155675577640065136721673567466654636266747503711674227137764570507461747
0000100120023003400450157006601711406171412201133144517571662137221042511262725332146265523602570320732143725343235463251376336704602441545234734434644514567477655015110542456325247535352655072670063116323633566466057616464767302761471257230774375577461727
0000100120023003400450157006601771405131416261331114214531560147721022713212625312745265422602572330431173525323033463251336333764703461047244437424245514465407656015514532051355547535251635271620564136427673266466054676066747502721072277636744377517665777
0000100120023003400450157006601761301151412271730154213551763157221042617232522302346265321612270340337143727343131463052326530774206441046244131474245554463437256045313542555315446525756605776650062176521663362446455636264727700711771217335764677547563767
0000100120023003401450157006601721103171613241331174517571160127224032115242626302647245422612572370133103126343530433257376437724307421647214130444346544565437152045617552057355546505256635473650065156226653763426551646460777604741576227236724073537361767
0000100120023003400450156016707701607131412221133134117551066107021022515272626332247245427612272340637113327323337403554336534724306421444234531464740554560437052015114552354365442565552675672670366156620673461466351646765717500741371257336754272547667717
0000100120023003400450157006601711400161616221535124412571363157126032116252426372740275221652072330637153324313135473553346033714704431744254730444640534662467152045412572554305146545752635777610065116123623566466354676264747502721072217333734776557566727
0000100120023003400450157006600701207151311251332124114561164157125062414262726302443235225652672370337143427343136453056366033704603461243214136454747544765447254045315572057315346525752635277610562106524623667426653646167767300711172257532714375577364717
0000100120023003400450056006700711100111311271735124213541466137527042711242221372146265022632671360733163220333337423255356435744302441046264437444147554163447255035516572752315540545553645175640766106524663163466152676362717204721373277535764675527660777
0000100120023003401450156056705721505141115241330134710531766117222062311272527372640275321642072370035163221323437433655306737704101461243234436404545574364447754065711512556345243525056625676660562146627613365406452646163757302711674247531744373577260727
0000100120023003401450157006607711304131515231330154717521566107425072215272121302443255624622374320036163227363532423253376136774101471646204235404440534262417556065514542354375342565053615272670164166120673366456354666765757403711673217534774774507162747
0000100120023003400450156046703701206171416271132164517511163157224042510272522332241235622672671360633173522353433403653376534754503461241244436414045514567407553035112522757315446505053645170610462136322633665476255666167727700741774267634774374557061727
0000100120023003400450157006601711302111615201137124517541163157224002715232326312147255627642674320532173120333337423651356630724500451746244735464643514663437351005612572555345546525754615476660763136422623564406454636167777704741072267432734570517263727
0000100120023003400450157006601771404171111231330154213561365167327052310242224342447265627612275350334173722353031413754326630774102421642244131434544504663457256015514552356355747525654605775620166106322673362476556656463777302711676207234764570537161747
0000100120023003400450057006601721104111714261733174117501465177424022410212521362447265326612472370436103725343136433457316630724207451042214235424343544566457553045310552253315347525352665276660767156620663161436154676266717504721773257532754375507366737
0000100120023003400450156016703701606121111251433134412571662177527032114262023322646255722612471320535143423353232473056306032744102441342274131454643554360417153005714552552365443565755625570640263166725663467476753676166707506761473217732714774537465707
0000100120023003400450057006601711405141714201134124616521563167425002617212622312642225523632773310137153627363033463452346433714307421047254733444241544166407052035516552253315547535456655272670663136325653467476551626064727605711372247431714677577760757
0000100120023003400450056006700711100111311251336154412571162147724002314252221352146265126632371320334143427323236403755356631734704461542274531474644524360427453035511532757325246535554605572650662156627663164446153626066737602771477207437734175557766777
0000100120023003400450157006601711300111514261732174314571664127327022411252625372145205424602477320236163224313035413255356333734502421443264635424743504761477251055311512754305644555352665074660767156720633164436656636265767407751576207232734477537161767
0000100120023003400450157006601701201141714241232174610531265107425022610212725332146235127652271310732103324373232463455356333744300451145224433444747554366467554025310562753315346525456635775670461116227613665436652616064777600771677217635764375547462757
0000100120023003400450156016703711402111615251430144710531264157626072414212027312142235525632777320035163725323235443753346136734102471642254331434046574764427157065315562751335642545053645473630262166424663162476555606061737507761473217535774072527666707
0000100120023003400450156046703711306121412221735124314571060147224042116212523372743225023612277320236163321343331443750356530774104431145264635464343524260417157065515542455375443565251605777660464166721613365426550666565777503771176207232734670557764767
0000100120023003400450157006601711300161712221533144510541466107222042517212322312546235525602471310234103325373433463257376333714402431744264633414544544160427755045210552251315243555552665574660061176626643266436655666167727703771677257330774477577361767
0000100120023003400450157006600701207111111221535124414531366117724042612232326312646235527602475330035143523313234463651356735734501421046274236454545524264427457005313542753315342575654655677660164136725643061466252616463747100771372277731774570527666777
0000100120023003400450157006601721604171712231331124517561360127227012110242525342443225622672672310334103125343433473451376630714402421045234735464743564564457553025311532456375143555654605775620166166724623767436650666264777501751676247132754570537160737
0000100120023003400450156016703711406121417271732174313501465107123002314262322362342225523672274320334163427363235403555366131704606461145274532444544544563457655005714532751315643565552625670610565126124643162476056606367717704711072227333714677557767747
0000100120023003400450156016707721104171515211537114017531266107425072211222523362740245326622272330035163323313735443355306131714403431744254632444042564564447456005617562557315343555654625575620061136724623666476052676166717705741471237436724276577360737
0000100120023003400450157006601711303161614271534124517521560127425072311262024322146265321652072340137103125363433433457376637734200451542274132464640514264447457015112572653335747525056655374610662136320673764426351646565777605741675227233754175507364767
0000100120023003400450057006601711402161015241237114517531366107622022511262426372440245525632774350637123420333135473355346334714102431643244135464742534260467553025210512757315343555656645374670261116726653062436155616765737604741572267430774776527761727
0000100120023003400450156016703711404121315261330174710521665157323022515222022342441265620672676350431123423313033413555346731704605461241234437454644544561427157005416572456325245535752635770610263116327673366466254636560737202771676207531714477557767747
0000100120023003400450157006601711302171614271535154412531560147724022414252121302245205627632677320436103725323134463552336332734107411241264630414544544161477357015512522557305647565454665072650663136325633763406351626463757606721176237434774777527660757
0000100120023003400450157006603711302111712241435154313561160127322072416252527322341265422602574350036163727363134433455346237744100471646224531474540574363417254045311512051375146525355655673670262156320633162476554676664727601751074257234764777537666707
0000100120023003400450156016704711300141713241336144214531265107227042711242727302545265627632570320535143522353633473551356336744102431646274231464347504665427655015112522051375144525553635375640766126124663162406356606361727606721177237435774770547460777
0000100120023003400450157006601711305121411271733174610501262127524022417232422302346235124632677320435163222333035413255356334734101461744244432464645504765407755055313552155365440545251645374660167156727613362466650666265727700711576277631714477537366777
0000100120023003400450156016703711303161714241730134610521565167224062714262525312740245720632770370334143521343236463255346735714500451243264634424747534265407052075112572453365441565353655277660663126121613365456350666464747102721172277230714675557763717
0000100120023003400450157006601761300111412271731174214551663147322022514212725302246255527612272310337103325323131473354336636734506421145274130444446524265437554025311542356345547525654605770660166176624643266456053616660727707741677217333734477557560757
0000100120023003400450156016702701606171311271532124517511264117721002316252121322344255525632574320032123425323135473056306336714400441642224637444446534465437255055611562453305146535756635773630065116327673666446452676560747702711177267430774372577365747
0000100120023003400450156016707731107111515261730134214541461137524022514232622302247255127632576350334103422333537413257366436744703431646214132464743554060417553005712572754345543575155665070660166126125663461436656636762737202721572207536744770547261747
0000100120023003400450056006701701602131714261633124416551761157723012415232224302446275326642775350032163222373335413154336730744207451045264331434544524163437354055611562752365140535252645477670167136724653067456256656266757100711371247137764275567461727
0000100120023003400450157006601731307111514261732174015541461137527042611252622322147245021632677320435113623313532463652336032734504471047254537454242564561477451025411512753305645505352665077660462116225663663406353676265767405731473237430744777527661747
0000100120023003400450156016707711406121311251430164414571062127327052312242023342547265627612374320731113625323031423353346630724500441547244137444645514563457656045610552555325747525353615172610765136225663162446750626664767300771473217737734570527663767
0000100120023003400450157006607711406111712231330134510521564127322012315272224342547265021662570370334163321373532473352336436774106461045244132464544514663417553015510562652375443575257645473660767166425663261416250626463777502721171257534774375507466707
0000100120023003400450156016703711407111015241736154314551662147623022611222421332247265023652271360333143627323537463250326237714702451444254330414640574763417251005714532555335641535750665674620262166720663564476553656165747500741171267432734377577465707
0000100120023003400450156016707721105141712241233174113501466167724052612242124332244255627602171360035123327363434463455356334724501421741254734464346504666457057055317552353315544575252665275620167126623653763406256636463707304711277237131714570577066707
0000100120023003400450157006601771204171015251431174314521566107123022415272625302247265422632772310132153320363434433256366735724601411642244135464343504767447757025311562653335544555053655270640366166422673763456051646463717505751771227233714677507164767
0000100120023003400450157006607701606121713251232174117531364127023012314212726322546205324652077370034113622333633443453356534734204471045254537424645514262417254055611542051375443565656645371650465106726643266456353676765717106711072257737714272537164767
0000100120023003400450157006600701204171612221131174716531665167725042615272327312640275223662573330133143422363631453050316731704605441646234434434245514267447351015110552753345246545257655370640562146123623165466352646762777703751073247531744272557566777
0000100120023003400450156016702701606121214271135164416511263117123002313262226362747245427652472310435103127333135453056366333714400441243254534434345564567477055055712572354345241575750665073670461176520673161466355636265727207761072257236744372547461767
0000100120023003400450157006600711606171417231330174215551767177424022617232621302445205325612277320435163425323032433252326131704304431741234732434643514465447451075416522254305143565153655371650462106526653566426753616765717702711676277635754374547660767
0000100120023003400450157006601711404171311251436154215571660157222002613242725342446265525612271350034143625373337463057376237744106421542214630424742524163437256015114552751305146545352655075630263166724623763406751636366717703751473267335764073577462747
0000100120023003400450157006600701206111712231131114412521565177224042510242525312547265627632374330137133622363033453056366731734501421243254334464744504166457451065310552552325247535153635274670166126126643564476553646066757604741277277730774377567261747
0000100120023003400450156016707721504171015261731174716531765167724032115272421312142275026662571360034143426343236473053346530704303431642274532444544544561427057055512512356345241555650675377610562146622623365466351636061737206761473257332734072577261747
0000100120023003401450157006605711302171311241735124616501267177322062114252723322545275121602170350436123627363633453553376136714702441647234535464742504664447751045316522554305742535353615276640765156322623164436450646460737604721774227135704670517560737
0000100120023003400450057006601711407141411221530164314551666167025032311252227342446255725652572330531133620333437473351376630704104451643224431434341554367477256075610542151335546575554645375670062136721663762446652616664727200771572237237714672517264727
0000100120023003400450157006601771206171116251433124416521560167224042511272727332145205021662572310334163221323533403757366437764601411741254532464042534764427055025311532453355747535353665472670366146425663164406457646663707302721775247133754175557266707
0000100120023003400450156016702701605121412261232124112531267107123002312232725342546265526632571350035123427363434463455346336714400441545274334434245564763437052025611562754345146535553635477610361126121613567446756656061777703771277217734764570567060777
0000100120023003401450357006600711704161517261230154314521367137423022713252021372641265624652571310635103624373532473553376232734200431241264331434540544567477255045210542556315447525651635177640564136324643667406751626266737605711072217534704771567662747
0000100120023003400450056016701701405171214241731174716531666107422022210252624312147255325652472360636103125313135473453346436764704431047254631444341574362477451025111562652305643575752655273630565116224653062426357606663767504741073257331734372577762757
0000100120023003400450157006601711302111714261334124312501765107527002617222124362744255225632471320234103123353735463455346433744407471243204233414640554361477656005312572457335347535151655276650065126627663566436654666165747102721575277130744377567261767
0000100120023003400450056006701701602131712251336114311541161147123022514252727302445265622632772310434103126343335413555346730744203461147254537464643504762467755055711562456325743545656605574670562176421613262406256656363727405711073237234734677577361727
0000100120023003400450156016703711103161615241430144710551762177025022217222421312743255622652671320334123427363032443256306530764704451046274532434146554463427256005314572552375143575153665473630767126120673666456354666165717400711473267332754774557563717
0000100120023003400450157006601721606171315251631114715541560127122042615242322302646235221672675350731133622333437463051336034704106441542244437424242514663437553045313512655315442545754605573670462106722673763466651676560737401751073247132754777567265777
0000100120023003400450156016704711305141712241332174316501766137527042610212221372643225124662273310731103325323235463451366437744403431545264630444747524261417052045213542254315245535755665571650065126623653461466055606760757603771677217737734475527360767
0000100120023003400450157006601711300111315241235124610571662127724052613242224342146235121602570320132173722333337463555346436724500471342264637454144544565407351055311562251305646525752645475670664106322673763436651676463727601751771257530744477537366777
0000100120023003400450156016707711100111616271135124412521663117324012417222024342145205627622274330332123421323033453657306630714700471241234537444643554364447456015517532356305645545654625376620766136722673567446750626166747503731775217330754675557562757
0000100120023003400450157006601771504171612251230154117521663147524042617212024312146265221632671320732153323313434463052336032704603431744214634434242564765407757065514552557305742545155635774610664176625653362406351646265777300711277217335764375547266737
0000100120023003400450157006603771601141416231335144215501466117424002216252226312147225523632774320031153223313135473352326630744302431741254730434146564763457055055511532354325744575755665274610767106723623162456052616664717706761774247535764274537660767
0000100120023003400450157006600711607151417201133124510561162147424032116252723302442275523612272330133103326373737453653376435714700471741234434464643524665477052045217562356355546525252615174610564166423653261416457646066707506761572277233734175527564737
0000100120023003400450056016701701405141214241431164311561367137127042717262626322743225026652672360435103327353135433655356637724504431047254737444645514463457752045615512051315243575252665273630462106525633161426356606760747102711072257231734374577766747
0000100120023003400450156016703711605171612241333134710501262127123002317212422362742235523632572310034163327343434413253346534734206451145274532464045544565407555005611542456325543575656675676640562106721613762436652676467777700711576217733714274567064717
0000100120023003400450157006600711303121612201137154414551462147327042611272024372146235221652677320435103323363136453052376637764100471145254733444747524664427656055311512453325347565055635372650461166423653062416257636565717407741076227234774675557263717
0000100120023003400450157006601701207131115221133144510541566107623042712232322302647255127652571310635123420333533473454326333754402421741234730474443514666467255005416522556335547525153645474660766126626643061436651646562777704711277207531724677537165777
0000100120023003400450157006603771601151015241433144614521465167021062711242326322547255423652572330332113327333537443756366034754403431642204232414446574761477252075413512057345245505151665073670166126626653066476254656562737504711277267135734073517267717
0000100120023003400450157006607701604171315251432164716561361137725032110272626342445275221612274320334113627323232463055366034724303431542204531474645574764457751045616512051355542545352615173670062176422673461466251646560767401751473257337734073527563767
0000100120023003400450157006600731104171115271732174510501466167222042617222322302546255527612270370435153327333131463252336334754502441444264430424347574561477554045316512356375441535251605177660462166723653066416455626265707304711576277133734276517666737
0000100120023003400450157006600711306111514221130154314571164117227042710222523372743235627612777320332163325323136423254336033714405461746234530414446524666467351065515572057345241555755625573660763116124643264456050646664747507741575207632734377517266727
0000100120023003400450056006701701602131115231136144517571664127322002717222522362741235221642677340334143422363031463251376535764105411043234532454441514267407653045512572757315643565055655374670566166623633262476551646064767500721171257434734274577363777
0000100120023003401450157006602741705121211261637154015511463147426022511262527302346235326672174350137103723353237453657376637754403411444204232464742514166457252005414522754355043575155665077630263156326613362446051626066707107761575217336744274537364737
0000100120023003400450157006600711304171514261332124713501263147724012415232224302446265424632374320332103727353235413555356637704603411741214635464644524664467757045310552557335742575151665574610366176626613261456051676061747503751172277232734572507366727
0000100120023003400450157006603771605141117241430144213531766117224032311222023362247255423652577330031113322353537463654326336724704471744204235464644514563427251065511512751335545505456605775620262106521663461476253646660747502761076277735734677537161747
0000100120023003400450157006601771203161417221530164117551666107527022711262626302247265423632772330031153326373135473453356435724605441741244130474343514266437055035216522753315344525251655271610063176524643264456053646664717405751074227233714675577764767
0000100120023003400450156016703711404171514261333134715521260147123042113212625302542235525672076320236143520313736453653346131774102451446264630424147554363457156025414522557375446545057635772670562166724643767416250666362717504731073277232714570567063767
0000100120023003400450157006601771405121417201436154112521463157221012416232725302643235422652072330731113625363033443453316637714704431545204137424640534662467252015513542652345140555557675376660766116122673067446655636362747503771072217336744777527565747
0000100120023003400450157006600711602111515261634164717531760147224042710272523362747265326612277320236133324323631453050316131774102421542244133444042564561477755005313512557325546545153645372670465176425643362466351646066777304741576217532734375567260757
0000100120023003400450156016703701607111615241332114314551761117023022211222422332246235525672077320236163425363434413550326336724700471143234736474446554467477351055310512754315644575656625570640164176624653365456256606264777500751177247132734570537366727
0000100120023003400450156046703701207111214231131134414561165107023042711252522322147265620632675350633103727343236443351376334724705461446214633474045574566457154035510512557325547505656645170660262156324653762466251626362717105741472227330744777537366777
0000100120023003400450157006607711405171712241330144610531662127227052216212724332141265422602172310133133324313035463457376530734205441147204232464643574364467655075110562457325343575155655376660766146425663067416253646264707303751775257536724475517162757
0000100120023003400450157006601741502151717251331124616531760147224052614212027312646255721632571310537163323313237443757366033744306421346204537454242554461477657025111542456305145505752635275620263116526643364446457636066727607741472207233734173557566707
0000100120023003400450156016703711605171015241336154214571063177123002314262525322647265325662277320132163320363434423355346336764702451144244133414747504765407751025111512354355244525656605176640566136222623467416550626765747500741277217735734670537367747
0000100120023003401450157006606701706171515221637154112531564157026042617212225312643235523662070350635133727343532413752316433764101411746204134404540524763427252045410542753355741555654635172630663106327623164436655666467737404721072277731734274567265747
0000100120023003401450156016704701702111713261235154415511763157321012212272625302244205523672272330333113627363537403356306433724604471045264731434347554467477755055610512653335642545456615175620164136427613464466652656066767401751272207437704372547265707
0000100120023003400450157006601701207111411251236154114521263147125072210242226342446235321652571310736103324373332453056366237754406441142224430414747534764427356045311562251305646525754655675670065176522633667446653656163777300771177247535734275537366707
0000100120023003400450157006601721104171514261737114117501263147327022411252626352344255023672673330036163224313237413257376530734502421443204535424743514666437452015110512754355543565654625570640263156723623164446456656762727607751576217334764670537160777
0000100120023003400450157006601711307131011251433144414561362137224032110222727312544235526662574320137133722353532473550356637754506441346214632464742504764467457005613552652355742575754615477660465136320633261466651626560747102721074277135734670517163727
0000100120023003400450157006601721607131615201134164114531565177327022714272027372745205121662071350435123227363332463255326032754400441243244431434346564767447251075113512555345141575654605571620462136425633264476556636066707306761576277232754373517664737
0000100120023003400450157006601771403121616251434164213511260147021042716232723312545205221632777320334143422353533463251376032724603431542214130474747564564457055075113512557345242545153665072670766166725663461436651646066707305751775227236744375517664737
0000100120023003400450156016703721106171712251333134012511264117623002317212124322644235525632777340332143520313537463452336136744205461147224237454346504766457255035110542155355244575756665274660065116327673264466053646560727704741076267631714375577065747
0000100120023003400450156046703711104171015251436154214571063117626042117222527312743225026622274320736113620313632423653376530754502431144274530434643534364447553035516572152375144555251605777640562166124663364426750626165777700741473217335764670527563767
0000100120023003400450156046703711105131616271132174414501263147725042110212522332241265221662271340637103425373736443752336335744302441143204536414742534665407256005614552554375446505155635173670462106725663665426557606167727205751172267333734073577764767
0000100120023003400450157006601771205131115221530144414531266167724022413242124362740275423652272370435103323363735463551376534724606421142234735464042544167477251005615572751345241535654635373650061116122633763456054666660767304771176227233714776557560757
0000100120023003400450156046703701204171214211635124610571063117021072212252523342543225627612275350034163324313736423351336334704301411641244433474247574565407757065514522155335345545251605577640566146622623164466650666366727604731077217737714375567265777
0000100120023003401450156076707731105171616211537104013541462127724042511242021352542265326662171360436173125343337463552316036774303431045214332444442554366437052015114532752325346545552635472670362106721673566446056606765737500741172277636724477527565707
0000100120023003400450156046703701207151215241431174517561163147524012114262027322143255627672075350332173720313134423356306437734106461741224234434044514665427553025416522155305647565353645172670663106325663162476254656366727603771774217336754570547260757
0000100120023003400450157006607741403141514261331114716521660157621042610222525332641235722622174330233133721323733463450316530734505471741264634424245514460437457015517552254305746525553635275620461136327673665426751676066757602721176237130744670547567747
0000100120023003400450157006603711300161612231134164717521565167327062112232523302244235721612771340637143723363031453052376735754203431646274230474242514264427251035211512557375346545053645477660465106523653564416652646660717507741074237435754675527664717
0000100120023003400450156016703701604121115261632114710531365107023012313262421372645275620622273310637173122373433453650356131754501461243234530424644574764457457025411542752305746525552635770640765116225633364466354666266737200711177257436754275547467747
0000100120023003400450157006600711306171015231337124510521264117122052312232322342446265023672677340435163222363135453553376034724706441446274531474042554463457751045213542254315646535056655272650366156720673763416456656467757602711171267130714777537164737
0000100120023003400450157006600711304171612251630144215571163117222062415242724312744235322602573360236143520333736453051356636734506451243274530424446514665477657015117572057335342545553645470610763126126613461416253646562717404721076277235754377527766737
0000100120023003400450156016703701602151111261637154415551063117125002313262422322145275722662077370532163421343032433252376436744102441642204133444740554361427252075114532057315645545355665570640766166722633467436355666167767303771575207531734276547467747
0000100120023003400450157006601711300131411231132174616571165107025042712232724312146235525632472340034133627363136463455346436704604451142224537454347554366457052025114542557315446505352675370610662116522623762436555666462717702761677247333734572577760777
0000100120023003400450057006601711707151511231734124214501466167425052616252723312142275022632375330732163724313135423153356037734102431746214234464545504166407252075116522354355741535056645477640564106321663663436654636265727604771174207536744572577763727
0000100120023003400450156016707701604121116261532124716531765137023062715272121322143225722642673310034163221373234473554336530744400451741214332464644534665427152065317532354305744575554625572670461176425663165436356606061737506761575207232734770547561747
0000100120023003400450057006600711607111015251432174611541163117425052617232622312542245022632575330233173220363636433251336436724200441144254137444643534464447251065511512555335347565057645376640562136720633162476552666462717704771376277730714677527565777
0000100120023003400450156016703711303141612221130144710551064117224002314262727312143225525662077320032163321343232443355366336764700471345274532464146554464427751065510512552315543575257645477660361166420663567426551626467747506761177227335734774537360757
0000100120023003400450157006601731301141412221137114517501466107125052212252426302546235321672277370637123424373032453051336334704605461147274334434645534262467451015110512652325743565756655376640263106324643564416253676765727203751176247536764774557560777
0000100120023003400450156016703711403161615221530144710541565107126072412242624332140275427652674310637133727363537413550326237754201411243274234464046564063457555005312522751315343525454665275630765126123633162466354636061777704721676217730754374527665747
0000100120023003400450157006601771601151417231135124616521460147122062414262326322540275525672272330731113326373031433254326530734502421642204235464743544161477757005311512655325744555557635372610166176525643364446456636066717403771774247335734670527660757
0000100120023003400450157006603771601141614251433144213541160167323052617232621322544255023612770340635173723363237443751356530764700471241254534434744534761427751005211562557365642565454635174620061176223623161466055626264737505731775217336724272547660757
0000100120023003400450057006601711407141616241332164011531565177225042610242727352443235127662077320435103325323131463552336336714304471541264430424242574663447357065310552155375542575454655374610261166720663763416653616565757606721372277130774274517264727
0000100120023003400450157006601701203121113251632174414571166107323042710242121322346235722652277340236133624323136453056366033704606441145224433414747544565447655045312522057315247565557635772610065146125633164466253646765717700711677257533754275577364767
0000100120023003400450057006601711407151015251432144614541163167125052117212622302644235225632773320736103321333633423654366535734102431147264730424747554364427656025214542151355740515754635372670364176225663665416254676064777300771176247532714375557266707
0000100120023003400450156016703721505131714261231174412531260147623022415222023342441265326672275360036133527353236463551336437724700451547274131454343544566467351075714532057325345545650615171620261146626643062476053676565717402721471277630714677537465707
0000100120023003400450156046703701203161717211632174616541565177725022414232523302643255627612277340633103421343332443752336530704301411542274236414343524264447751065513512051315345545251645177660462116520673364466255666265717703771276257530754670577064767
0000100120023003400450056006701701602131714231131164617551764127424022213272723302446235121652477370334163222353437413550326535704305461143264437454441524663437551025113552456365147565154605776650167106122673762456254636366717200751676237235734274547567707
0000100120023003400450156016707721507131115261730134314541465167422022615242724302446205326612271310731133720363632423355306433714405471342224237454645504764457653025417562555315644575355605174660062116323633261466655636760727700751471237131774572577266747
0000100120023003400450156016707721104171515261230144314571661137327002615242725322746235423612271350035143625373236433257306636714407421441254636454346524260417156055310522751345243555654625575620361166722643763406751676464707307741373227331714570547566707
0000100120023003400450157006603711304111712251633124012521466117122022614272724352343235023662070340233143525323136463653376735734506441446204132414144574665477657055513542753305741555252645473660767146321673564426756656066717104721771207532754570537166727
0000100120023003400450157006603711304131614251430134215571163157224002614252121372745265324662070370137163725373735443752336332744101421346264630424743554562467055075416512353315645505257645477660061156326653261416454666361727201751472257230744672577263777
0000100120023003400450156016703701607111111241333144214551666107023022511222624372644255325652470320236163324313532473051336336704105471444264631454343524267477457055310552655325341565754635270640164146627623261466253676565777504721277217730774677557063717
0000100120023003400450157006601711303121411201437114215551666107126072414262326302545205622622273310636153321323433403652376735744205471145264337464347524160437757025314542151365445545355605776650465176221673062456253646266717400711677257534774373577362747
0000100120023003401450157006603701601131612241435144715531362147023052211242322342042225721662070320435123623363136453656366737704401411647234537424543524764427251015713512457375345505654605173670766146322633567406756656165707507741575267132754374517264767
0000100120023003400450157006601721101151714261235154416501263157527002716232123332144235225672272330036113625343733433254316630764607411542204532444144534664447755055314552051315246575353625770640664136721673767456054676266727204721171277635764675537460737
0000100120023003400450057006600711607131511201436154312541362127621042713242523312247265021622177320436163323363134403355366237724503411042214136474747544265447254015517552557345146545057635373670562126626623163476154656066727307741177257536764375547460757
0000100120023003400450156046703701207151615231134124214511765177025062711242525342542225325672272370532133720363631413554336731704301411243264337444343544165447251045410512152335647505650655077660166136220673467466655666265737401731276207435734777567264767
0000100120023003400450157006601761207151116231130144412521565177424072316252326312542235523602574350636173725323032413752326333704302441744254531434644544163427357025111512554305646505456675677610667116222673061436554676560757607721473267330774276537461747
0000100120023003400450056016701701405121411271431124215531666167426002517222523312643225224662275370231163427353031443451376334744202431047254131444341574366457153075610562556365744575252635371610767156522673365406354656660717505741673207234734276577063777
0000100120023003400450156016703701603141411211236154715551062147023022215232326312646205427672071340736143226343032433255366231714505471446204137444247534366467657045315542757305741535355625571610361156522633663446450646762757200751177247537714276567263777
0000100120023003401450157006603771205121115261230174312521464157423002512272523372643255627612471310036133627343630453654326231754401471343224530424644574564467256005416512557375344505351615276650263146427613364406351636560747700711272217635754777567663777
0000100120023003400450157006600701207111614231132174414511765137621042711262024322545205322672270370436173721323532423256366334704605441143274334434343524166457055065314522557315443575754625672630662176525663161436654656061727401751471257537764375507366777
0000100120023003401450156026701701605121316271434124217511166107323022411222022352547265627642673370031163425363434473052336134774204471641254331434044524663427554015617572255365643555450605772610763146321673560406353646663747507751675237135774272517560757
0000100120023003400450156046703701207151412211536154214531265167724062714212527302343255121622173310236173725323437463251336034754507421243234436414146504664457157045410552653335642575750655075630061146627613162466053676262777603731574267631744473527560777
0000100120023003401450157006602741606111717221730134510511463157425032615262126362747245221602471310234153226343736443753376037714705471444274133444245504666467554045313512252305241535752665077630462136322633665416255636061737207751575207534704276517566737
0000100120023003401450156016702711105121412201236104715531262177426002716232225312647265326652570350434123425363632413257376334704403431241274131454644544065437252005616562754315344575355655073670465166520633564476051646266727300711677217735774473577363717
0000100120023003400450057006601711404171612201132174314571665167327072215272023312546275423622272330034173525323633433254316133744206461346204532444141574765447655055313512157305244555754625577610565166421663261446653656067727605711773247430764373517266707
0000100120023003401450157006601771206141311251434164112521260127123042710242322362245255225672674350636103322333530433457376134774100451147234734434543524166437256035310562151355746575454675572670061116526653764436655666460727404721572217633754670577360777
0000100120023003400450156016703701606121116241735164715531262127125052312232023342147245326662570320736143221343235453053346636704105471241274234434343564061417657035515542751325741575055645471630361106724663264456256636760767400741575247531724276577763777
0000100120023003401450157006601731104131214261230134717511465137323002517212625312745205222642774350334153527363032413252376630754701461243264337454446504663427554075216562057345041535355625675620261166724643366406457636165757603771472217136744275507167747
0000100120023003400450157006601701203161214211434164616571665167125052213212226362240245725642772330337113627323033453054316630704605441142274336454242534364447251055314552151305746575754635275670061146327673364426551676663767403751277257537714173547260757
0000100120023003400450156016707701607131615211435154314541462127221072410242421312146205520632375370236173123353032463251356435724500411342214334464643554367407254015714572752335740555552665671620765146320673564436652676664707304721576277632734677517663717
0000100120023003400450156016707711107131315241336154012551762127227072214272327362340275124652577340035163225323234443451336334744203411043274536474245514565407553045610512751315246505352625370660167156626643461426657606366747500741574277636764373517662717
0000100120023003401450156046707701603171713221131174517541566117224032110222422352547205627612571310635173124373530433252336033724706421346254631434443504167447152035317552653355240545256645075630766106724643364416656606262707501741574237536764275577264767
0000100120023003400450157006601721600131417251633174715561361137322062410242224342441265722652275350137173126353232403753316436774306461145204232434544534664457757045210562251335546525557615477640065116222673461456053646660717100711473257337764373527566777
0000100120023003400450057006601711407151416251333144011521566107221062713212521312540275721642473360234113327363532463554336033724306461445274431474544534260427152065312522457305647525557635773650462106426623763416655666266777704711277257531714373567460757
0000100120023003400450057006601711606171514201137114314521664177025012417222626342443235225652272340435103627353337453651376634724303461643274431434545504464467152025113552757305244525553665574610763156722623165406753626660727706721171247337764571537160737
0000100120023003400450157006607701604111612211532174715531565167023042615272123332647225221662576310337173124373032423651366530744403431545264632444747504761427252035217562051345546545552615472650065176424623161456353646663717700741473257437734670527363717
0000100120023003400450156016703701603141116271136154416551762147023052612252422372646205325612277370435163422333337403555326131744107421143264630414247534665407154005714572555335346525754625671650361126124643564406456636765737205731072217732724473577066777
0000100120023003400450157006600711307111514261234164316501262137122052616212724302343235225642770340635143527353234453051366335754502421342264731454045574364427656045317562051355743575257615471610664156320663762446453616266777700771177267332714572537464717
0000100120023003400450057006601711403121714251630134211561364127327022410212723342446265127652572330435163227353135433450326534714104471346264435414247504467477255075614532557315243555055665071660461166727613067456252666363727205731675277230764173537164767
0000100120023003400450156016707701604111713261231114214551063147221072410242525342441265322662070370132143526343533473052376335704306451547224637424147534664427755065312522457315540555554635175620766106123633667426351636463717403771676277134764072527565767
0000100120023003401450157006605741402111015211237124616531365177322042611272027362442225721652073310637153221353033423557376433734606421746204635464247514464427355055317532653345541535256605173670765116125643660446050626264727307741074267134774374557561767
0000100120023003400450157006601751503141111261334164213571360127424052311262322322146265722602472370635103725343135473453316435744305461144234536474245574560437252075710552557315344525654635770610461136327613264456051676660777606721572207631724477527663767
0000100120023003400450057006601711707141616241330164517521463147323022517222027352441265422662070340436173725323131463452376336734204471243204536474545574661427551075110512251335546535155645576650063176525663262446153616163727606721174247435734072577363777
0000100120023003400450157006603771602171615251334124314511760147221072210222326312546205423652073330233143727353134403756316535754406461446214130434245534267477657025411532552335747535055645171620361146426643566426657646066747503751771257730714272517666727
0000100120023003401450157006602731205131614211237124013541462137721032116212225302445275422612477360637133721373530423250316436744303461046214136454545574762417055025414552556315646505355675572670062156223633763466651636467737401751673257430774774527664707
0000100120023003400450157006607701606111712221731174314551464157021052313212224342446255121672671340332143727353232453056366033724303461045274134464643554561427255005411562353375344525557665473670767116325663261406754636660757201751774207233754276567264717
0000100120023003400450157006601751502171116231137114610541460167323002211222422322645265725662577340636113422333332443750316530774205441443234531474644524260437057025114552354315547535557665274660065136727673663456251636264747105731171277630744275537666777
0000100120023003400450157006601721600131717231135124610541161157527062410242725342442225127632777330132163220363235443755346332744205461741204232434144534666467655025111562354305144555752655077640065146322673667456353656163717100771575267334764776537362747
0000100120023003400450157006601731306171113241235124713521660157724042611272626322140275523632677370435123423313135463055356032734505441741224534434046514466437451015117552557365440545352625777660063116222633566466253676464727207721176237434774675507165707
0000100120023003400450157006601721107111416211535124015531266167623002213212421322647245527612772370435103323363131473355366630754501461444274233444242504166457152055317552057325544575355665270640767136722633667456051646463777605741472267431734076537362747
0000100120023003400450157006603711305121713261234164313521660167122042516212326372745265223602473310636123225373035443251356731754501411744234530424245544166457156045317552554305146505257635273670664176620633464416452646560737404771177227135734677577260777
0000100120023003400450157006600711307131214241430154517561363177125072416212027332645205225642170340637173723313437413252326535714706451243274230434544534464427156075116522353305145535257645371610562176523653062446652616664737206761576277631744475527660767
0000100120023003400450157006603771604131214251333124012511766167227012117212326302646275525642774320732133321323031453656316231744100441542224531434744534466457554075711562057345543555252665271650065136726643567426357636464707302761775237131744670547665707
0000100120023003401450357006600701705141612231734154214511767137423062311252521372443215222602571340736123626343537443050316334754201411241274230424446534366467755055510542655315343525454625777610462126321663066436555666661737604771677207335704777527561727
0000100120023003400450157006603771604171214261631174314551660157621072214252027322145275124632777370236143620333332463051336534734501411542244437454245564560427152005413512652375444525252655076640565146327613066416652676366777305731677217532734373507164717
0000100120023003400450157006603771603121011221531174412561165107025032317222226362445275427612277370234103323313433463055326136724301411046244436454544574363457251045613542652305245535755615477640565116522673461466650646367727200771677217335764475537667717
0000100120023003400450156016704721106171713241230174313511765157125022216252421332147265523602172340034113127353534443453346636734207411144254730434247544566437153005614572356325545505752665274660065126626643162456257606367777704731072227335764375517666707
0000100120023003400450157006601721103141015211534164717561365107725052610242124322544255325662573360535113627363032463252326433764704471243254733414743504661477554035211512752305746545451625675620061116227613264466653676462707305731277217333734670547467747
0000100120023003400450157006601771404111615201435154112531362137025022516232326312747255422652077320236163723313433453651356037764605441046234531464247574664457457075711512557305246505251635270610763146425633264416453676664707306721572227237714173537464767
0000100120023003401450157006601731300111714261234124510521661137321022415232723302346265423612277360335143620363134423255326630754501461647274130474347524164447052075713522155345046545554625773640663116120643566426354676765717707721675257730754475527563767
0000100120023003400450157006600711306111515271532164313501364127122052310222727322546275424632574350137103125323733463453376231774105461443214633444045524266437457015515572754305743565656625774660164176622633362456056656066727407721074247133714672517165747
0000100120023003400450156016704701602161115261735164713531564117127022215232322372140275422662271320535143426343032433652336735704103411646214132444742544765477655045312572353315340555550675670640564126124663767416453646660707303771572247532754770517666737
0000100120023003400450157006600721201141615201137114510531364127025042615272724362242275325612770340233163324373135453657376334744101421342254332464644574660437153025116512455305747525552635173670667146421663564476552646066737605751676207237734473517162757
0000100120023003401450157006607711307131515231336104013541462127724022411242422302445275326662170350436173125343337463552316136724604451046234531454742554366437052075714532151325346545552635472670362106721673566466654676765707103711172277636724570527564707
0000100120023003400450157006600711607151012221135144614531664117227012117212023342545265627632574330137123427323337453056316034744202421646254730414343514267477351005611532655375344575553625677640263106724663362456251646663707504741575237437764175527566727
0000100120023003400450157006603711303161614251637124213541160157021052311272724322546265324642672370731153226313134443453376032734200471443254536474747514262417254005413512557315644525755665071650662126623633763456050666467777603751675227231714475507365747
0000100120023003400450157006601751504131616271733144214511760147122022515272723362244255026632572330337113125343735443750326637724607411045214635464643544163427351045412522655305747565155655072670366166424623061456257646163717407721073227135734670537364767
0000100120023003400450157006601711302171417261237124517531360147327052216232023322544255721612771310036153627363433463452346335764605441145244432464743534260427755065513542251315444525055655377640263116220673667436654666560727200711471257533714670577761767
0000100120023003400450156016707701605141712261533134113521264157422032112242124302245275720662072330132103327363434463255366332724504471545234731464045564767447251035510512552345146545755615170640763146625633165426656636366727706761177277130774570537464737
0000100120023003401450357006600751501131612271134154314521460127724062112272322312740275527642672330736163423363136453650316433704604441241264731444341574365447152045216562054335345505256675571610767166520633460436552656561747701751673207537724272557263777
0000100120023003400450157006601731304111111251337114616521260147524042511272725302542235326662075350732113323313032443452376637704102441642254734434747514563457452005311542354365445505251675674670166156623623067426557636663727603771675207634764572577461727
0000100120023003400450156016707711303141612251632124416571360157126022510212525372146275322642172340036143721343537463557366333744203411744214132434644504765447251045317552552335640535155665673670167156322673464406257606660747507721276267333754570507461727
0000100120023003400450157006601711304111717231130164610521265107527022611252726302343235627642670320434153626353735413752336332734500451144244735424742524166437156055314532753335740545656625770610662116224623264436657646565767400771171237437714275547565747
0000100120023003400450157006601761307131315251334124114521560127025052611262421372742235321662572370532133727353131403756366436774100441642244732464346514265407252055710512354315546505754645370660261146423623564476251676664727405751073277631734475537366777
0000100120023003400450157006607711403141417251637114610501262137322072310242522322544235121662570370435113626343737423255346336734506421143204532464744554564427251055717552653315243575056645474660361176221673264466655636061707307761471267133734175527765707
0000100120023003400450157006603721101151712251434124316561160147324012315272023372142245423662572370337143525323134473550356637734506441444254532464042574661427656045613512151325547535057655672630061136321673467466057646560737202721076217635734777567264717
0000100120023003401450157006603701702161616211735154313571164127426022510212322362445275124672670320234163727353437453053376131724303411142254637424046564264407655045310552753315645525355625772610767146420643660436455636165757402721073267131734475537667747
0000100120023003401450157006601771104171116261333144517521460147222042511222725302545205627632577330636113125363033433252316433704603411545244436404245514567467554075211532051345246545256635776650263106721673767436655636460727701741774207234764373557266727
0000100120023003400450157006601721107111616231135154112541160147623012312232727302245205422632576320334123425363437473350356136714700471542274232464446564763427554065512572754335341555056645372650366176525633061446451646660777602721171247536744377507365777
0000100120023003400450157006601721605141412231130144616571361137322012114212027322146235721652272340537113420333735463253346437724304431046214635464347564767447157035510552655325245505456675670610366156326643767446451626265717507721277207233734475557566707
0000100120023003401450157006606771206141113241235124217531560147724062314272023312745205223632770370436153521353735463252346333744302421641274135464144504663417156065717562356345042565557605571610261136427673464456350626660747506751372257437734275507161727
0000100120023003400450157006607701607131411261631134314521665107125072412232522332146255422602176320035143725343736433252346136714105461446264337454346524160427357065114542751305741575557625576640262176224653164456353656064707302771575277731724670537364737
0000100120023003400450157006603771600161615241732174114551663117327002714262725322646205525612771320234103327333332463654316530774106421241204131434443554363457554015514522754325540555654635473630263166721663464476750626562747506711074277231714272557763767
0000100120023003400450157006603711302161012251437124610541163157224032117232622302644235526612774320532113622353035463453376731724700441144254333444747544566467356065511512057325347565454655072610063166724663567476551626362717504771575267130714272537367747
0000100120023003400450157006601741505121111271733144012521566107424062712232124302345205722632773330236143720363135473355346636714703411045254537464644524164427252005416522751315243565557645374660663156623623061426751636765747103751774257330774675517662747
0000100120023003400450157006601751507131015241433124610511762127526022711222626302647255422632770320736123424373134463453316534704104451346224536474742514665407057075414532653315342565355655370640461156727613665426353646165707306721171257232714777537364767
0000100120023003400450157006600711605171712261734164214531260127122002515242626342542275326672672330731153624323633413553356034704102421443264433444540574361477755005611512655335745535454625577640164106723633261456254676661777701731575247136724276537160737
0000100120023003400450056016701701403151614211235124215571664157025072215272227342446235322612372330334113125313733443250376630724206461043274534464341514565447157075710522453365742545553635774610061156521643665426657646366757603731076217632714477577066727
0000100120023003400450157006607701604171713251432124614531661157227012310242322342447265525662076320334143522353533413757376032744105461741214132464045534366467655025111562057355747525351645377640562136724663061426351646661707307751472267333754570517262747
0000100120023003401450157006600721506111712241430174510531261137126032612272727302446275427652577340234153321323433463650316334714707431544234532464643504664467452055717552251305246545353615177610465136122633665406551646562707302721576277634704672517563777
0000100120023003401450156026706701202161316211635104410561367107721032311242523322340265424662173370132103124323232453456306735754601411443264430444743524163427153065513552557325747525456605773640167156220653666476754676264747507741677237135754275517560737
0000100120023003400450157006600711602161714261334124313551460147222042511252621302645205321672271340233103125323437433256366731774306441142254732444446534760437757005214532354355546575153625776650261156623653161446450656765747100771177277635734275567263767
0000100120023003401450157006605741505171113221630134715531666107623042611252225302647245324652671340335143722333530473350356637704101411444264432444747534765447052045316562752315245525251635377660462166122673067416655636362717700741272277135754470567263717
0000100120023003401450157006607721607111616211730164517531564127323062411252525302547265221642670340332153227333437423551366630704106451144244435404244574763417152055316512356325244505053675572670566146327623364466350626163747500771377217132734672577465747
0000100120023003400450157006603771601141411231335144215501266107021012316252426372142245523632572330435133727353135403655366636754204471346214130434743564762417055065114542557315647525351625770640262146323623162456057646664717702761472237430774777557566727
0000100120023003400450057006601711406151712251430154416521463177125022616242525342447245326602472370334163720363136473155326435704103411541244131434242574766407152045313552557305246535255675676660167106323633261476555636462777306721576237230774477517162737
0000100120023003400450157006601711303161417261230154510571162127125072210222527322344235324662572340031113623313737443455356630764700441241234537444446514265437452005311542753365642575353655670660465176525643362426551676664747100771673277631714572527663777
0000100120023003400450057006601711407141013221134124517561363167721062610222426322543235127652277320337123426343136403655346437724306421541274330444141534264447057015516572757325744555351655373650461126626653061416255666765777601731575227234734374507566707
0000100120023003400450157006601701203161616221734164117571665167527042712232024372746235124632377340435103722353135453053356630704607421342214634434545524266457055055313542753345242565153665270610664126127613564416253676464707304711775257231714274537166777
0000100120023003400450157006603721105141012271734164616511763117725022511262024362444235322652072340736143520333135433456316535704606421143254634424247534667447657055714542151305147525355625675630763106722623467466051646367757204711771207533734675527361727
0000100120023003400450157006607711407131616221735154414531260147623022414212523312647225023632571310537163223313031443757366231724605461443204537444343564561427757015515542456325343565057665075620462136726643062426557616163747506711775227231774570537460767
0000100120023003400450056016701701407141614221131114314541465177426072715232622322743215026612277320035133621373235463554336534764702431441254631434743534260437551075610522653325243575457615673630462106722643666456257656165737500711475257531744276577066707
0000100120023003400450157006603721101141416271735144616531660147327002711272522322547245627642170320236113127353537443756316332734507411444224431434045554566457156045316522353305147535553625772630465116525663762466053646066767404721073237137764272517265707
0000100120023003400450157006601711306121412271730144510531262147021032116252421352347255124622271350435103323353235463457316535744405441346274231464643504762467656055611512754335742575055645371620763136422633062456254666660717704771677207632714776537365777
0000100120023003401450157006605711305171214241733174610571160147727002516212523332644235222612771310436153526343733403652376333764602431746234531454042554464427755045413522552315246575053625677640662106722613164436455666460777200711673217635704275547563717
0000100120023003400450056016701701406151411251331114717531562147425022610272521312647265322662773310231143625373733403551376636724707421042264231444544534364427153065414532556335740535750625370660663136424643162456257646265727204771775217535754071537666707
0000100120023003400450157006603721106111311241430134713511265107724022516252421312145265021632474350732123423363532463251356032744206461342274530474544514462467156025317572557365443555456605575630167176622623066466054636367747700741373217335754677527767717
0000100120023003400450157006601771405121416261331124316521260147423012110222226352446205321672674350337123425373035463251336735774206441545234431464245544760437251055610512655345147535155635276660263136324623767416450666560727703751177277135734677547460777
0000100120023003401450157006602721500131712211535154412561363147423002513252723362042245124652077340436153320363237463551376333704104471746264735464347514262467757005414542552325343565651615176660362156722613062446051666765727203711771257436744173547560777
0000100120023003401450157006607701707111416221736154114531665107321062314252121302347265525622374320034163123353537423557376136754406461142234434404743524160427556015714542752365443525252605173630562116320663266466054636765707501751377257336724477577462747
0000100120023003400450156016707721207131111241236144017531265107724002215222421362742245324612273360731143421343235463255366034724306451147234537424045554364467251005614552557315347505650635173670564176620633666426654676165777502771373217630714473557566737
0000100120023003400450156016707711107131514241330164617531362137626042617212027322745265127632475350431103323313232463451356735734204471642224530444540574661427254065514552356315345535754605175670164136724643261406256606760767307721276257230754375547261767
0000100120023003400450157006601701202171614231334164715551761157623052614252027312747265326622272340635173725323332443450356136764603411241244130444742514265437751005316522354325544575554615473670462126620663161466057636560737507741473257532734173507166777
0000100120023003400450157006600701607131612211432124510531664157324022711262522302346235725642174320236103723353135453657376637764103411444274131474245554360427655025411512457305145545352675675670065136324663764416252616664727307721575217336764377507464737
0000100120023003400450156016704711304111315221535164610571360157527032410212726322744235124662270320435113625323633423253376731744402431342214137454645554560437351045215542057315242565656675074660767136326643264406455606167717503761677257332714477577260767
0000100120023003400450156016707711306121015241735164314571362137424052311262724332246265225602474320637133327353234413255346032754506441242214134434740504763457251045511542752305143575552665077660361156720633165466354666266727703761771207631774675557064717
0000100120023003400450157006601711304111717251636154015521463147122022515242724302643235627642670340636123225373134443453316735734506441545214132434742544560427356045317562155305746505552625770610662126124623362416657636560717703771673257337714477527660737
0000100120023003400450157006601711404171616251232174713501763147323042611222725302545205221662076320732153323313434413752336033704606451545214634434242574663427757065310542557345242545155635777610664146125643161436650626266747500711677217335764375577462757
0000100120023003400450157006601701207151615251634124214511163147125032314212723302542235627652072310137143625323736403753356636704303461142244437444545524266437457005411542757325746505554635276640361156724653061476251636265727606721473277135734076517663777
0000100120023003400450157006601711300131411261633174717521465167724062415242121322543235021642776320132173523353433453552326034704603461243274331464446564765437055025115572354315444525756665577610167126620673362446456636562727701751072277233714570547566707
0000100120023003401450156076707771203161614211235124414521560147224042716252121352543255720602171360734123320373530443056366332754706411741204633444446524261437755005316522455325741575351655672610462136725643763406251646660757301751276267337764473537360757
0000100120023003400450157006600711602151614201437114414551463157425012410272523362747255223632671310636123227363532443750316333734204431145274235464042564562417254065110562757315345505456635473670167106325653764466352676462777306721471237130754276517265777
0000100120023003400450156046703701207151215261731124314551664117724012414262326302446205527622276350236153323353437403657306136714107411047264333414545524164457757045216512051315542575353655077660167136222643666456250656464707301731574277232734473567263777
0000100120023003400450057006600711607131514261634124015521263147221042616212024332641215526672276320332103725323134443752376731734506441443254737454042524361457254065511522555305347565454635777670667126623633061456354656163767304711275237131774774557160767
0000100120023003400450057006601711407131015241433124211551166107721062613212421352442225022612772330435103325373131433457366634774202441046254331464446534766437256045210542652315543555754655272670061116225663667476754636366767500771477277533734173557562757
0000100120023003400450156016702711300131717241233144614551462137021042612242723312646265523632675370034113122363433473556306335734202451145244436474740504665407154035110522555375146535252645177660167136320673665456252676467707506721576227131724377547567747
0000100120023003401450157006607731201151416271136154215501365167221072211242326352446265427602172330034163127333530413754326335724601411545234430474640574564447254075711532055335345525654645075670766136722623066466351666463747505731072227736724774537161727
0000100120023003400450056016701711104121311261530134215571265157425032515242027312742235720662277330431133725323031463651356237764404471045254131444747524663437657045410562354375542515553615673660663146325663162406457646264737207761072217334764272557766707
0000100120023003400450157006601771603161116241330144517521566167023072315232421322146255127632477340435163225363035433251336237734507471444204232464144554466437457025417552057315246505351655277610061136725653667426354666165727207721171267433734076547265707
0000100120023003400450157006601721607151612201431174414551663147122022414262626302245205321672277330532163424323031433252326136724500471545264731434347574764457451075115572655305643555155625774670366116122633564406357646660717405731673227130754776537364737
0000100120023003400450157006603771600161515231131174215541166107021062415242226342543235124672275330731133720333434463652336131734504471641204232414540514667447252035214522155375346575557605770640765146322673162456256656366777701731576237434764274567260757
0000100120023003400450156016703711103151616221130144710551464157724042611252625332142235525602177370431133325323633423251336032734206441147244432464045574665407755055313542453305741565650625770660667176225663162446753676264707304721771257732754174567263767
0000100120023003400450156016707711307111614241733124017521465157327022211222622302545205720642177320633113623353537443452336032754402451145264633444446574660437755015713512251305644525552665070610164166725633763436354656266757603761473207431714675527767747
0000100120023003400450157006601771604111214261231174012531365167425002517212123322145205325662071310636153323313434473452326037744307471046214636454245554463427357005416572557375342575456615475620063176526643366426354676165737407721472257531724276507166737
0000100120023003400450157006603711303121214241730144716561165107227072413212426312646205526602571310431103726353537473353356231704602431646234437454544514464447052055514552652335341575752625676640366106327613162426554636562717503771472257330714272577766777
0000100120023003400450156016707711104171515261337114314521660147125002215242221362244255325672072340036133326373736453651336433714703411441264637454540524260417156065512572754305744525557635275620164146627623263406356606366777305731172207536744377547462757
0000100120023003400450157006603711300111411251233124717521266167227072314262124352340245321662574320535103323363631423651376731714106441045224533444443574665407755005215542251315643555454665270660566166722633165476254656367727404771172257730774670537367747
0000100120023003401450157006602741702171717201233124516511466107221052216212723342543235023612577340633113622363533443250356334704605441245244437464347564761437755045610542151355042545656635172630565146326653067436557616167727200711172257736744470577263767
0000100120023003400450157006601741503161116261332174717501765177122002213242422322145205721662073330535173524313134463252326033734101411443264432434046554467447657025410512457335541535756655270640167136725663762446456656265727605731372207536764175577364767
0000100120023003400450157006607701607111417221535124313511766117324072716252123302542225424652075330633113127323234433754326033744106421746254732414146504163427152045610542356375345545656625672670164146326643067476553656565747501751072237135764670527367747
0000100120023003401450157006603731202171111201235104716561564157221052613252124302347255423662175330731103722363135443253346637754406421346224531474743504164407156035314542757365640545252655273670565116322633762466054676066707507741172237136744577547662747
0000100120023003400450156016704711406171015221537114414531365167227042610212522332247265622612375350032143721373234463553376735724603411646254330474747514564427251005315542151335646535750645171620465176220663263466053646567777300741473267433754272517665707
0000100120023003400450057006601711406171417271130134511521563177322072315242626312544235224602572360334173525323031463551376436734504451241264435464747514260427351075612522653355740545153645473630462156322673764416650666660707704711376257537724672517162737
0000100120023003400450157006603711300111411221535154716561163177125052213242723302242275424662071310036133622363437463255366735734202431443274130444144564765447757065514552557315640555252635176660167106727623261456053656462727407741172267435734373507364767
0000100120023003400450157006603711302111717261235154313541560127125002715242723332642275427662074320532103321373332473552336636764700451345274134434242514265477156055316512456335747565056625570640164176226653464456052646361747102761576267431714374507167747
0000100120023003400450157006603771602161412261231174517501363157621032317232121342540245526622275350434163723363032413257316237744307421045224531464640534265447254065513512057345141555755655074670261176425633364466651646061757203771076267432734173577764767
0000100120023003401450156036701701704121612251433174114571662147621022511272727302443235527642671320637103323363236473555306437754603441646204137404247544561437754015613552555325340565654645071650261146427623362466050626562777304731171257336754272537160757
0000100120023003401450156026706711303171417271136154012521465137725022615222023332244255620612774320333153520373733463651356235734600451444214636474540524167447351015116512752345042535557605172670164156626643066436454636760757402721673237530744777547661727
0000100120023003400450157006601711302171015271536154517531364157426012412232027332647245627652272310031133726343737413255346433754506421741244133414245504661477052015514542752325246535352655674670166126620633763466653656560737405731472277630744670517162747
0000100120023003400450157006601771406171113251330134412521663157527042611272625322540245722632377330234143421323032433755356630704102421746214635464643544763427356045316522554375140555251615475620461116122673767466653646066747501751775237136744570527360777
0000100120023003401450157006601771603141615201234164114521565137321022715242027372746265424612274320031123225363332473351366630754503431147224430444440564267447357075210562653315344575557625676640366146322613560406557616165707307751171247533754572527366777
0000100120023003400450157006601711404111015231132164614571665107721052211262626302344255325622277370034163221333332443755346237744205461047224433444640514267447655055310512752325543565151645370660167146425653667426353676765777301751673257732714072537364767
0000100120023003401450157006605711305171613241430134313521467127126072315242326302646265223642070340335123626313437453557376131724501421342254334424640504167467252055610552155345546575755635477610664126120673164456254666367717703711277207235704774567264737
0000100120023003400450157006601711400131616271735144214531264157021062711222725322644235324652070320731143423313131463055366237724501461045264437424347544765437157005415572456335547565251665270660462116322633763456256656366767305751471227230774175537367747
0000100120023003400450157006603711305141012271734124616531762127122002717232421322146255526632572370332113127353033453056316437704107411545224436474144544563417356025315572652305641575752645471650065126624663764456253646660767407761074257332754473537361767
0000100120023003400450157006600701207111614251332174316511764117426012415272725302542245321662570340633123227323131443755366333764100471241214637464545534464427657035514552051375445505155625672650662106327673362456251636464777306761076257432734473517263777
0000100120023003401450157006603721504171713211436104312501765107327012116222023322644205525672674330334173521353232463455326032704402431646274231474446554363457156055617572356345546575056625771620462176426613564406552616361707106751771257733734173547462747
0000100120023003400450157006601721601141015231334164717561365177327072314272625312745205026622374320637113125363032473552376335724501461646204134434346554467447553015512522057345546545352675677610562106324643364416252616660727404711074277233714173557566727
0000100120023003400450157006600711304131214261233124510571160157425032110222625322147225124652670340636153324373235473553356131764107471145244132464347504765447152055510512354375446545456625773660262156720633667416657636462717704741076277632734373557266737
0000100120023003401450357006600731201131612201234154510521267127023022417212621312743215527642675360337113526373034443252336737724705411746234534434644514660417554005611542356365644575251675571610562106723633460426656656764707505751773237431724275547466737
0000100120023003400450156016703711303161417261732174717551460167327022214232525302446235720612272340434113627363033453053356630744202451144274236454045534365477456055310522151375142565656635170610461126126643362456251676765717500771475227335764374567267747
0000100120023003401450157006607701607161615211734164314551762127327072512272626352441265424602571350332163222333737453554336033754200471343264431434440524667447254055310542752365044525355615172610164136124653062466357616560777300711576267132754477517263767
0000100120023003400450157006601711306121214231334164517571360127424032111262525372746265021622374320637173521323532433452326034724500451342214136454742554464457457055612572057375143555155665074610063126127663663456351676367727607741473267431744570537660767
0000100120023003401450357006600701403171614251231164717541362127426072212272021362243255526612477330133143526373033433452346531734104441243274435404042514566437255005613522655355744505157675574620065116123633564466657616266747702711376277635754671517260777
0000100120023003401450356066702701203161515261237174416521461147026062412272121352044205322672672330333153220373433413256316731754704471344264331464241574060457551045210512255335541575755665077640361106325663262446456676163767501751276257430744475577363777
0000100120023003400450157006603711307131515221534124610531660167025062714262724322143235523612476310332173122333033443451356530754206441147244737464242534760427757055610542652345542565151635176660061146321663564426753646765727403751172247130774675577265777
0000100120023003400450156016704711406171713221530154414531565107721062412242327312640275423652274320736113123313632453652326033724607421646204231474545534664467153025117572353305146535554645172670765116220663364466054676567747505731675207432734372577061757
0000100120023003401450156036701701702131612271431174414551763157425072711252322302242225525662076310234103121333736443055306333754201411043234137454443524666467554045610542655375043575251615277630265166725663364406551646467737604721176227735734076577266747
0000100120023003400450157006601731304131612211432164510571360157322072412232123352446235026642672370337113626353533473550326437724505461145274236474346544560437656045210512751325241575557635471610261106727673461456253616660767405751074277633754274547461727
0000100120023003400450157006600701207111416251431174214561363147025052316252123332647255422622177330132103323313235453656316435744400471542214637444343524666467457005617572555325346575155635774610164166422673362456050646762777603751171227230714672557764737
0000100120023003400450157006601701206171717221135144414531361137426052616252725302642275124632570340234173125323437433251356636724301411642234737424545504164427351065311562753345542565557605772650065136427663461456051626660717702721473267435734073537667747
0000100120023003400450157006607701605141712231132174117561164157122052212232023362447245324642174330731133622353136463650326530714104471047234737454643554362467757015510512254345246505557635270640766146425663261436556656163707503731575227237734672547661747
0000100120023003401450157006602721506111113241233174715551760147023032612272124342545205624672175360132103123353733443752326630774205441342214634404046524666467351065714542251375445525151605573640263176621673062456356656463777701751575267334764274537360777
0000100120023003400450157006601741507131514201136154213531361137227072211272024342446205324652677340236113623363433403755326637764607411145224530424545534764427351075712522457355746525055615471620664156323623261446650666765707303751471267337764274517165707
0000100120023003400450157006600711303121712241730144510561362127621022611242723302645265422632477340434103323363537463251366231724504431646204131454544574563457057075114552254315243575654655377660065166725653461426353616167757202771171207233734675577764767
0000100120023003401450157006605701705141211211437154616541463147125042613252621302445275222672277340132163424323332423550356530734107431147254332434443564760417052075116522457315645525353625773660465116325653767466050666266707303771576277634704274517166737
0000100120023003400450157006601711300131214231137124517561364127526022511222727362744235324602577340431103126353134453052326336734200471145274332464644544565437157005617562456355543555656625777610662136725643261416654676064777504741373257232734072517166707
0000100120023003400450157006607701604131315261331174717521565107724022415272622302241235422632672310732143425363031463051366333754200471243274134464644534761427457015517562655355542565053635175630461166122673364476551646064747506761372257437734272517160757
0000100120023003400450157006601731306121116241337124214501465107425022715232727302346205325612774320731103122353131463655326332744406451145204233444545574662467657005612522456355747535351615472610664106725643366416254676765757601731774247130754377527366737
0000100120023003401450156026705701202151613211633124717551664127127062112272527302543235721642775330736123221323430463553376036714504431545234530474244564067407456075213512251365645505053615170610667126625643764436651646464737400741674217332734572547567737
0000100120023003400450157006601751502151717261730154112531264157423022616252725312643235026652070340731153323313434463651356237714705441642274232414347504164427252005313542456315346505557675674610562116122633062436557646663737604771576267430774274577361747
0000100120023003400450157006601711300131712261234124510531262147025062714272727312543235525622270320132173523313633423655346436744401411646224537464347504765437751055614532354315440545251665570660465166422633567436557636167727707741471217630714572537666707
0000100120023003401450157006604721103141517271430144416511766117423032110212723362742225123652671340633133622363735453454326037774206461243244731464347504665437055075714552552365043555155625572670662146425653162406357616362777606751072217133734570527464707
0000100120023003400450157006600711302151616271730164510531664117424052617222224312543235627602474320731113422363033463253316535714706441243204237444347554464467156045310552251365147565552635270610262156723653162476556656467747502771171257330774374577366737
0000100120023003400450157006600731101141515261234124214501267177425062717222327302541265523622270370332143722333631413755346731754206461746244131434245504663437256045310512754355746535151635470640261146425663366416256656765777303751073217536744570527764767
0000100120023003400450157006600711302171712251430164316561364117025032317212622312545205427622375360636113627333033443252346332714700441545234537444644524264447052065513542757315245535456625671610562136726613067476554656265717402711473277630714677537165777
0000100120023003401450157006601711407161514241436154215531560127125022716222021372743235523642074320034173125323630423251376336754704451243264733444046514667447256035217552456315345505654605571610663136725653762406752616467707303711576247336764274517267737
0000100120023003400450157006607741407111116261230134214531765167222072710272527312746265422632572370132133327363631443750316534744303461145264437444545524660427351005411542753325546535553645170660263176224653362456056656163707507751171227134764572537466707
0000100120023003400450157006603771604131015261231124214531365107424062411242024322545265325672274350036113622363737463053376534714100471342254332434743544166457153025115572051375144525656635174670062166122673364476555626167727205751073217534764677577463767
0000100120023003400450157006601711406171416231135124713501762147423072411272326352446205221602576320431173125373235433251356033734506451243274231434046554364427156065317552555305142575454635771610766166423633467406455666266777702721072237436764475517265707
0000100120023003401450356026701701205121311261737124117541362177526072512242624342541225021632570350236143221353630453457346332774304441043224231444545534766467457065117562253315645505056635372610663156724663163436657606064737407771675217130774571527564707
0000100120023003401450157006605751307161111241333144214501266107222072514272126352043235627602471340734163324323237453653316037704605471444234531454245574366467751025310552554315244505654635275650061126621673366476254656661777706721572227131734377547660737
0000100120023003400450156016703701605121412231131174716521666167425072411242625322140245324652472340637173125363434413250326335714103431446264337454245504765477553015512572752335644575055665073670166156526643263476054636061737204711073277732724173557066727
0000100120023003400450157006603721103161612211430144416571165177425062413242523312542235722602572340332113625323433473456366032704601411641274532464347554564447152065513552051325244525554675673630763116325663067426554676660717702771677277733714570507364717
0000100120023003400450157006607741405131614221130164713531261137721012116252023342142275525632671320334163322363437473550316530744307471642224235424146534760427057015516512554325547525456635177660462156623653164466050646264747506761177257733734774527360757
0000100120023003401450157006606721606111515241731124015531267127224012316222523372740225321642070370337143627363630453052376134754204451243274133444046514666457755055614542252335541575654605171610564126120643366466357636463707304721677217533734774527565777
0000100120023003400450157006601751507131614221534124314511260147426002215232224362743235121672677340236143723363136403656366530724303411542274131434645544560437252075710512653345141575557635772610564176520673164466254636362727701751576277233754670547460757
0000100120023003400450157006601741500111712261235154215531361157122072415272027342146265221632775330137173123313433463452326033724605461444214636474747534660427457035517532554305646505257615471610462176626653362426350656560727401731775267330744572537464767
0000100120023003400450157006601721600161411271736154316551661137721002511222426352346275321622272330031113624323736433255326636754500471744224531474640534364447052025417532151365444555557635774670663176525643261406353656165717407721277247336724374507465707
0000100120023003401450156026702701202131416261333144517511767177526072410242621322741225424632373370532103122363433473056306136774506461043214434424244554363417251075110552457355043555151665577630565166722623165436650666460757400771372247537764173527566747
0000100120023003400450157006601771502161416251431134614531260167126032115272421372140275225662571320337163227363035423255366437724304431545274231474346564760437251035514542653305247535553615470640462116127673264466053646562727707741373247536764175507165707
0000100120023003401450157006605761203121214201231124414571665137023032114262126362742225722652274350236173523353135403655356630734600451741214435464440524766467554025314522057365441535754635472610167136326613560476754636061747700741377267337734275517165777
0000100120023003401450157006604711303121717261630154414521465177721032111242024362742235526642673370633113627333433453552376033774505441641244732464047514163457252065514552155375440565353655273660167156324623660476252656061737407761072227136724570517264707
0000100120023003400450157006601721107111111251634164610531260167122002217232622322543235523642777340334163722333031443451356530704301461646254537424242534764427757065314552254315343565554605577660167166420673567426753616463777503751572247130744675527661747
0000100120023003401450156026705701702171416211633124716551666117026032112252727342445275624612774320234103321333530473056306334704106451741254533474443514162467154075215542251365643555055645077630366166722623165406254676562747505731172207432734774537366737
0000100120023003400450157006601711400131616241232174713531565167725042513242024322646205127652072330736133721333633443750316535774206421045244132444544514263427757045412522655315543565056655374660361126121663062456257646664717100771473257737714275537366777
0000100120023003400450156016703711300131714261235154414531762127524072216232221312144255324602476350137173125363234433650326437744202451046234536474747514565407057035117552453315246505553625674660164136226643263456257606061747107761277257736764373517660757
0000100120023003401450157006605741703141614211430134215551767127021022715262121362747245424632775330436173121373332463252336034754406411143204637464443524163417052035514552653355042565155675373660462106725653264476751626660777503731272257230754470567661767
0000100120023003400450157006601731307131615251632174112501264127424002613212525322541265721662071350537123424373736433756366037714706421346204135424443574762467251015116572754345140545355655374660065116322633663456053646765727205741372277236744475507361747
0000100120023003400450157006600721207151514241731174616501363117323012117232622302542275424652676310132173722333032453053376435714400471345224534464644554567447655045317562354305141535251655275670366146121663264476250666663727600741372277135734175547266777
0000100120023003400450157006600701606171416211232124517571163157025012412252723362444235525632470340133163324373736423655346333734205461241244437454042514666467451065117572356305142545553615173670465176426653067456052676167707304721572237132734175577266727
0000100120023003400450157006601721606121011211434124713551663147623012114272522302547265225632377370535123226353033443451376335754400471646214634464742524163427052045311532751335742575654655074610366176525633264466051626066747507741074257733714175527366777
0000100120023003401450357006600731506151416251431164215571160157222042716222326312747225023652674340736113525323032463452346332754703441047264337444440524661437656025311542455355540565755635173630462166125613763426751626064707102711473277735704171537766777
0000100120023003400450157006607711405131412261232164717501763157222042610242625312147225326652674350337113627343032463452336534764601421443274132444540504163437451025116512753355541535055635174670765116520663663426555626362707304741277257731774776537466707
0000100120023003400450157006601701205131712241433174112521266107423022517212123362240245326652274350137163325373733423350356333754406441145234532444046544767447657035211542251345145505053675671610061126624623665476553646565757606761277217634764777537160777
0000100120023003400450057006601711407151417261335144011531562137225042617232027312543235526662072360732113125323636403653346435724200441346274136474545514264427453055316552754315342575053635775670167166427663062446453616264747105711372207532714672577761767
0000100120023003401450356066702711302111612201337154312541565107522062310252126372642265422632571310734103122373534433156316436724506451443274133474144504465477354005612542555315246575457675373660167106722623660446057606561777700721576247433734175527366747
0000100120023003400450157006603771605121614221531174416531360157425072716252023312543255525622271310234163727343031433754326530714402431646274230424443534665447457065117532557315340545251635175630765146121663364466252676066737202761172277135764670547460777
0000100120023003401450157006602701201131717261634104217551763117425052610242723312546255223632671310731123626373332443455346037704306441245254534464742514663457457015715532754335740565252665077660562126121623364466350656463717407751472267133734570507162747
0000100120023003400450157006600701606111714251232164117531364117327072715272426302346255121622372310435103127333135463655366336714407421342244436474540524260427152025410552751345245545355665475630166176620673364466252676467777501731673257533714473507462757
0000100120023003400450157006600701605121412221131114616571163157324042710242525372746235225612771350435163722333032453057366332704303411446274231434645554462467357075416512556315642575057645370610366156324643264416457636664727203731775257730754672517264717
0000100120023003401450156026702701602171416271135164313511466107125032116252422372042265527602171310734163425343433403552316336774306461242234531474047554364457457035216512153305245505756625371620663136727673264456254606064747407751073217635754374527566777
0000100120023003400450157006601721603121417251637124610511760127122022715232723362743235423602572330633133627353134403755356436734101461744244436454245504165407554025414552757315346525056635775670461116127613261406453646664737501751572227236764776547260737
0000100120023003401450357006600741502161111261635144312501367177222032114262027372645275627612276310133153520323237443057346334714704471243234537424045554166437556065411542453375542515356605173630165156220643763446456656265727406721377277135704076547261767
0000100120023003401450157006607741406141714251233174013511762137623012110222326322547265423652077370537163121353430433252346034774503431045214434424545524166457252055617532057315644575355665276660465126627613564436451626066707107721277217335734670547663717
0000100120023003400450156016702701604171117261532124713531265157125072414252024322646205325652472330035173125323434433656366136744206421144254337454245504763437357065315562456315342545053675076640461116222673567476753646061717107761473227133714072557066777
0000100120023003400450157006601711406121214241230134713531265177327042711272727322645205627602571310435153627363032423253316630764603461142224537444545504664467755005413552554315542575454665473630461126125633061416656656762757201731473277130774374527366737
0000100120023003400450156016703701605171311211437154412521666107123042112232727362345265023632675350636113627323232443353346037714103431444254330414740564762417357015514552751325746545552605575640062116226653764446753656264737200741177277634764275557066727
0000100120023003401450157006602721605171616231337154414511160147123002513252224362745205422672675350334163120373430423551376737704102421342214635464643574364457052075115542655325344575155635172670366106321623762456254666660717405731377227136744076577464737
0000100120023003400450157006603711306111412251430144713521663117224042517212523302346275124632677320036133726353532413552326437734502431646214137464446504165407157035214542057355546525755625574610767106521663567436452676664757607741473207232714670537361727
0000100120023003400450157006600711305141015221534124617571163117725012116212322302342245525642672310435153321373737463250326334774202421444204131454540534366457057065312572453315443555557675377640366116226643461426350646562757604771076277636764276517663777
0000100120023003400450157006601751507131616211430164316541562147126022613212725362444235023652270340132123224373533433757366637714705471243274230424640534264467452065513552751305141555257655073630461106725663767466252616163717105741774267330754374547462757
0000100120023003400450057006601711604171712251432164314561360127025072415272426362441215326622372370431113523353737403655356637714407451443204135424245534266467553075610542157335346525251645571620462156627633665406753676264757101731771227233714073547466707
0000100120023003400450156016707701601151515261732124716531764157524042112242024362343225720612271310334103327353235463055366436744705471642224637444045514463437553045312572751305141575355665476650166126127623366446450626560757204721676227330774173577363717
0000100120023003401450157006604721103141117251337154616501464157123052614262225302347245322662177360635113420373430453552376333754404471345204132444643514167477357075114532552305646575256615271650263136124643567476250656660727204721072217636724570577363767
0000100120023003400450157006603771605131411221533144610511260127527002516252124372743235223642774320637103322363532413753376735774106421342204134434242514665407153025115542753305646545351645473650566106722673165446657646661727400741676277231714475557563767
0000100120023003400450157006603771603161015221534164114551466167323062410272522372142275427612773310637123220333433473551356530744207421241214636454046554363457254055517532051335746505151645175670263146427673162466250626362747506711576237430744173527667747
0000100120023003401450156066704701204171515261733134114521267127126002314232523372046255321622172330436133727363632413255306036704405441641234432444747544561437755035214542155355742565654605770610761156624623366466351676265727703751572217130754670577364707
0000100120023003401450156016702701603161614271435154112521364157623032112272727302244205526612771340637143223323236403355306731714500451646254332444446534467467251045410512655315343555557675373670562176521613467406752656660727203731473217637704074567265747
0000100120023003400450156016707701605131412261731124715531262147724002513262124322546235520642672330337113320313434463257366535714706441345274234434044554462417751005213542155325744575557665076650566106723633161476054656262757204711371217636764276577360737
0000100120023003401450156046707711102111713261535154412501763147224002513252626312744245523672270320133133727343232453056306435704303461746264735464247514664407456055710512751325341555651635374670362156221623760466352656066777500741574247331744276567263717
0000100120023003401450157006607721104171613251437154013511463157424022417212123362245275326602477330036133721323530463052376436714706411045254537464245534264407252075216562051335344525553615176650263176421663067436454656562757601751072277736744276537164737
0000100120023003400450157006601721104111011211236154713531765177123052216232326302347265225642674320236173726343136433450326530754404471145264737424242504663427157045316522751325740555553635376660465156622633161406753616765737507741074257531744670547462747
0000100120023003400450157006601721104131717251630154610511763177623002715242121322647265424632372370034113627353332453554326636704604451243254737444644534661427052045612522752315346575355655076650361116525633467406357616265717406721471237430714572577362747
0000100120023003401450156076707711303121011221736104414571165157224032117232121302244255526662173370537163227323433423251356036764605441245274531474047534464427251065514572754315445535353605475620263166424663366416657606063707507761276267333754570517264707
0000100120023003400450157006601741502151717261333144015551661137527022416252725302643225422612770340636113423363433473352376530724300471142234737424640554364447351025110512751345145545151665277660063126626643165446653656565757202721373207234774677577461767
0000100120023003400450157006607701604131717251231134616521263147327002211222421362445275221672274320236103323353736463055366131724504471346274331474645504765407351065111542456355542545754605570640765116522673362456354656663727304741771257430714672537361767
0000100120023003401450157006604701203161416221735104715561361137423032112252621312547265525602173370435103325363136463252316737744403431142254330474744524266467256075210542552345246575157635277610164156726653364426350666460737504771171257437734670527460757
0000100120023003400450156016707711106171012241332164716551063147125072210242421362342225325652571340233103325323337443456366731744202451047254737444645514263437153005615562356345546505257675074660061176526643362456352646166717705741371207532714477577366727
0000100120023003401450157006605721507131616211530144410551763147021032611222422352042265624672175360332113426313736443452336037774203411443214636474545524260437457025410552754335545525151665273630767126121673062456354656660757407751277267331734377547660767
0000100120023003400450157006607701605141712241231124610531262147123062114212527302342225721632671340435103726353337473455356231734105461243214137454643544760427255055310542353365641575454675375620767106526643364426654636165727706721176277630714375547665707
0000100120023003401450157006607721106111717201131134517531564157125022710242725352044205321662073370132143620373235463555366731734600451642254331474742544762467754015614532552365440565252635274620763116125643062436452646663727304741575277636764073537361747
0000100120023003400450157006601771404171111251332174012531366167021072213242522312546205422622272330034163227353332443451376535734500451746224431434443564565407152005614552251375146575554635774660763106721663366426555666664777704711673257731744276537160737
0000100120023003400450156016702711105131412221537154617501263177224072714252024332241265527662571350431123325363331463057366033744706461241274131474343554460417256045411542552375440555355665471620565106722673663436454636760777302721076217334764672557063767
0000100120023003401450157006600731105171714211430164410521566167023042516252726352042265121632775360132133624373737463252346032714702431443234537424047564765447055015616512252375345535456635376640061156222613364446451636765737200741277267335754175547267717
0000100120023003400450157006601711407111612251230144314541562147323002515242724312546205422622272310637143623353033413757376530724507421047234731464545544166457152055313512051325747535654645374670766116325663362466650666266737604741775267331714072527365777
0000100120023003400450157006603711303161713261235154412501462127322002517222226342145265121662172310031143723313537413757366630724700471741234535424144564764467655005313542453315645505755625576660062116524643764426355636367767405741076277733734475517262747
0000100120023003400450157006603711303121515271736154012521264117125052313212024322147245427662074320236103321323337453057316637704106441446214635424245574563457554015113542455375342575056665275670065176222633464466651646366777600771177267135764473537362747
0000100120023003400450157006603771601141011251634124215561163177221052214262023372143235127662570370435163727343136433452336530734504471143254532444042574566467554045310552151325746505752635175630366146422623165476750646664737204711172257737734076527666727
0000100120023003400450157006603771600131515261234124215511263117125052210222226372743235423662077320031153321333631423253356436724304471046214137454540564763427751065515572455315443575251605770640566146422673763416653646664717707741471257436764274537660757
0000100120023003401450157006607741406111116221135104713501763117023062411272322352342275721642070350636153223353235473551336436774203431243204634424544514266437556005211542453375443565256665574670565116520643767466053646264707103771171257737764272547566727
0000100120023003400450157006601741507131214211235144614501463177526022710222426312147265622632472330031143727353136463053356530734206461046254731434747524164427657045413512754315540555553625674610565106323633762466351676265717402721675277130774572537664737
0000100120023003401450157006607721106141712211535154414501463147123022513252626372644255023652077340633103723313234443055366131774501461443204236404347524265437452055711542753335342535651605570660362126627673162446656656562747700711771257431774672527763767
0000100120023003401450157006601721103121714211430164516561364107023022615232426362243235721612577360034163723313530443452346136774502431646204231474347544765447757055714552057315346505355625776640061176225653364426551626462727206751171247330754572537667737
0000100120023003400450157006600701604111111251237114316521666167222052614252726312740245627632377340434113620333235463253316535764102431342204534424540514567477655005211542251375344575554635473670765116326643264456354636061767300771277257734764375577261727
0000100120023003400450157006601711304171717261235144213501763157126022414252525362743225725602472370532113420333733463553316436774201411046264635464347524264427255045310512354315546505754655076640065136327613261446455636167747102761072257731724776537666737
0000100120023003400450156016703711103141612251330174416571662177224002217212322312646275527642174320535103427343232413556306336714702431443234730414742554466457153035114572251365447505053655070660767126625663663416453656464707506761775247532754373557261727
0000100120023003401450156026705711103151011261632174412571165167425062115242022332247205124622171320234133327333035453554336637724605471147234436404047544767447357045617562655315642535056655275630663116527673464436652656063767407721272237131734074557064707
0000100120023003400450157006601711304171612201137124215531765137524022413212724312646205424602574320633103727353134423355356334704602421746254734434644534261427751065510542456335541575251655072670461116520633767466655666366747502761373257231714072577366777
0000100120023003400450157006601751506171214271734164117531760167424002215272626312547265225632374320334103326353733413252326530724300451741244135424643514663457351025117552652315444555554605772670366156626643161406454636762727601731372257334774670507167747
0000100120023003400450156016703701605131615271731124314541562177524032114232726322146235127602174320236163427353134433250326535724307421446214330434346554066467357005412522552315644575754665071610065166724643365476055666264717500771771247135774275537366727
0000100120023003401450157006606701703171214261335104117571664107321042611262527302646255722622171340734103125343332463052376437724307431345254530444644514564447255005216522356345545535151675574620065166722623767416253646562757606711473277131734276537360737
0000100120023003400450157006601721103121712201131174416551766167524032312252622342447245026612273360236103327353135443755326637744200441741234731434242564565437757015112572453305246505351655073650065166427663461426351646565767300771176237435764475577362747
0000100120023003400450157006603711307151615241335154215531360147327042717222527302342235124662070320636153323313136473454316237704601421641234534424540574762467055045413542552375146575252615172610763106726643564436654666165727400711576277631774672547563727
0000100120023003400450157006601711405141614221137124015531264127122002214212625322543235721652573310736123225323031463251356437764601411443234435464747504662467657005311562456325743565557675375630167136720673663446457646264747503751775217330744570527366707
0000100120023003401450156026707701603171416251332164616571061117023032314252625352447225221612573310734163725323032443052336134754700411242214634434644574663427255045217532651305743555157655671620765136422673560446750656660727403761771207435754173547466737
0000100120023003400450157006600711304131514271430164314521666167025042617212322312545205627622277320132133622333437463250326535764100441542234534424245574361477254065514552051335345535755615175670767106722673461416653616664757602711073277631744377547466737
0000100120023003400450156016701701607131614241333124517511762127424002512232525362741235720632775330132163222363033443257366333704102471346274234464146564565407052015114572554325443545754665673650566146120673165426556636765777700741475237132714670557261747
0000100120023003400450157006601721100131616271734164312511765167524042710242226362243235124672274350731123226353031433451336535704601461243264334434346574565477357045412572151305746575756655375620062116524623764466053616264777303751471267430754275517265707
0000100120023003400450157006601761202151714241230154114531765177424002716232725312642235523632473330436173725363033413752326636774102441346214136474545504664457457025110512554315246505355675376650062116522673461456253616762727601731372247336744776507465707
0000100120023003401450156016702711404171713201236104313521565177522062312272024312644255322672674330636113127353534423253346033724606451545234731474440574760457657075115562356315342545056645471650462166422633365406755636760707107741172227136724476557063717
0000100120023003400450157006607741407131614251631124312501262137222012115232725302343235427662574330034133727343134463052346530764100451346274131474245544165447156055710512652345542575355675671650562176220673261436456636462777702761575217336764076547663717
0000100120023003400450157006601751504111616201131124316571362127423012310242726322146255321652077320434103325343135463252346335714705461741204234464247534266437256045215572757315446505056635471610065176525633667426353676467767400771572247533734774527561767
0000100120023003401450157006600711302111412231335124717501466117224062413242121342045255721602577320537163720373235413254336332734602431446254637444144564260437655005217552252315645535355645472670465136125643763466651676066707107761673217534774570527663777
0000100120023003400450157006607701602151614211535154414571663117425032310222724352341265221662071310236103326313437433255346735774302441045234734424540564561427252075115572456365641535057635470640662156622633164476754636366717702771471257230714375577266737
0000100120023003400450157006607711402111012241436154716531665137323022411252023352444235721662074320132153623313031463452336735724501461641204534464540574763427451065310542557375343575252615176660565116320663467476253656266727700771177257236724475537467747
0000100120023003400450156016704711307111411261533124214551660127021042713262221362445205725612774320636123327333537403753376136724500441142264737464446554463417154045517572552335540555252665072670063136424643663456357606165727607721575207631714672537364737
0000100120023003401450157006607701705141616211232174717531364157724002511252224332646235427652277360236103321373630443253346530734105471144274536454446504662417355055310512751325244505151665477630662136725663464426550626163777206711372247332734074557561767
0000100120023003401450157006600731205141616211232124414501367127426022511272727362440225526632673370236143526313736403651356535774302431143234434404540564260417755045211512655335345535257605777610667156221663467436552646064717402711774267330754577537164737
0000100120023003401450157006605751307161113201232124410531266107026062414272121322543235721652274320132173523363237463255356037764100451444234735464747514462467157025313512653375444555557605173650667176220643560416654636264757402711676217537734374547660737
0000100120023003400450157006603711307151411261232174316501765107025052611262621322143255422672270340332163427363532413752336437774101411545224436454042534464447152075412522557305646505456635176660763106323633564416454656266777703771677217535734473507162757
0000100120023003400450056016701701404171717251631174311561362147126052310212625322643255424672275350736143620323134433752376636774304451344254732414046514266477551015114532353375546545055625374620262136225643163406357606660707707741275247136724572537661757
0000100120023003400450157006603771602111012241736154312551461157724012316212326302442235526642675330732113626343232403654326334754506461045234532464144544567477751025414542652305743575151655071620667136320633763426554636562717707751277237130714670557764717
0000100120023003400450157006601761202171712251631124314541460147426062412252027372141265527632774350236103123313735453051336630714403431744204236474242544165437251015114532554305647535656635274670562176626653264436550656165707305751177267332734777547263767
0000100120023003400450156016701701605171612211532164412571663177724042110212221332146275525612271310633103325323235443353346735724304461147264630474740554063437655005215542757315443555252645472670065156626643762416654676366737200741475257331734274577366707
0000100120023003400450157006601711307111214261330164316551664157122022510222726342145205622632477370434113125343332463552376033734501461646204137454443524165477351055317532057365444525155625674660167136722623667406457646562717407721575207532734477537366707
0000100120023003400450157006600701607111417261231114510531262137423002213242723322546275525612774320537103326353134473552376335734105441142204137464644524164447057015514552254335746535754655270640366146125663762426651636661707503731676277735734272547661767
0000100120023003400450156016707711107131012241236144214531765107227002713212726312645265423662277320035143726373533433251356231724300411345264337454147554464457255045610542555315246505750635376660262116327613461406355626366717404741076237435774675527667747
0000100120023003401450157006607701203171116261634164713521665167026032111242625372744205223652272370435153321333633433250316731704303431142244735404245564267447251075210552554345243565155665073650664156722623464406751676765737407761171267135754074527464737
0000100120023003400450157006607711400161614271535154213531764157221032316212522312747265424602477370334123221333533403754316630734202451045214134464540574366437156075115572457305142545656635176650062126625663764416253656462707302771473257436724175577263767
0000100120023003400450156016704721507131612211433134416501465107023042115232226332246255725612271310535173723313434403752336636754204471241234531454740564060417156025414552557305646535756635772670062156627623667436451676463767403761574217337714272547260757
0000100120023003400450157006601771502161612251431174015531264157126042713242525362447265021622271320732103723363532443452346636744103411145254732434747564560437553035510562753325544525153665073670663126127613161456054666064717407741473207235764373527766777
0000100120023003400450156016704711607131616221530144416531565157127032410272226342547225526662273310032143425323633473052336131714404471241264737464544534260437755005614522254355741555654635773630065146327613162426755606660727204711675257330714173577763767
0000100120023003401450157006600721101141712251230164410561163117323022516232426302547265123652677370636123625343032433251366435734600471647224335404743514564447152045310542557375443575252665276640061176525653467436452676167737504721171277135734675527460737
0000100120023003400450157006601711407111514261730134416531562127025042715272123322147255326662570320435153623313237413257376630744107421542214632444343504166437157005414532652325545505754635777660263116526643362406755636464777302761171257536764374547260767
0000100120023003401450157006605701604171211261631174717531765167222032317232121342045255023662171340335143627353234463050316530724701461444274230424643534465477553005413522153345542565756665477610662116520673366456252656462707503711677257432734774517264737
0000100120023003400450157006607711405131012241737154316561162127327022414262622372741235527602574320636113120363733433255326231734107421243244430444544514666437255015513552751305144555654655077660461136425653162406756656266707302771177247335764670537367747
0000100120023003400450157006603711303121717251334164213501466107025052613212121372146255427622276310031153227323234443451356336714405441443264730434247534367447052015717552354355544525656625575670763166424653067416652616367727603751076277636724570517264717
0000100120023003400450157006603771603121412221535144614501461117323072716252522302342275427612474350236133726373031453651356735764100451243234431474443574365407052045411562356355547525252665275670361146127613162466052616066727405731774217336764375547660777
0000100120023003400450157006601711307131315241235144616501762147424052612232024372743225124662071320537133722353633473550356436714706451346274132464443554360437156075413512457355542575056665270610461166423633762456052616165747502721072277631714374557266777
0000100120023003400450156016707701603161412211536144713551062137323022211262027342147225526662071340731123425323032463553346436734102471045264634434740554561417255045510512754355746575153635271620663156320633266446453676765747700741177227133754776567265747
0000100120023003400450157006601721107131412201135144617511763177423052212232123302347245324662570320435123427323136453653356636744407411046264433414245514265437755005411512356325246535451655072670767156720673165466254666362777602761575207534774670537361747
0000100120023003400450157006603771603121012241731174614521565167227042513242622312645275722602174330236133720333135453056366735764103411046254532414446574761427252075410552356345245535151665070640667136327613164456252646464737501731471257432734675577360777
0000100120023003400450156016703701606171214271135144113531664117122032414232027322645275725662073310233113125363032463457376436704306461545244431474740524263427154025114572752335346525553605572650562176624653665416650646367727701751472267330714375557067747
0000100120023003400450157006601741506171115231337114510521660127526002511262726342442275321662077370036143726343532423351336334704307421241234534434645554461477452015117532057325546525352655370610663116222623567446653676765717407741074247136764274557563767
0000100120023003400450156016702711302131417271530144616531265107224002613212422312646205525672674310137133625363632403557306237754202421142274136474347504764447256015517532554335546535456605175670664176423633161406254636265747502711675277735734174537460737
0000100120023003400450157006600701607151111231136114510541562127623022417222326312740275422652670340736143726353134423655346333764707471345254734464245514660417751005314532552315246525251635471650062146426643763426355636367737204711676217335754774527760757
0000100120023003400450157006601771406171411251331174213501463157221042511252522302646205321672277370234103726343134433255356436724504431642204137454346514265407452075111562655325240555557635776660062136422673763446455666163707302761673277631714477537365747
0000100120023003401450157006603741402161717251431174013531566107021062412252123352044205721632677360332143626313533403652336134774300451642254633444244514664427457035311512555305246575257675571650261146327623665456250646361727200771774257736764475517263777
0000100120023003400450157006603721106171111241730144717531765107724002215272124322346265422632574330736113322353631433455366037734206441542274231464242504164467356005315542753325741555454665276650065126627613162456354656361717704711775207635754670537362747
0000100120023003400450157006601761302151315251631124715501464157424022717222123302343235627652073360236153326353737413754326032754506421744234432414046514664467357025417562457365445545151605777610263156723623165466050656463727200711471237136764572577361747
0000100120023003400450157006601721107111616241430134316511765107725062411252421332142275021652676320435113127363232433450356535744307471243204231464640534365447457005615572655325541535752635774660763116220673667456252646362717404721774257330744375527666737
0000100120023003401450157006606741602151717231135104610511460127423002616212126332645275221672174350234153521323735403353376637754200471243244733444744514566437157055314542655325743555752605571610662176620643362426255666460767400711472217337734276537365747
0000100120023003401450157006603711405121616271430174313521264107426072313252123362242265526602477320637103123313234443255346131724303461142204234434640574765477457065115532155325543575053675577610664146421673560406552616362747506751277207637764374557561767
0000100120023003400450157006607701605121713261333144416511162147323022511222421372146205023652074350031163425343237413757366336744405471047264631464242574763417251055316512457315543555754605573670566126627623062416456656462737200741775257532734173567264737
0000100120023003400450157006600701607111616221135124114531764157125022513242726302546275422652671310434123227333631453053316033744306421047274232464146534665477554045610512254315346535755635271620263156326653467436557646064717702771575277736744072537364717
0000100120023003400450157006603771602161416211536114316501765177227072711272421302346255525632473330031173526373136423255366435734200441241244437424544514466467254005214532552375443575151665277610065166425633467426351626361737501731472207632754670577365707
0000100120023003400450157006601711302111412271530144617551663157224062415232322342147245023612274350732113425343235463250356334734102431545204131464645574764467656015512572453305247535552635374670366126620663663456057616167727203771171257730774776547466707
0000100120023003400450157006603711304171614231137114517501762127327022611222724302246205424652071340234133625323033463254326735734207421243264635464446504161477451065510552757325745535353615171650763166123653564426554656064777602711677247335754374517660767
0000100120023003400450157006603711303161712241235154214501466167526062417212421322143225026612274350233133727363136403356316530704106421144234537444245554364447554015117552457305246505252635175620065126623633763446656656165777702771473237431774677557760777
0000100120023003401450157006606741407161316211235104215501366117125042715242224362740225721632572310035113127353332463455366433754203411147264334464047524267447153035314552051375342535557665270660164156327673665426653646460727707721472217630744670557563777
0000100120023003400450157006601721600161116261337124517531764127222062714212326302547265526612777370532113322353433463250316335774102441145204233414545544566467553015112572457305747535654635376650263136425643764446451626064717407751372227134764670507365707
0000100120023003400450057006601711407141015251636134416521663167323062610222421312642235525672276370133123427353437433255326034704106451443274333444247554461457152025110562652375144555351655373650767156720673262446451676660777604721171267432754571507363777
0000100120023003400450157006600701205171412271131174617531262137221032114212725302546255523612277370234103324373131453056316336764604431545214633444744524660417554045610542652335347535257615471650262106726643762456254656367767303751576217337764076547462757
0000100120023003401450157006601711403171517241330154713561562137323042516232027372742225526612573360236173525323430463050316136774206421544234531434446524760427457075113512251315246575053655075650664176624643264406453646167717105731372207636764275547267747
0000100120023003400450157006607741405141616271432124312511760167122032114212226362445205722602474350337163325373135403357366231764102431345254531464446574360427757055611542652335342545055645375630462106727613161426753646660737607751572217334774675507162757
0000100120023003400450056016701701407141216211533174412551766127025072715232626312642245322642672330435173221333633403655366334754201421441224236454345574560437351075614542151305142515554665072670763156526673062436354636167737605711077267431744477577062757
0000100120023003400450057006601711406171417271132164511501263177322042512252626352447265121602373360034153622333737443451376630704107421142254736424247534364467453055311532254375346535055635476650361146122623165456250666765707701761774257532714375567464727
0000100120023003400450157006601721606171011251637114414531561137725002214272121352342225321662570340431163425343736433752336136704306461545224537424346514464427251045310562652315547535552635471620065136327673264466054666560717707741372267330774475527765777
0000100120023003400450157006603711302111515261237124314541460127021052612232421362443225721612472370637153220333136473553356437724503431046254731454443574766457152045210542754365143575252655076660065116124653763436655636266727405741177277630774670547663717
0000100120023003400450157006601711306171412271735144213501263147424012115272625322540275725632572310436163327323031413253316530734200451144274135424640544762467156005417562453335742545656655372670063146126643566436657646167747502721575207633734175577366727
0000100120023003400450157006601711303141214261230164715551664127527072216252326342440245221612471350436103323313733423255346630734207411542224531474443504766467256075711562457305146575553635377640263146126643062456051626367717105751277267333754776547560757
0000100120023003400450157006600701606171514271431134314521464127025052312232421372641265325662171340731143722363532403356366333734205461446264330414242514267477251045413512752305741575557665573670662176522673165456054636064777305751072247536744275517163767
0000100120023003400450157006600711604171315201136114510521567177424002515272724362743225223612270320736153321373234463553346435704304431646274231454544534762417057015116522356325247535456655677610462166425653066426753616163777500741471267333734276557261747
0000100120023003400450157006601771606121116221730144517541463157721012410222226332646205526642677340431163722353135403655356334714704471045254337424643524163427755065511532554305742545353645372630063166424623763456251626367727206761171237130714475577765707
0000100120023003400450157006601711302171315271734164510501466107021052211222226342143235622672677340334153326343033423251356437754502431741214136474347504764447452025111542752305245545656635270660166156724653264436657636663717707751576247332754675537160757
0000100120023003400450156016704711307111612241432124316501365177127062415232726322343225026642670320637143522373134473053376535744100451344214137454245554466437254045315562155305147535355665076650166126123633767406455606462727607721077257236764477517263717
0000100120023003400450157006601721100161615231334124117571165107227012313212626372744255523602473360537163224373733423651356033724306441047274234464544534761427052015114532555325546535352675673650065156624643164466052646765737402721774247130714572517666777
0000100120023003400450157006601711302171615251430144715531364127425032111222723322146205026652077340234103324313135433755356636714700451746224535464446564763457256055314542757305243525654615470610366156721663663426357616463727206721171277234774374557260777
0000100120023003400450156016701701604171117261335164715521663157123022414212726332140275620652475350435103421323237473453346636764707421446224530434146534765407252015110552757345246525553635270610763136324643165426356656567717403761072227136744770557264737
0000100120023003401450157006601711403141615221135124717501764157321072214262626302542235525612777360337163725343237443051366034754707431642234532444046514164427755055610512457315343525654625671620761156322623366446450626660707301751774247335704275537366737
0000100120023003400450157006601771204111214261730144117531265137524002712252124362247255424632473310435123221333737403656366535734505461746204234434644514562467356045211512751305145505251665072630763156721663665406353676467727707741673207534764572537361727
0000100120023003400450156016707701606171515221531174415531267107025022415222723312646265427632675370236173121323032443456306333714406451446204137444347554362417252005313542554345141535755665471610361146320673263466255666762767304721277277633754570507461757
0000100120023003400450157006607721103161616271535154117501764117426012313242224372145205026662070340435113127333337463552336534754204471345204237444146524266437055035212572557345246525155675673630664106325663266446451646762777700711172267135734473537162757
0000100120023003400450157006601731306171714241435124213501761137322022611272421302646205722652572340031133625373733463651356436774106451241204233444144554364427156005317552453325546525554635772670664116227663467436555666064747502721673207531714777537165707
0000100120023003400450157006603771605131612211530134313521564157123062110272326352447255424622174320635113427333237433455366034754502421443204137424146564763427254075410552557335544575151665074610767126626643066456051626367717706761771257233714072527364767
0000100120023003400450157006601761301151712241333144215501765167725032311272525302646205221642771310236103125373733463454326335754402421444204236454747534661427156005414552254335746525754655072670667156327663362446650656163757204711676237137714073527361747
0000100120023003401450157006607711407161612251432174410531260147721022411272523362040225424632575360337163427353136403752316436754202431346214134434643574760417153075216512557325544555055635376650565116520663364426657636462747703711073227231724774567665707
0000100120023003400450156016704711606121012251433144414571662177021072714272221352343235124662077330535163423353236403751336436754202431046264737454442534261417055025414552356355741555750665570640566146327623162466653676262717704711771267333714570527560737
0000100120023003401450157006601721101151614251433174715541560147727022713252021352044235627612770350234113625323733463053316436764602431047244737444346514465437252005611512653355544525752635273630761106326653566446451636265737406721072277631724577527664707
0000100120023003400450156016707711307131412261233174012521465167221032114232523372641265023662071320334143725373735463452376034744407421145224535424345504666437057055511542754325346575352645176650167106124663564436357606262737606761276277131714570547560757
0000100120023003400450056016701701404111117251336144211571663147425072410252525312642235322662773310036143625373131473552346636724704471042254131454346574766457153045210512556335746525255675075620663136324643162406757636262727603751574277234734174567060737
0000100120023003401450157006604741600131713221133174117561565167721022511242626342043255021652072330334153227323633443451366032774506411045224434424543514263417754065710562153355542565353645372670366106727673564466054676165737202721171247537764672507465777
0000100120023003401450356066702701605141614271632144314541361167522072514262625332640225222612474340633113122333033453557376333714502471642204733474540544067407157055614552754325546575355605572610362116324623660476150646567777300711477267131724276537165717
0000100120023003401450157006602731104171514221137124015511166117426052611252322372642225023662071340334103126373235443055326735724303431646254530474743544561437355005212572754355046545157645474620761156320663663416652646367777706751172247330744577527663767
0000100120023003400450157006601701207131614241331174314521465107125002514262322322547255527662572370337173726373532443750316136704602421642214137444343544565437251005413552554315346505752645472630361106327663566416256636462717406761471257537714276537660777
0000100120023003400450156016701711104171311271735154617521560157125052316232421302247265322622277330231113625323033443253376630714704461547274530414345524666467152065514542356305745545750625770660662176222633364456054636163727400741475267435764373577461747
0000100120023003400450157006603771603121416261631174012521265177227072415232421302641265321662073330233143720333631453051356735734501411045224437424443564765447251055514522655375343575153605171620566166427673364446450646266717400771771257232754475537666727
0000100120023003401450157006601771503141015251436104412511762147424072216222322302345255221612573360635113125363737403752326433774101461647254734464343504662467052055311532653325544505754635772630061176624653164466653656562727704771674237131724074577365707
0000100120023003400450157006607711405131713201436114416521563117425072715272121302546255322622272330636103124323736413755346333754202441642234731434443504667447251015514542356365447525053655074670062126623653162466057616565757604711775267330774374527761767
0000100120023003400450156016707701607131412211432124617531265157224072415272027312146235427632374310337103422333735463451356530704306421345274131474245554464467052025615562356315346505750645476650061126124653364416255636762727700751473257236764776517663717
0000100120023003400450157006603771600111612241731174214531665167621002517212422312643225523622271320636143623313032423655326735744307421143234432434640504765407554005313552753325541555654645175670164136726653464476752616064747502771774207631714373557566777
0000100120023003401450156026707711102161515201137104617541463147422022717212123302446265326652275370332123427343136443050356630754406441147234730424742544762417355045315532252305741555651675573630265146625663665416457636066777603711172247532734073557066737
0000100120023003400450157006601701205121612221737114414531361137725052312232426312646205021632571310435123426353733433255366037704606461545274233444245544761427657005417562453325243565155655077640361146126643567406351646266767303771177227130754777547265747
0000100120023003400450156016704721104171311261230144117571365107327012115232725302242245620642174330633173725363236433251366037714507421646254730434345524264467154055514552353305147505257665570660564146427613667426353646163757203761472267430754776527561727
0000100120023003400450157006600711305171412271136154214501363117426062415242724302642235326612271340236133327333437453056316034744107421045264633444242514565437357045311512652305247565552625772650465156620673663436551676765737200711677257532714777547461767
0000100120023003401450157006600731201141211251437124414501366167426032116222725302445205222612770370736153526313237443751356334774301421343204235464245564764457254055710562757345043565654615170610263136721663663456357616462707506751774217333754572527664737
0000100120023003400450157006600721105141616241230174717531361157724002216252523342442235321612474350537103327353332463451366237704601411741234734464540524266437153045310542254355547525355665271620065166725663763426654676366717707761572267130714275537464717
0000100120023003400450056016701701405171714211433144211541466137622002311252523332342235722642675350636133622353031473551336437754606451042224237464146534764457551035114532757315242545056665072670462106721613365456257606664777305741471227631774677507563727
0000100120023003400450157006603711306171416251330174215571163157227032115242622342147245127602171310234133725363433403357366630734200451641244737454242514565477656005217532251315645505454635470640263176226653162436655626462747502761575267431744777537360767
0000100120023003400450157006601741507151616211230134517521463157227002216252421312545205722632772310133143726373737453550356336744303411741224531464644504765447252005613542754345246525151655277660167136325663061426354666663717404741372257330744276577366707
0000100120023003400450157006601761203141111201137114214541165107327022717232422302346205127652572310732143726343332413255326032754404451145224530474343574666437656005612522453315443565754655675630361126621663665476750656464777501731074257734764375527366777
0000100120023003401450157006605761307131011251233124416511762147526002716222121342442225722632373310435153326373136423550356731754506461345274530434440524161427452005211542356355042535754665073640564176626643165426754636066777706711377217334774074527665777
0000100120023003400450157006607711402111311251430154610571664127023022517232327362441235423652071350532133620363737463252346435774206461545204232464146534264467057055714542655325243555755615170610263116225633461436457616663757600741177267133734477527767747
0000100120023003400450157006601701206121412231131114717521465107425062410242724332645265225612472370535103326373735413254316332724304471047214637424645534365437656005613552155355747535456625670610663176622623564446451676367737402711771247331734670557260757
0000100120023003400450156016704701603151713211235164610521464157721042710242626352342275127632775370434163222353737413550326336744302421545264733444742514660437755025110512653345245545153635175620766106721613461426356656362717403731276267430754476577065707
0000100120023003400450156016702701602131111271535154416531266107721022515222422302446235127632577370236103323313632413555346437714400411444274332414347564565437152055714552057365642545750635473630262176625663667406254636166707507741277267431734570537664717
0000100120023003400450157006601731307131111241436154510521260127721012415232421322143225026662071320236173520333532433454336637724504471047234531464643574765447157045216522557335742575754605576660061176625663264446653616163767401751074277232734475557563767
0000100120023003400450157006601701201141514221137124414531366107425052612232625372740275325612771310731133625373035463652376436704304471145264332464545534267447657045310512254315347535351655377660662136722623461416250666562737407751472217636744570507462757
0000100120023003400450157006601761202161111201134124713531765137323012416252725322140245424652574350133103726343235453057316334754403411744264732434446504661477451055711562653325747525053635274670065116225663264476753656660777602721473207236764175557263767
0000100120023003400450157006603711305121612241730134215571663117425022413242121302446275721652672370635173523363035443451356535744102431147234530424640574365447156075716512453305742565352655071620061136326643261456357646462717406761076277234764272557763777
0000100120023003401450157006602731305171117261337154015541462147321012117232426362042265023652672370734103126373533433251366435704606451144254533444747544762417052075216562252345241535552635776640263116525643366406457616463737507761172267130774470527565707
0000100120023003400450156046703701206121717221731134313551664127623022410242525312743255721642771360435103327343236433755326631764701411346244130414242574565447251055713512456315246505057675071650766136222633464466655636066717404731675277230754374557062757
0000100120023003401450357006600721504131111261730144510531367127126042715242224362240275322672174340031113522333335463455366735734106461747204634464545514462467053025211522455355747565651635474620065116322613763456156656367717707741376207234704572527766737
0000100120023003400450157006601711302171411251230144713531266167426022610222727362741265526632476320132103323363736453052336437714706451046254533414742524164427755065313552151325240555557645377610564106723633165446452646660717400711774267435734377547562757
0000100120023003400450156016701701604171111261532114316551067107425012315222027372646235325622272330434163723313033473451366535714705461045274234424247534366467254005217532456355741555654635770610765126625633364466251626463737204711574207432754670577761747
0000100120023003400450157006601721107131612211535154012541563147725012112232527302343235627642773360236173125323434413750316636714402441746264430474446554463427553065510552453315243555752625572670767136720663461456056636163727204721074237135764774517666707
0000100120023003400450057006601711606171011241232164314551767137623012412252726302243235424652572370435153627353034433751356634774102431047254336454346544161477252045611522757355140555656635272640361106325643467476251636660737506721774227134734171557260767
0000100120023003400450157006601701204171616231331134510521567177724042615232024312642235627632673310635113125363232443457366033774306441545244131474247504163427256045313542155375146525554605573670462156720673164476556636264747502711572277233754076517266707
0000100120023003400450156016702711403121713241230174616551462177426032117212024312642235627652671310434133727353235403555326630744706451142224630414540534667447052055714552251315346525750635373650063166425633264476754636165767307761076217732724374557564717
0000100120023003400450156016707701604111111231135164710521566137425062711262723302242225523632572330334113326353433403555346731714703431047254737454446524666467251045211542356375440535550665075620766116223623061446452676664727401751575207434774377577266727
0000100120023003400450157006601741500161612221531124715531265177426002211272226362747265321652077370535103321333433463052336336774205441045244132444347514666437553075113542457315540545257665571610763126126643061456253656462717400771576227236764373547467747
0000100120023003400450157006603721104131612201131174713551663157224072215232426302246265324612473360535113626343033443452336731754204471145274533414045564562467757065115542057325544525151635773630766146122623066456051626660747507741277217330744677557763727
0000100120023003400450156016703711304121712221133134610551060147125022514272726302545265324662570370431173121323532433752336636704101461443234536474544524267407254075711542557365440535456635173660663156524643066476552676167737207741276257331714072547566727
0000100120023003400450157006601711307151615251230144316521264157224032114262726312746205021652071320236133725343733443450356636744106441243274135464343514660437457075711542057335546575557625770660663126125653161476254636362717504721072257336724275537467747
0000100120023003401450157006602751306111717211230134410531262137321022517232021342446265525612770340736113125343630443752316336724705471046214636474744534764457755005213552453315546535256655074620164166420673762456253646264757601731272207534764675537367717
0000100120023003400450156016704711306171411251432174316571060167527072211222625302442245423632572310031173725323135443253376630734202431144274335464643544560437055025611562456375145505656635176640765156521613062446753646262777604741373217735734275567260777
0000100120023003401450157006607731207131011261234124112551762127623052210222224342443255722612471350034133327353235453456366435734606411147204635404747524164467457065510552751315642565553635171610766156622633067446053646660767403771774227731734473557560737
0000100120023003401450157006603731301151412221630174616551667127621052211262725302243255225642775350734103326373433413752316334724703461045274136454543514264457252055713512753305644505654615177660263146423623560406451636660727400711377257431744672577764767
0000100120023003400450157006603711300131713221734124313551666117025072214252622322345275121632772340031113427363437463455346335764600471142234437454245554364447157005413512453375446505252655075620166126627613066446656656366747105751677217532714072577763727
0000100120023003400450157006601741502161111251433144616571360127021032111272525372746205221642673360234103327323136463255326437724303431145254736454443504767447152035512522653345140545756655372670667146420663362476551646560767404721576277131734377527560757
0000100120023003400450157006601711302151614271530144412551763157025052314252724322346265121632676320436123227323135433455356033734107471046244732414645514265447157045412572753305745505353665077660062146321663362466352646562717400711771247135764377527666777
0000100120023003401450156036703701203141714241736154117521565177321002611222221362044245722652071360637143525363234403353376735754500451741264232434440514463427757045312572155355243555651605475630462136326643067426257606161757400711676217337764276537664767
0000100120023003401450157006600721505171417211237154013531766167522012110212326372744205222662172370635143421373736453553346032774301461045264332434446554363457751035314522155355046575251605770660362116326643564476254656264717407741576237136724074527664737
0000100120023003400450157006601761205131714211234164015531262127021022413212421372741265526662572370535133627353131463054336034704304471243254737424644534761477656005614552554335547535155625672650462106723633164456257616663737402711072277631734677547465707
0000100120023003401450157006600701203171412261635144215571161167224072411242525342046235023632374350133103127323537463452376334714706411045224334464540574663427351065510562251315244575552675575630366166724643763426650646161757602721473277733754672517560777
0000100120023003400450157006607701602151615231134164717511165107725022716212027352441235424632472340332143727363035463251366535714706461744204234424346524265437751005414532155335746505557625675620663176223633261416454656061707304711576267437734375527361727
0000100120023003401450157006605711404131613271430134313551762147021042616222123352443255222672177320334163425323135403652336437754504451245274536474042514663427553065117572356345040545151625677660462136122673162466050656560717700771576227136764377547467737
0000100120023003401450157006607701206111311241735154713521561117023072215272422322346255123632672310434113620363736453053376630714704431343274130474247564265437554075710552455315246545256635271650666156220643364446652646765757603751774267334704272507161747
0000100120023003400450157006601711400131412271732164610531265137423052210242121372146265325622273310435163325343235413757366037754501461346274330424644524164467357075410552655325741555454655071620667156720663364426354676765757600711471277231734672537362747
0000100120023003400450157006601701205141412231131134610521467177721052214262124322146235325602472330337103327323136463654316530744405461145274336454242504763427755015110512457355746575353625677660565166420663364426551626463727705731177247536724774537660757
0000100120023003400450157006603711306121015241337124214531365107126022515232027362443255422672670340731113425363437423653376637744105471646214132414042534467447655005312522552345541575755635171620366166124643763426350666565777705741277217534764670507163727
0000100120023003400450157006601761205131714231134164112521260147423012417232226302546265324652672370535133620333434473551376637754400471241244737424644514663457751005614552254335745505155665072650462156726653061476751636362777604711072257232734373517166737
0000100120023003401450157006603711305141612221734104713501463157322002614272225372645275627612270370137153523363737463454326231774506451443234435424045514662467556005216562252335347525151645477610263136120633165446655636660727400711774267131744570547563777
0000100120023003400450157006603721106111117241330144314571365107023032314262527312146265225672671340035163223363532423254316731724605461744204136474347514264447052075713512455355541555257665574670664116323623066456352646762737504721775257432734670517660777
0000100120023003401450157006601761303161712221130144517541461167224062411252027372744205525632371310435163727343033433452326530734206421741254330424446524761427457025311542055365045525351675576650061156624623266436557636167777603771473207632754173567665747
0000100120023003400450157006601741502151717251431134610531260127227002714212121332646255721652076320031153627323434423351376334744306441744254733414046514562467251045617552555315240545656635777660063136321663467456252646663717402721472257333754677577360757
0000100120023003400450157006601721104171315251331114617571360127423002611272525372746265326622372370133163227363033433255326435744400441144274236454245534765477156045213512751325246535055655071620461156620673764466053646266717507751373267434764274507165747
0000100120023003400450157006600711302111417261733174717551460157527022516252723312540245321642177320436113622363631453053356032744400471243234437464643554361477755005311512555325243525656645370610164176424623264436655626664757606721172277133734475527760767
0000100120023003400450157006601701205131616231134124213511267177123042615242023322146255324672273360234103127343633453051356435714407411342254530444242564764447055035514532557325546545151675373670662176521663467426755666066747100771177257237764276537366707
0000100120023003400450157006601711303161011261235154713521464127524062711262724342443225221602471310334173525363437463552326033724607421142254333414644504764457255045311542557305247565355665075620461136727613663426750666167777701751373207536764570527364767
0000100120023003400450157006601751502111616241230154713531261137021052614212224312646275321672270340532143426353131473553346237724603431642254730474144574764467152035514532751325245505053665474670564116522633764436650666660767303771177277635734072547562757
0000100120023003400450157006603721101141714261234164314501465107527002217212327362444255225612272340736153323363437403751336636754201411345204132434640544167477156005312522753355544525352665573630167156624643762426650666661707507751677217533714473527765747
0000100120023003400450157006603711302161717251634124012561163147025022417232421312643235622652072310731163421373433403753356535704602421346244437444144554366467554005314552155325746505756635173670765116122633665446650646562737204771172277230714275557766777
0000100120023003400450156016702701604171115271732164610531665137422032110272724362242235520612475370736133321323031443452346636744100451342254531474645524267407255005415562751345546575355615176640062126121663364456254636765707301731574267337734476527763777
0000100120023003400450057006601711607131614221130154314541165177123052617262027342446255225632574350337173525343131463652376033714407411042264335424341524364467252075415512155305644575356665270610462156323623667476251626264777705751177227634734373507466707
0000100120023003401450157006606741400131113261333174716521265107621072711222426352442245324602472370734103123353630413755366433704604451144264437424543534362417052015616572557325544525755635275650662126627613366406554676165777303711675257232734470517160777
0000100120023003400450157006601721604171712261335154312511760157123042615232724332642275021662074320532173723313134423350326636754406451741224534434046534361427657025417562557345140545155635771610763146422623067436555666664747502711775217636724570537460737
0000100120023003400450157006603711300161614221533124517541567177324072411272621322144235523602570370535133322333733463554316136704102421345264737454540514264427052015117562456335745545257665071650063176224643566466652646361727604771771257230744672537661747
0000100120023003400450156016703701605121111241436154710521663177123022417222525362340245324642177340035163423313232443351376534764707411345254630414245514564427251045617562353355741565053665071620263156323623666446750626765747500771277277731744672557063767
0000100120023003400450157006601771606171416201432174316511265107424012417232226352446255026632471350435123427323032463455356333744203411045224531464747554366467751055616522051345141535251635274670263136720673663456251676765707302721171247333754670577465777
0000100120023003400450157006600701601141214271135144412531766167424072216212322322640245121652276320031143527353135453052326333724503461446254730434146564567477657055514532354315242575754605572630167106727663467436555666664747105731072267332714173577363717
0000100120023003400450157006607711406121717201433174510521464157126062413242522302347225427622174320137173523353235403756316534774304431243254630414645514263427451055511512751325243565056665071650361126625633764446450656663727707761072257736764173537364767
0000100120023003400450157006601711307111416231332164517501466107526072410222625322543225423612777370132163424373232403655356336774200451145224433444544564764447451025310512151335747535656655373650166106324623663456052616765717400771277277633714475557266727
0000100120023003400450157006601771406171116251430144213531764127023022415272426372146205121632573360132163222353737443755356037714703431443274235464042524266467251065513512051375344555553615475620766166422673362446450666163717504711775267330754276537465707
0000100120023003401450357006600701703171417261637124516521561137424012216232521332342245022672672330635113627343530443050316335774105441045224231444341564764427256005311512753355746525456635471650366156227673066426754636661737202711074277535754475567461777
0000100120023003400450157006601761205141417231137114117521260127227032311222726352344255627602477340636143620333332423651336535734500451243274235464443514566437156075714542655325545505056635770610462176526643264456251646366777302711471257730774374517166707
0000100120023003400450157006601711402161714231135154614541160147721052211272027322143235424662570320637153627363237413253356436774302441642254334434046514663427255015110512354345245505752665074670663106322623564476753676163737601751775207536764475527365777
0000100120023003400450157006601721600131714211235144617531764127322022514212725302245205121662575350334113620363737443452326636704105461145264432434446574663437553025116522751335544555055615474670167106722673366456257636660727407721473267333714173507465777
0000100120023003400450156016701711103121411261630164710521565157424002315242723312743255627622274320334173725323135403752346630744706451243234730414744514665477055045616522251315347525553635377660361156624653162426650626664767302771775207431744473557063767
0000100120023003400450157006601761201141714221535124015541563147524002711272421362442225321672672310535143627323131463650326332704304431142254732464347564767477755055611532254335540545454665572670061116523633467456357636663737604721771207632734670517665707
0000100120023003400450157006603771604131616251633144214501461157122002612252525362243235722642672330637153227333035443253376131744102421641204231464747534665407655045411532554305742565755635275670361176421673061466052616467767403751277277135734475507361747
0000100120023003401450157006604701205141115271532124313561364107023032115232124362042245424672277360637103723363136443752316535724506421342204131474540574764467754035516512557345540565256615177610666156622633364416250656463727701731074257237734675547263777
0000100120023003401450157006602711305131316241332164717501766167327022514272726312746235525602570320537133321323735443052346637754406411241234534424144574360437655005614552354325341555752655070610362156222673660416657616464757607741674217130744272547663717
0000100120023003401450157006606751301151316221136104715501464157527032310222622312747265223642771310436163125343232403357316334724603411444264735464742514260417355045212572753315346545057655075620767166520663264446051666362717407741473207532754377557566737
0000100120023003400450157006601711300131612251437114416521263147327062710212723342442235121652074350234163423363135453557376032704607421147234534434247554366437451065517552557315243525055625570640361176624623566466051646266757206761373227134774774517660777
0000100120023003401450156056706701203151613221634124117571165177426022416222725352043235023612373370031113127333433453456306235754502421346264730444440514667407154075712572354365640565454655272610566116523623067476254676661727305731774237130754475517266747
0000100120023003401450157006602701604171214211737154313551666117123032614252626322647225527602575350334163727333134423554336033734102431142204136404747554464407754025115532155345240545355665472670562176624643663416650626367737206751771227230774570517164767
0000100120023003400460057016501741603141111201532144715551466167623002213262221312644215720652576310736143221373031433252336533724700431143274236474343544565407154035116552453375342565557605773650767106426643162446455666262757201751477207632754377567267747
0000100120023003400450157006601731307151514241232164015511266107322012112232626302347245424652677370334103126373532423251356437714407421642254533414446524160427255055713552751345541575056665574610166176626643264456353676064737601731277267330774570577364737
0000100120023003400450157006603711302161012231136114713551464117224042711272625302345265721632477370031133322333532413254326630754502421646244437454144504763457156055310552456325743575756665272610664116127623366456054636066737201751774257730744275547566777
0000100120023003400450157006600701607131514221131114412531366167725042615232625332640275225612776310435113622333032433455366731724704471342274230434540564761427153075415572254335746535454605570640562146127673165426653616664727200711575277631744375567264737
0000100120023003401450157006603761204171316201231134713521465167724032111242523342042275023662172310636133321353735443250316530724304431741264435424045514663427157075216572557305642565355645477660564166524663067436451626265747505751272217130744670577763777
0000100120023003400450157006600711607131614251634124015521563157524022411252625372644235321602177370137143722333537433256366034744107421542224230434144534766437052045611532751355546575353625775630465166120673764426651626366777502711076237431714570547466727
0000100120023003400450157006607701601151515271533124610541462137527022610222326362444235721612272310732143723313533463250356131754207471641234730414146524264467655005315542254345541575756635477640164136324623566406456636265777304711676217330774375527765707
0000100120023003400450157006601721104111616201137114112551663157227002717232522312543235627642774320334113422333736463550326530704302421642234731474747554464447256045310552754315346505553635272650166156720663762446653616663767407751171257530744274547563767
0000100120023003400450156016702701606121714241733144215511265177224012314212023372146275325652472330031113626343533433657376435754204461045214137454643524663417655015512572555305743525454675372610164136327663666406454636560717703771472207232724670577065767
0000100120023003401450157006603741600111713231336154517511162127125002612252422362047225324652570370734163423363237443055326136704401471642234534434244574565447052035216512457315442535756655077610065126624643566466651636361707305731377227131724475577766777
0000100120023003401450157006605771200131316211435144416521466167324072714272225312746235525602470350734133324323232413255326637744301411641224337464047534765437156005613552751345046505256655070610765166425663165446452616362727706721072257731734475577363717
0000100120023003400450157006601711404111612251630154215571163177122042616232027322347265324652072370637113625343031443453356735744306451545214137424242534660427251055313512155365444575053675370660462156723623767466051676266747507741074217336764373557262747
0000100120023003400450157006601761201141412271730144213531765137724042511262226302546265324652573360532163720333736413754316237724503411444264437424042514565407751055610512655315342545456635275670663176522623467436551626066777300771473227131714670537365747
0000100120023003401450157006606701606171412271133174217511465107621022610212322352447265427612775350633133622333430473551366034754707421343244430434244564561437252035514552757305246505553615177630664106724663165456253616265737402711774207535764473567261727
0000100120023003400450157006601721100131315241437124610511265107527022614212622332140245127672670320637113625363437473352336332724500451144254537454346544566457553045212522751305641555656635774660664106722673364456257646163727400711673247333734777517165747
0000100120023003400450157006603711300161615271433124517521464127725052314262027322541265627632573360435173722333631413550356530774106421142204135464343544162417457015113512555375340545656625675620164166422623464476250626367737402771473277631774670507365747
0000100120023003400450157006600701607151615241731114510531262127125072412232326362240245523642670320337143427323134423656366535744101461746264335464245534460437554045216512751305741575251635173630061116226643763456254656264777701731277207533754473557766777
0000100120023003400450157006600711304131712201133124614521265167224032111272622342445205725602472310436133625373733413256316033754207471243214636454045534364427457005215542354365647565257615170660164146123653667456357646265747501751575267337714377527660777
0000100120023003400450157006600701207111311221131174616551464117323042716252024322647255121652676310035123223363135453057366433704601421446254332434644574363457255005311532652345247525352655275670166106727673364466354656264717404741774257530714377527766777
0000100120023003401450157006606721601151517271133174610501464107222072710212625332641265526642772370736153520373434433256316131704306421446214432434544574363457754025411532453355046575055635472610361176224623062456351676663777503731674207632754475557261727
0000100120023003400450157006600701206111515271731134414531662137227002614262724362243235523612477330635123423353035443755346131744102421741254633414146504766467256045316572051355747525155635276640167106324623364456052616765747500741172267337764275557263777
0000100120023003401450157006605741700131115221636104716531265107526072416212027332642275424612770340537163323353232413257376433774500451446234432444543514166467052015615542751325544505353665472610562176224623667416450666361727300711377217337734475557566727
0000100120023003400450157006601711303141712251432174412501766107527042517232322312546255026622377340137133624313033453052346637714105461045264632464343574564447052045313512757315246545251655277660061136725633164446656636265737502721074257537714477567261767
0000100120023003400450156046703701207151317221136154112551764117323062114232523302342245722612471350436173125363632403653356237754400471242234436474740514664457457025310542552375441575351665070610462156527673266466351636366777604741676207531714275557063727
0000100120023003400450157006601741501151615271733144215501465137023062713212525312642275423672271310532103726343232433257316436724606461444204237454544534661477452025311532653305147565355655075670461116220663763466053676264717407741576227134774373567260757
0000100120023003400450157006601761204131712201435124214511163157424002211272723362442225523632472310731143623313033463055346136724504451144254737454347504666437457075711532556365640555257635272630766116524623061436656656560727607741471257530774373517266777
0000100120023003400450157006603711302161416251437154012561163177526042517222625302341265225632677370031163725373234413754326332734506421241274135424045514464447152045310542353325747535656655077640664156322623066436454676165717100771575277633714670527364717
0000100120023003400450156016707711304121514221536144314571060127224052613262024312747225627642671360633133322373031443757366530734201411241244135424045574366457751005712522652315545535355645475670164136720633266466657646463747507751575207632734670517263717
0000100120023003400450157006601721104131113261735144717531260157224002211272522362243235721642777330031143423353235463055366136754500441646234432434742514464427356055717552151305744555257665473670766116220663266446656656560727201751471257333714774507366737
0000100120023003401450157006603711404171616201237154217531365167423052210212726312643255624622175350234133721353733443256316037704603411444224336474544514267447157055310552751325243565456665571610465176220643364466052656560737202761073257734704173577766727
0000100120023003401450157006607771401131615251230134410521263147322042610242726312745255221662075360435133721353235473356366032724700471346214135404747544766437055065113512557315642545454675575630662146322633162476253656066707101741472257436744276537367717
0000100120023003400450157006601701207111412221731124314551666107423062410242121322647265527632572310435163321333735453050356336704606461145244437444245534365437554025311562456305147525352665276650562146122623763406351646367777700771177257534774677537162747
0000100120023003400450157006601711306121712221134124517531560167222042515232727302543235627612773310636143725323134423657316032754500441346274334434245514666437554025317552155305743525454665572670061136427663461466051626560757603771171267434764774507362747
0000100120023003401450157006601711307161412251433144610521460157425052216232126302647255225632777320031133621353232463454336530764607431545204232434343514164447351005411542757345046525557625677640167166722613067446655666362727706751771257333754477517260737
0000100120023003400450057006601711407151417221736134517531360167322022616242522372740245424612775350337113526353035473152326433774305411243234431464446564760427251055310512151345147525356665076660462116227663564406353616264707707741576217336724275547563757
0000100120023003400450157006607701603161614271435154214511164127327022714212625302247265127652072330031113625363737463253356436744407421142254330434640524663417251015515572457365640555352675375620164176526613364406754636265747503731673227237714173507465747
0000100120023003401450157006607741407161613221631174510531360147327002511222625352442275427672176310234103727343135453553346436774302431144254334434644504163427355075711512557365644525056625573660562176522623062416654656660777203711576227134704173567260737
0000100120023003400450157006601701206121714241335144314511762147424032117212625302545205225612271310637173525363232433254326037754500441646234731464743524164457757055311532051335342575456665072630766156726643461436651646066727601751572277234774375507366737
0000100120023003400450157006603771603161111221730164610551464127323002714272725362245275127622171340431103323313737423656316530734500451545214632444743544566467657005212522552315347525456635477610263146426643165406455636367737207741576247330714675517262757
0000100120023003400450157006607701605131612241332164713531361157122052213242625342540275221672672330337113624373737463450356530734506461545274134424242514460437451065110512254375443565557615170640765116325663663426554666362717704741277207233714670577265747
0000100120023003401450157006604761303141416221737124516511460167222072310242626312643255527642070370736143522353630453051356333734601421443274132434544504166457055065717572153355544525256635171610261166124643764406355636367727407751372207231774477557266727
0000100120023003400450157006607701607131612241732124314551461157023022413212422372141235526662177340132143426343533403752376333754206451746214130444245544163427251045615572356365647525055615473670167146325653767426650626660747500711775267333754570527361767
0000100120023003400450157006601771602111015251636154114541163157125002214272224332147255627652076320434123221333737403755326336704102431741254734464640514663427554005613542151365444525754625773670167126624653763466655636064767305751073277231724373527564737
0000100120023003401450157006607741502151615211735124312571660167424032315232626302541265221672171310234143627333630403755346335744303461142204232464545574566437556075710512354315344505252665475670361176426613164406352676462777206721377217534774074527365707
0000100120023003400450157006607711402111515271430144312541466167425002213242726312146205526622273310236103324323733463451336530754202441047274131474343544166457156065310512757325543555557645375630765116222633366446650656661727704771076217536724377577265747
0000100120023003400450157006603771602111015251631174617531664157725022510272622312644235525632473330036163427343434453051336237714102421646244737424544534260427254005317532155335544525557665073670767166125633461426651646061757200741172277132734675537164767
0000100120023003400450157006601751502111111261237114416531760167524042512252124302546275722632573310234143726353737453051366037744206461142254732464042574563437356025317532051365441555451655272670167146427663362406355636660767302721576247331734374507467747
0000100120023003400450156016703701606171113241435144715521263157227052311222625342147245023632472310332163427323032453651366436744207411547224631474640504763417154025410512353345546525750655272650366176621613666446750656560767301751575277732734473507463777
0000100120023003400450157006601711307151011261333144510521464157327012417222622342142275526602471310036143426343736423355356333754407471145264630474245534264467156075115572251335544525053665076650062126621673763436654676562727205731473207531724774537166777
0000100120023003401450157006602731107161111221135104013561364157725022515272123302546255422632671320434163425343032423253376731704604431646254631464247534467447254075215532057315446505355645072630667156223623767406454666167747706711575217533734276507167737
0000100120023003401450157006603731306171115271430144412521665167426052216212021372642235124632571310636133627323537403652326437774505441642214630434347524764447052055511532757365044505251635273640761106724653162426556656560717705731674247330754274577363717
0000100120023003400450157006601751507131116221530144614541463177423022615232123362240275725632677320435123421323031463655366335704605441342244731474645524267447251075710552456315546505557635372670562116127613663406353616462717404711677237437764072527365707
0000100120023003400450157006601701202151417261735124715511263147425072215232626312643225023622277330236113424323035463055356333704105471145234537444247544166457157045316522254335740545554675676640361116127613261446650666560737604741576267332734173577760777
0000100120023003400450156016703711100131412261632124710531765107524072210242221362743255423612276350431173721343533423350326336734205471046224531454744564064457156025413512552375144575055665472670766116323633464466255666061767307751575217734764276537460777
0000100120023003401450156056706701204171717251232174610511763157323012212252525302347255422662270370131123626373430433657306530714504461544224337424044534466437254055313522754345541535056665476660065146321663566426257636361767104741771227131744377507165777
0000100120023003400450157006601711302111015231337124617541165137724052610222226312646265423632471350532163423313031423257366436774102441046244736454544534261427452005317532652315445505355625775670767136724643067466351676265737607751171257532734475507466707
0000100120023003400450156016703701603121116241432124715551466107221052313212625372140245127642670320736133524313135423356366535704302471144264734434540534367477255015116522556335644525750605173670065116327623264446755626664737407741077267335774276547561727
0000100120023003400450156016707721207111515211436144412531260147724002613262121322746205423652274310137123426373032433757306530724303431142274236454045544765437255045417532653315345545355605175670765126124663666406353646165757606721077247533714776527661767
0000100120023003400450157006601751504131115261337124214501463177023072412232322312746205422652071320731103122353434453656366336744101461746254732414042564763437554035512522151345547535055665274660562136426643266406751636765777704771277207635734675537161747
0000100120023003400450157006600711302111515241236154313571160127724012410212224362743225523642675360137103723353736463452376437724503461542274330434146544566437451025310542757315245505656635175670065126626613464476553646165727207721473207631714377567265747
0000100120023003400450156016701711304171614251330144215571663177425012410212221352547245620632573310635173721373537443252346032754401411043264232464740534364467057055617552354325246575155645476660763116220653461436652676560737207721076217632734473557266737
0000100120023003400450156016707701605131116241337154616531762127424032411252724322340275520662574320731103321373237463055356333774304471642224530444544514263417251045511542552335640555654675075670766106124663362466351636264737507721677247131714072527665767
0000100120023003400450157006601711400131214251334124314571666107123002217232326322345265424662576320236103125343136473554336333774101411542244130444643524163427255055713552457315546575752605774660565136722623767416250656664717707741676247533714570527760767
0000100120023003400450157006600701205121111261234124716531362137424062717222326322140245127652674350234113626313735433250316534774104431145234432464545504666457153045617572653355743575252605776660461156322673763406351646361747703751774207536744570527561727
0000100120023003400450157006603711307131411261230164510521563157327022411222621302345265422672670340137133622333532443757316630754502421744244436474144534460427256065510552455315547525553635172610061136321663564476554666664737206761277277731714473557760777
0000100120023003400450157006601711406121712241230154510531262127123052314212224332147265023662571320236103727353434463455356334724501411346274135464643504164467251035514532557305241575656675370660667116522633467456257646367777705741074217633734475527766707
0000100120023003400450157006607741405141113231132124614571360157725042610242626312643235225652071320537143520333633423657376336724304431741234731454640504165437157055516522254375444525056635477660261156623653461406751646661717107721277207234774675557263727
0000100120023003400450157006601711306171015271534164517521463177424052213212727312740245225662577320031163225363131423354326334724603461144244137444640504765407251005317562554335341555656645374670664156322623362416657616066747505751277267333754072577361727
0000100120023003401450157006606771103121111241235124617501462147727062111242426332645205221602570320736123626343135453653376437774504431345204136404245514265437156055712572455375446535056635173630565176221673067426256656460757404741073217337734374527366727
0000100120023003400450157006603721105141717261633124412501461117224002211222622342547255523632675360635173120333134443453316237774300471545224536474443514663457252065117562557315344575055635471650263176426643066446653676562717702761373247130714570577266707
0000100120023003400450157006601761303121115201134164715521465167126042717222525362240275325622370340435153321333733433452326630764705441741204232414443534361427351005612572757355744525151665572650063146426643764456051676367757204711676277630754276537661747
0000100120023003400450157006601711407111417261335144312501462127122002213242622322144255523672673360036153624313135423357376630724504431542264430474347514667447657025410512456315345505351675373630167106322673762446456656565717103751775207536764276547265777
0000100120023003400450157006601711302161412261333124015571365107426052311272024372742275321662576320732103325363433423251366336724505471046274133444144564764447457025110512155365647565552635374610564166420673161426357646367727407751575207233754670547561727
0000100120023003400450157006603771605141111201133124610521564127125062115232723322140245424632772330137133626343737403755366435754203431744214636454045544162467457005216522557315347525257635177610565166723653066446651626264737406761775227231744473507365707
0000100120023003400450157006601721104171616211233174015571365177725032116252421352342225127602474320732163223353131423350316535704304451741234432464544514566437757025411542453305246505352655076640166136322673764406754666562757601731677207632754776547463767
0000100120023003400450157006603771604111616211430144214531765107424022617222523312146275021632570370532173724323232463051356336774306441243244730434146534365447251045317552655355541535056635271620065136424663566426557646661747502771771237131774072567265777
0000100120023003401450157006601771502161416261235124312511460147527042510212224362441265325672673310633153520363135473352336437734605441047274134404245564761427754025114532055335745505151665573630167146427673566426750626660777202721472257331734374567660737
0000100120023003400450157006601711302161015261233174414571365167426032315272121302642275627672275350234133627363633413254316034704107471243254336454443534261477457075111542057325245505355665077640062126124653564466653646165757207751472267433714275517660737
0000100120023003401450357006600711707161517261332164312541560167324062412252525302544205727612272330335113620373434473556316531744200431143254637424347524266457751065711542051355042545356645371650261136125643763466650646467747606721572207232774171537367747
0000100120023003400450157006601761202171015251634164715531761137524012117232421302342225325662071350236163425373434403657316332734102441746204235424643514264457156045210512754325545505656635472630565176226653467406451646366777705731177247332714677537360777
0000100120023003400450157006607721104111011231131174716551766167425012410272522362247245223632470320337143425363131423256316731754407421046264331464443524663427153045617552655355542575055635374670763106326643264436551626560737601751472277735734670507462757
0000100120023003400450157006601771604171011231335124610511262137423022510242724332646275127652072310633173724313131453553346037734201461045254732444743564564467357075111532556325746545053645473650564126624653165466650666765717402721472277235734072537166727
0000100120023003400450157006600701207111311261731174215551664117224052316252725312543225023642774330035113622363736453056316336754500471243214137444643544563457656005614522353315342575554675370610562136726643261446651626762777704741074227236724374557761747
0000100120023003400450057006601711406171417251433174015521567137227052311262726362240275422632575350636123420333135443457376332714303411443274135464643524360467152005417552557345143565251665470610465176226653364456252666167747600721171227233734571577466707
0000100120023003400450157006600711305121015241736154713531262147621032110212121372145205225642670340537163427323136423653376433714703461646254332434747504664427052045416522354315445545754625771650465106723653667476552616565757603731673277631724272507364717
0000100120023003400450156016707701607131616221531124412531365157127062712232522342440275326672677320435163225373135403552376332704302421345214334464540564567447755015114572254335745545654605172610566136421663461466350626760717400741771237135734276567064737
0000100120023003400450156016703711405171717241432114616531260127025062412252121352544235725632774320236103423353633413555346731704104451243214333444744554066457157055313512456325747505057665070660461176626673366416255666264707302721572277236724477537361767
0000100120023003400450157006600701606171714221131114412531365137327002216252224312645275424672677320435133621373035423356366534774106441542224231434446504163417255045317572653315445505355605770640461166125663362476552676165777302761073257534774374567261727
0000100120023003401450157006606731205171214261334164715501461117324012316252525372744235021622377360435163120363235453451366335704301421346224235404742564264427351055617532457305242565155665072670664156224643764406751676367707502711677277135734470537361747
0000100120023003400450057006601711402161714251633174616541460167222062417262421312643235022652277330435163222333533413253356037714104471741204532444545564763447255045215572157375540545356665572670061116525643362476754636660747601731673277232714571537160737
0000100120023003400450157006601761304131111201135154715531762127322022410242123372746205523642773360236103326353434473351356534724507411542264430424446514663437251035514552057365641575754655072670667156727663461416453616066737404721576277232734672517260757
0000100120023003400450157006600711303141615251437114412521560127424062115232727302442275326612770370637113427353537423353316436734505461046264632464146544767447251045310512752355546545353615177660465136720633162456052646663757202721372247137734175567260757
0000100120023003400450057006601711406121717201133174511521264177126022515232725302646255324642675350133123427343035443453316634724305441445274330444643514563457057025111522557335347525656645374610267176625663062436651676660757202761171237237714677507364727
0000100120023003401450157006604711303161712201234124617521465107724002711242426322346235322652677360435133326313035453451366231774104431545224533444640504161427355005416562557345042565155675572670662136724643066456257636167727203711171257334774675577760737
0000100120023003401450157006600721507161613211735144015541563157527022413242126342047225627602170340332123224323737463455326134764102431545274134464343514160437052025113512453315245505754665275630765126624643665406751636367757604771277217537734076567663767
0000100120023003400450157006601711306121712251432164412531260157227072416252421302343235525612771320436103123353737463452346530734101411746254332414640504764447755025313542457305241555656655270640465156722623164436657616663757603771473207632754677577361767
0000100120023003400450157006601711307131411261235154314501262137025022417222426312143235627652670340635143727353533423651366335764603461046244437464245514565447357075114552051355741575654625772610767146320673164456053616660727204721774267331724572507363727
0000100120023003401450157006607751302171613271434164012511463117725022415262625302344205121632373370031143722363530473351336630734202431641274130444544514564457251075210552453315243555656655273660565166422623767406751676464737407761472257732754076567261767
0000100120023003400450157006601771404131614211432174312551660167122002514252522322146275725632472330337113627363032443455346630714107411047254536454446524263457656025410512457315345505353675372650662176225633366406351676462777702761673247130744175537165777
0000100120023003400450157006601711304171612231332164715551660147327072215232121342146205221602570320635113425323733423254326332734502431545264630474446574761477351075110512155345542545654655070660166176624643564426756636366737407741677257731724073527564737
0000100120023003400450156016703701607111214211635124414531666167422012413212724322640275527662272310032163723353533413254336735754402431342274230444446564561417153055617562353345540555252665472650167156527673467406353646660727701751673247130714570577063777
0000100120023003400450157006601751504131015231337114215511166167122042610242724322645205325662072340732153324313332463251336032764707471046254732434346514464457251045413512655305741575552675377660061136722623165466355666467707307751472217636744374527765747
0000100120023003400450157006601761304131115221537114517531760147224012110212322352447265424662074320132153326343035473552336333734506461542244130424743524261477251075713542457315345505056665574660565166720633266416453616762727707741576217630774672547563767
0000100120023003400450157006601711302151311241430144617571365167224032315272726302244235124662071320036123226353735433454326535714706441744204132464346544165447251075110552652335741555456655376660562106322673161476253656467747500771176267332734570577763727
0000100120023003400450157006600711303141416251332124616501367177126052610222621372643225221642170340731113422363437463555346336764700471545224537454347514564427152065313512557325347535056645470610662136327623264456051676463747503751277267431714774557260757
0000100120023003400450157006601741500131714261735154215511763177221042616252725312640275324652077320537113323313031423354316636754407411142264334434242534660427757045411512254365440545553635377660462126625663362466050656165777303751277257234774076567261747
0000100120023003401450156026706711102131717201136144414551663147327072410242123322646275527642771360636153523353433403657306235704302421641214435424742534364407052015714522356355046505251675376650761146621623067456352646362757407751673227730754175547563717
0000100120023003400450156016704721204111717211536154017531265107626012310212327322345265720642671310434103323313537463052346731724504471344254330444743564761427154005614552552335646545755625773630565176621663261406254636663717707721472257436724375527660757
0000100120023003400450157006607701604171315251236114715521661117221012310242421372645275322662071350635123225363337403357376436714706461243204534434346554367447452005211562254355546525351675373630664106722673564446451646762737400711771267331724570547562757
0000100120023003400450157006607701604171615231331174717521265167322022514262527372641265021662070370236173123353532443456366131734102441142204237454643554564457553045212572356365447525053615470640763146326613261456053676163707504711774257432734175537466727
0000100120023003401450157006604731105141416261237154217511760157423052610212726362042245322612270340337153522353136473356316437754703431647244437444042524661437655035515532751325244505053615174620261136420673767466651646560737607721572267332734175547560767
0000100120023003400450156016703701604171113221533174715551766167221052617222022332244235622612771320035143527363236463453346535764702431446254330434346514667447655025410512757315544525355655273630262146421613564406756636760717404711277207437714570567063717
0000100120023003400450157006601731304111612201132174713511265167721002613242426352441265627622271350435173726343032433252346530744400471746254731434640524163457256075413512555365644575053615475620462176522633161406456656367717705731473277230754275537666737
0000100120023003400450157006601721107131015261333124114541165107222002215232422312647255324662573330535143422353131463057376033704603461642274132434446514565477457075410512554335541535656625670640361156621673667476254636264747500771277277636744377557261727
0000100120023003400450157006601751504111712261232164114531260127423052612252723302343235627612774320532163427353031423251366335774100451243244736454346514565437057065315572456335742575153675670660767116124643564466053616264737407741676227131724475507465707
0000100120023003400450157006600721106121515201131174716541563117224072411262626302645205326642777330133163320333434433252376534724600471542234437454644514264467055075111512557365143575451625574620566166723653062426351646762777701751074227235734675537364737
0000100120023003400450156016703711302161717261230134415551463117224042117222121362740245525632770320132153324373736423256306336754600471145274536454247534364427157045410512354375446535552625577610065166422633362416654666560737504731076267632714770557761747
0000100120023003400450157006603711302161714261234164510501263177324042516212121302347225225652271320332143725373232463557366034754500471646234531474743544162417751045310552353315546575257655673660061156326643464416452646765777705741472217633714076527366707
0000100120023003400450056006700711100141717261632174412531765167527062110212123332147255221642177340032133625313633443752346132774603431045224236424443554361477752025614542554315646545056635472650565106324653165476153656665777300771372267731744476557262737
0000100120023003400450156016704711400141712251636144316541462127025012314232322322345275620672076320132173123313532443250326231714700471344224434464544574366437256015510562757345145535656635771610061156523633467426556656765707307761677247533754570527761767
0000100120023003400450156016707721105141115261233124414571060127224002713262523342541235722662074330635133721343031473552336535724501411043264737444540544763437156025610542751355744525355665671620663146125663763426750666361717702721572207534764776537466747
0000100120023003400450157006607701604171717251431124610531262137323002517232527322646255127642672370031143423353633473451336530714404431545264630474242574663417451005216522751315543565251655274620566166127623161406353646264777500741176257336744377547562757
0000100120023003400450157006601771603161011211434124517521266167122002217222421362442235526632772370034143626373135433457376530734104471047254531474245574566457554075113552652305642565151645375630065136321663763466052646464747501731774267332714572507363727
0000100120023003400450057006600711607131216261630154414531765167125042610272525372743225224662172370637153324373736413750316334714402421642254130434341574564457251065511512054375143555552645371620664176422633564436650666462767304711275207237724373517365777
0000100120023003400450157006601721104171614211530164713531565137526032310222422362742275124672272330132163320333434473453316530734206461545244131434245504767477157075110512557325243565456665570640564136727663161466254636266747507751176237430754670557262747
0000100120023003400450156016707711103161612241235164215571060127126022213212523372144235026662577330633103324373237413253346530754200471145244432444744534366467755045510542555315346505355625375670061146627663362426651676664717405741677227130754377577264717
0000100120023003401450157006602701203141614211532124510571664107327072714272621312642265527602471310035173523363630423355346436704607421241244436454545534261437254075114532653315445525353605173650666156621623763406754656265707305731472227731774774537166777
0000100120023003400450157006601771405131616221133174412511760167623002514252326322541265526672270320431123425323134463057316333734107471047254532434644514264447457005411512554325247535355665574660662116322673061476553646560717502761372247337764677507365777
0000100120023003400450156046703701206121717211433144412521665177626072412252525302344245121632671350435123420363331473055326630754407411242244736474146504763457251055316512051315243575755645173630167146627623566426356636064727707761473217330754675557063727
0000100120023003400450157006601751504171717211530144614531262127423052212252626312640275725632377340435133621323035463555366237774205441642224431434446504163457157005613542751345246505553625674610763116122633667406353676560777602711673257733714072547461747
0000100120023003400450156016703711303121717261230134416521665107224072415222121362740245424632777320431163321343331423250326535774100471145264635464247534364427255055310512453315246505755635473660065166424653564426357606166747707761076217733754675557762717
0000100120023003400450157006603771602171515201131174412531766107224052317232626312544255023632473330036163422333434453057316131764102421446204235424747514663457457075416572557315343565055625672650361146126653566406451646762737207751172257432714473567260777
0000100120023003400450157006607701604171514261337114215531661137327072411252626302245275423622276310435103721323237433257376530734501411642204532444743554564467452055617562354315642565654605170640263136321673665446455626765707307721471227135734670537161747
0000100120023003400450157006603711300111412261233144713521665177327062717212426302342245523612474350332173722333035453051376636754403431145224537464645544160427156055514532057325747525355665072610566166424643161436650646765727207741076267131724477557263717
0000100120023003401450157006603731307111614241430164112521465177322042512272525312546265722602171340436153226373737423553376032714107431241254334424047564563457755015710552252355044505351665074670564176626613364406351636266757606721473217632734074537667747
0000100120023003400450157006601721104111614231130144713551661157423022410212626312747245525632471320635103324373735433252336530764702421746204531434446534765437156075713552554305646505454625772650663156723633161406757616462717402761072277236724475557263767
0000100120023003400450057006601711404171712261633174211551660157225032515232123342440245721662777330334143626353033453552346136734202431445254137454042514566437757045213512652305141575257655271610766156720673262436654636660727604711774267430764373517265747
0000100120023003400450157006601751507131411261330144316511162137021042615272322322147255124662073330635103324373235473455366136754407471642204531474242534764427052025413552751315346575552645477660361166420663266456354636165727707721676237431724570547560777
0000100120023003400450156016703701605171615241331124716531362177021032114262624352342225127672270370535133724313235413556306731704301461642224633444540574564457052025411542757335645545454665670640263116323623467466355666760737504721171207532714677557267747
0000100120023003400450156016707711305141616221137154314541460157224042715272726362743235127602477320435123323353632403651356530754601411242204234434645574363417255045211542057375443575650655377610663146120633266416255626362727703761575267430714770547661767
0000100120023003400450156016707701603161117241235124215571066107021022217222626342545275325612272330334103321343736463255346436764701411444254537444044534362447052045315562653315342565352675376650765106522673461456353676165767400771371227134774570517667717
0000100120023003400450157006607711404131614271130164215531265107425072210222224312546205324652574320636103325363237473453356131704106451446234732414146574665437057065117552552315344575351625673660767156722633464466351676064777305741471207531724272537366727
0000100120023003400450057006600711607151515261632174316501264127527042611242027372143215225662772310034173725323433463551336334774202421643204135464347544761457254005315512455335546525151675673630167126627633464456350666661707504711372257431724774567462737
0000100120023003400450156016707701607131115241332174314561365107224072410242322342445275127662277320435113323313533423356366033774102421047264431464345554464467555025111512356345246505755605173630766116226673461406255626265747703771576207536754276577061747
0000100120023003400450156016703701605131416211537154313521566107425062712232121372143225520602170320132133522373736463554336535734106461144274230434544524264427153005416522354355242565754645476640065146125663264476053676167777702711077267335774477517663767
0000100120023003401450157006600741501151714221633144617501365167224012310212625332647225424652570320537133321373735423556366433774103411045264435404446524161427156005613522653375344505552625772630164176624623067456353656661747702721377217136724074577765747
0000100120023003400450157006601721104171514261337114314511260127423072411272626302542275321652077370036113324313232433255356637724504451642254730474743514663457452005317552254365441555353655377660562116126653266446653676064717400711576277232734670547463767
0000100120023003400450157006603711307131614201133124412521665177224042511272724302445265321662075350436123221323631473553376032714100471741254334434247534466457356025110552155365645545752645175620164176620663667426353656464747706721373277732754570507361767
0000100120023003400450157006607711405141717231136114214501464117221002614262322362441235527672272370532143527343136463050326336774300471243264631454347554564447452075110512655325243555151655077660063136421673467466255666265707507751172247335734276537366737
0000100120023003401450157006606711405131011261232124414531567177026062413242126352042265422672273370537103321333437473556316231714103411545274130444443524766437655005213522754325541575554645071620465166720673366456257636264727307761576217533734670547660757
0000100120023003400450156016704711306171012221535164416571063157721002613262124362442275525642172340334163320313135443457376530734204431547264632434743514660437655025115542457305747525353615773670065176524623162466055626266777602721371257331714475507466727
0000100120023003400450057006600711607111515201532164316541166167327042610222723312542275523662771340635133325313234403357346435704107421241264433414141544265447755045410542557315243525255665272630167106727663467436555666661757201731076227234734374577766737
0000100120023003400450156016707711106121714251430144215541563147327012416252422302642245523672675350035123323353633443751376735744406461342254632414743514660437252045313512751315545505654605173630667146622673162406255626762737604711077217335774276577066707
0000100120023003400450157006603711304171015251232124717531666117327052617212226312140245423662574320535113427353033463253316237744106441243234430474743514565407656005217562251315643555557645477640061166721673564446652646362747503731172257332754670577260767
0000100120023003400450157006601711404111717221530154316551666107423072211252024352446275221632471320635143423313032423255326735734506441046274331474545544762467751045610512557315342545353665276660263156324623161406357646367727700771372217637764570547566737
0000100120023003400450157006601721605121412261731174715531560147021042516232224372143225121652570320337163424313736453052336136704306461145224537444446554463437055045312572356315347535557665074670361126125633665416450666762737404741576227231724777567260777
0000100120023003400450157006603771601141615221534124510531760127227032317222527302446265423612772340031153327333135443753346630704306421744214133414545544562467751055611562356305746545252645171620767166123623066456252616464737507751677257432734173547660757
0000100120023003400450156016707711307131615251433174415521260157626042113212726322340245127652674320132163225323235403757306334744402471346274530424146554566437457005611542557325447525353665071610664146320633266456357646362737501751677277130714570547662717
0000100120023003400450157006601711302151412251433144713501766167526072216232322312540245424622272340031113127363437463255356335744101461346274132434640504665437655045311542757305242575353655075670167176520633266446653616664757207741677207532714475517263777
0000100120023003400450157006603771605121616211534164316501762127224012313212421372740245525662076310435133321323031453057316231734201411045244432434743554366457755015714522557305243575654625774670166176425663364466250666266707305741677247332754375577261747
0000100120023003400450157006601721107111015211433144610541165137426052610222226312547255622632777340535103123313633423251336435714700471243264737424443554463427152045412572655355740545355675672650063166423633161476754676560777304721176257236764076537662747
0000100120023003400450156046703701206111315271131174415551062177125072214262226302343225627652674310334103121323736423355326630754400471642244433414740524161417553045311532653325243575755605573660265156727673665416650666462747706761774257530744274537361747
0000100120023003400450157006601761201151714231135144414501762137527002214212326322546265124672270340731123225323633433754326136714107471545204532464640544563457655055610562453315243525756625774660664136321673061476552616560777305731677237434774173507362747
0000100120023003400450157006607701602151417261637154510531561137023042613242224352347245127662074320233163327333337413550316535754406421045214132464443574663427757005412522655315243565552645474610361156627623261406751646661747502771771257736744072537361767
0000100120023003400450157006603721105171713201131174416561163177526042512252725312643225026662575350133163722333032443453356731754207421646234432444045514464427757015110542457335346505257655077640664146122623165406755636366707302761172277633714473567265747
0000100120023003401450156066704701205121612271533134416511162137425002615272326312746235722622177370434113422373035463453376535704407431641214334424245554463427053065713552152325444575750655070610361126627613660446055636166777606751473237435764272517560777
0000100120023003401450156046707711403161612201235144412571662137423022413252027312645275722662075360137133727343035463552316436764101411343224637404044544565427755055314542653315340565257635471620362106125653667446057636265747701751676237132724073557067717
0000100120023003400450057006601711404131315251437124616521560167025042716242521312647255324622372360635133627363135443450376535714105461643204232444441534367477553025110512157375143525456665073670462156727633667426751626064727207741572247531734073537166727
0000100120023003400450157006603711300131616251434124314571662147126052616252322372142235021642676320732153223363437413752376032714400471641274334434242534365477357045410542151365442565755655072610361156324653066466057646165707503751677277735754275517264717
0000100120023003400450156016703711305121417261233134716521260157224052616232023342447225127632676350334113624313235473055356032774104431145264632464345554360417657005715542754315243575456625770660361116124653767426355606664737207751472257732714174507466707
0000100120023003400450157006601751504171717231332174617511260127424012412252724332645205026662074320236153627323332463251376037724300451443234731434743554466467451015110542751365442545553635475670063126126653165446653656765777602721572217633714475507166737
0000100120023003400450157006601721606171717251431134416501763157222032111262725302646205525642770340736123424323131433755366636744107421241254731474643504163437055065514552356325541555754655072670063146327613362456251626664777304741072257331744374527366727
0000100120023003400450157006601761207131113251430144412521563157126022414252727302346205526632475350436133620363131463557316237744403411144254337464643504762467357055710512155325246545754645372630062176223623467466651626562747107751177227130754677537365707
0000100120023003400450156016704711405121713261330134313521664157021042116252326312642245525672672330337143427353632413555346037724500441142254733444740564764427052055612512151335544575752665074660065126723623767466655636163717704731076267437714272557063717
0000100120023003400450157006601771603161116261330144416521665107524032314272626322147255127602575330635103322353135473353316433734501411642204235464242544567447452025410512751315346505352655275670667136422673767446451646066747107721575267431724377527360777
0000100120023003400450056016701701405171714221231164316561364177127002615232727322744255324662277330231143625363134403753356636704107451342254131454441564762447052045411512555325346545756635372650463136725643162406357606660727607721675217333714572547260757
0000100120023003400450157006600711306121417251237124314521460157126062714262027322543235526672671340236163327333537433754336032774104451342264630444242514265437757005313512251365145505155645474620664176525643066436652676167737500711774257532734675517164717
0000100120023003400450157006600711305121714241730174617521563117621022410212421312645205721632774320537133627363135423250326636714705461345244432434743504666457554025117572453315440545654635474660065136325653162476552676663747505731372277231714276507366727
0000100120023003400450157006601701201141614241437114510521263177125032310212422362242275523672272330132143620333633453653316735764701411342244130444245574765447251065513552557345541535056675376660766146321663366456250656266727400771177257534774374577466707
0000100120023003400450157006603711307151311221530154510541466117125072215242326322344235021662074320334103327333134463252326535764705471345224430424146544567447451015117572552365642575056635276640566176621673261406454676367727605731172277130774675537364767
0000100120023003400450157006601711307131514241330134617531262137126022416232525372740245321642774320137163227363532423650356334744106451346254737444242504761427255015113552752305144555553665073670062126126643165456054666765717406761277277135764373547460767
0000100120023003400450157006601711302111011261734164510571363157322062411272421372140245225652271310435123227323533403653316630714405471746224436454347544760437055045313542556315246525754625776660366116522633564476550626464777704721673257530774373527661767
0000100120023003400450156016707721204111712261735164314501461117025062413212124322747255422652271360236143720363632473053356530754401421446204232444346574666467057065514532751315543525557625372610167176423633061456356636464707301731575247537734377567062757
0000100120023003400450157006601771603161412201132174610551661137025012415232725322146235424632572330435163425343733433751356037774103431545214636454245544160427457055710562652315247525352625675620361166727673264446651676064737402721171247336764774507365707
0000100120023003401450157006607741401141613221135124013531267127527032311272725302542225624642071320031123427343437463555366334724501461446204636404747554363457751055516512453315343565057625677660662116522673564406454656361727303771472207236764570517167737
0000100120023003401450157006601731307111015251231174412561562147221042616222121302347265527632571350434123627343630453050316336774200471647254533444144524264407457025313512753305646535554615276640062116327673362426755636463757607751074217632754475567663777
0000100120023003400450156016703711405171411221530144710531266107323012116252727302642225427652570370636133722333532413554336731704106441444274231474247534665447052045215562254315343545754665277660063156321663365466354656266777500751172237132714476557066777
0000100120023003400450056006701701602131616211634124517571363167123042713242024362345265725622275350434133321323631403552346730754407421342224534464144564760437451075613512251315540515552665476620465136725633764406252666167707705711675277732774473517163757
0000100120023003400450057006601711405121011221734124314571266107225002615272622312547265326642671320234153627343636433254316033724305411444214636474747534760427157035512522555365447535055645572610663156323633163476554636067727604771675237131714771507465747
0000100120023003400450157006603771602171616211430154517531564127725052610242326322141265427662073330732103126353434423251336534754207411145204232464644534464457157025416522753305745505352645177640565136726613162426554666066717105731073277732734473537166777
0000100120023003400450157006601701207131315251231114215541166107221072213212625352440245422612275330435123226373135433250356735754506441243214634434343504767447157075714542254305645505656635777660366156720633467426756636163717400711576277136724276537464767
0000100120023003400450157006603711307151012241736114314521265167227032314262625372745275021612471310236163724313035473353376530754400441145244432434640574663417156025114532552365647525053635274620167166420663764436652646565737506721771257331724275547560777
0000100120023003400450157006600711302161713261334164314551760157524062411252327372742275023642770370431163225323235413253356731734107421144244430414540524166467052065511512555325247565352645373660167156626613264476550646462747505731677207632734373517667747
0000100120023003400450157006601771405141614211530154316521564157721022711262422302345205627632475350436103727363332423251336636724303411642244435464743514460427457065517552251355741575056635775620663136327673264406451626463727607721471257331714375507166707
0000100120023003400450156016702711106171417251330144710521563177127022213212626372140275424652577340031163225323237433254326136704602441443254731454346574666437052045613542554325347535153665473650065126624653162476555606660707303731675247135764174577762717
0000100120023003401450157006605731300111113271536104414521265107621072410242426352442265121632675360332143522333733413756366033724500471746234436474543514464427457015617572251305646525557635775620663136127623162406554636264767401751072227733754470557567717
0000100120023003400450156016703711104171015251432174610571063157724042110272522332141235223662274320032113627363235463453376530744303431741264730434147524265477655055613542251305647525155645476660565116224653362476552646061777700741673257331744476527663767
0000100120023003400450157006600711304171712201436154215531265137126022615242327342446265023672676320435103723363537413257376237744106441741214130424540534462417657025317552453305141575355655271650262136324623763466350666565717406711576207534764774537162747
0000100120023003400450157006601711406171412251432164713501763147426032111272626302347245225652273330036153627323131463552336437774104431145254332444347504166437055035211532251355746525454675672670664146127673062436651626565727207751074247533754670517665707
0000100120023003400450156016703711105171717261333134214501264157724052311252327302446205424622271320332143625323235473550356637714706441243234430414742544765407555025114522655305741565750635177660366146125663666426751636066707303751574277136724473527661747
0000100120023003400450157006601741503161612221730144717511165107426002511252724322546265527632577330431153620333136463052326333764704471243204133414545574561477251045311542655305743525756655271620062136724623762466355636266767405741771207631734374547462747
0000100120023003400450156016702711304171713261630144214531265107227062415222023312644235720632675360231103126353331443251356731754402451344214137454045564764447152005614552754335746505553625373650062146622623663476751646565747103731177257736724776527660777
0000100120023003400450157006603721105171717201131114412561163147423052612232626302243235124672673360435123426353136473550356530734506441542224230474446574361427157005313512457355546575752625570640662116525643764446452676367737204711076217335734670527667717
0000100120023003400450157006601751506171712221534164114531260127423022616252723302345205325612770340434153321323237433757366630704101411241244735424346574766437252045213542554315540555754665475670465106721663264466253616765757601731676247137714373527360767
0000100120023003400450157006601741505141712211430164616531762127426052217212326312146205221602573310535143426373235413257366033774303431243244130444644554361477052055717552655345241555355625672670166106723623467466357646560737400711576247331734777567262747
0000100120023003400450157006600711300161616251437124412521663157126032110272723362445205225642672310633143425373735403353376131714406451443204232434747534465437152075416522455305142545352655272670167146126613566436657616064707502721575277634774175537366777
0000100120023003400450157006601701202151712261234164314511165167224062715272724302543235124642772330132173123353532463054326033754503461444204131434242574666457451055310562757335741555257665476660361146321663261406757636560717705741775267330744276547563727
0000100120023003400450057006600711607151214241236134511501463167023062617212523342443235225612271340233103627363337453554366634724706421345214135464042544767477655075411532354345545545251605574610167156720673762426653626661727200711572217533714677577364737
0000100120023003400450157006603771606121111201134124215551763117122052610222327322147225423662577330431163422333135403753356530764104471046214632444744534265447055055317572354315346505456625770640164136324653667426657616562717707751575227236764073547463767
0000100120023003400450157006607721104111717251630134114531766167425002216212523312647225223632477340633143421323235403655326333744302441145254730414640574563427356055517532151365442575456605574670167126626653067436557616560727207761472257436724173507463717
0000100120023003400450157006603711307151012231334124616521665167122072714262322322545275023662075350036163427363136443453376231754407421145204132434645544563457356005414532754315446525252655274610763106722673667456353646167747706711771207531714570537162747
0000100120023003400450157006607701604171612251432124117571663157227072215232123332644235021662074320535173526353134433252336032744105461047234731454245574766467055065313512751355742565454615173630664176424663261456051626064737406711176257237734274547560737
0000100120023003400450157006603711307111015261232124313541565107221002715242723362743255121642774320234103326353135473453376535724504431142254730444742534466467356055617572051365142575456615476640062176624643266416655636361717707751471207632734670557263727
0000100120023003401450157006606741607111612221135124117531760157621042711242225352047255321602172370734113124323633403655366333704306451345254331454742524264407052045317532356365442535554615275650362166727673266406451636464727407761176237430774670547565777
0000100120023003400450157006603711305121616231330174215541167177126042710212625352342275324672672340435103325373735413253376630764705461147244430424743524663417251075413552456315445505055665271650263166427613366406454636565737206711472227231714076577265747
0000100120023003400450157006601711302161416231135124713501466167524012417212622342140275225632471320031173723363437453052336630714102421744264735464042534264427156005313552653355547565251645375670167176226653264446450666367777501751373267435734475527760757
0000100120023003400450156016707711407131011251336154416531762137323002216232726322144235526612274320731163223313234403751356530764604471344224237424044554461417755045516572557315343555053625674610166106526643366476055626265727704741076257531774372567067747
0000100120023003400450157006601721603161115261730154510571364127023062414212726322143235526612472370731113623313433463550326535744407421342224531474046554466467152075715572652325244575355605770610465116322633764456253676663777505731074237434764274517166707
0000100120023003401450157006606721603171412261731134713501465177224042616232523372740225326612574330532113627363332463052326033774502431144264435404046534364447157035510552555375444555251665271620564106727623665436452676460707103711171267135764477527567717
0000100120023003400450157006601751502151015231331174610571364127327052617222121302642225627642672310532163423353032473551356435704304431741224436454346514665447152075412572652305144575352655376660461126627673164406453616560737400771673277632734173547465777
0000100120023003400450056006700711100141717261735124213541563167527032514262626372142225023612377330333113425313633403654326231724603421045244437444645554461477755035716512555315644515057625576640061146327623165436455666264717207761072257332774477537166727
0000100120023003400450157006603771605121117261630144313521664117227072316252023312645265427632776310234103127323533443251336336724300451444254737454644514563427152045612522751305245505351665077640667146323653067426551646565747502711076237431714777567265747
0000100120023003400450057006601711605121315261732164416571660167025042715272626322547255127632772330334103325313131473154326630774205461142204232444343544166457251015510512453375343525554665477640361106424653262416455636663707701731376247432774777557566727
0000100120023003401450157006605741706171517211533124217571160127026042613212621352347245124622170340532173526343136443052326334704104451142254632444643534767467452015116562753305743565256655073650564146427623660426550656167727301731073277735754672537364737
0000100120023003400450057006601711406121416271133174015521465177125042710222725322643235525662072330733163724323532413250376332724201461643254337444341504664447157025113552656345140545752655670610465136422673665476755616163737605741171267434734776507362757
0000100120023003400450157006600711603121416221137114616501365167327052312252724342441235627602170340236133327353135453056316435744203411142264337464045524265477655015712572356375345545056645372630164166420673467456253646762717103751471207236724777557562747
0000100120023003400450157006600721107111111251430154412561363177527012312232622342447255021632674330736123426353532413753346032734507471047264732464446514665437656055514552753335340545155625577640664116225663461406352676361737202721076267134774570577261747
0000100120023003400450157006603711307131411261230154213551463157221042511262327302347245627652275350434113426343737403752326334744205461342274530444245514566467457005215572353365147525151625770660167146327613266436655636660727400711675277631724570547663717
0000100120023003400450156016703701604171113261633134715521465177524002214212727312742235326662075350736103426353236433754336136734200451242244431454540564767447751005314552251355246545355615175630164106724623364466257606265727700711576267333714476577261727
0000100120023003400450157006603711302161713261230164416531565177425062417212024322143235127652676310732113623363232453054316032734201411045264732434747554364447254015515542051375444525656635174670063136725653665426551646765777602771172247330774374557266707
0000100120023003400450156016703711303161615251330144715541562127524062411242421302642235322672077320633153222353033443751366335734107411547204231454446564762447555045210512354325746525754615176660065126627663162446455606367777700771473217732714670537365767
0000100120023003400450157006601771403141615251434164114521260167327022710242422372746275121652075350431113327363031423656366335734207421142264335424245544760437251045313512557315547535654605773630166156627613264466050656464737607751177247535734072527366727
0000100120023003400450156016707711104111012261732174713551763157422002716232522332142225720612371360334143526353736453050356231704301421446264632434346554467447555045310512751325541575352665076640566136724643762416550666266747707751074257331744274537366727
0000100120023003401450156026702701203171215251437104610541461137621002615232723322643235121642774330332163721353735423250356530754700411344274132434644514664467754035514522552325441575053665575650663126127673162436654606064777601741576267630774475527763717
0000100120023003400450157006607701605141315241731114717561362127122072214212626322540245527632670370436133727353234463251366535734102431746204234424645514465407553015514532354325746505055675376640167146423633566426657616061747506711372227131734073557267747
0000100120023003400450157006601751507151115261334124316501762137322042611262724322146255023652075330133103123313237463257366435754407471443204233444640524261427157025410542557335547535654645476660461136725663266416457616066717107721572207533734477527566777
0000100120023003400450157006601761207131115221730144510531364157524062710222226332644235725612777370031153626343232443753316136724306461144274230474446534765437251065515572751315343525056645477660562116120633461426553646660737507741673257530754274547261727
0000100120023003400450057006601711407151312261632144012541565167221052117212421312743235021662072330736163423353131453554366034724204431045254731464341564767477357045210562754315542575554665572650364106325633663446457636163737600771477277231724276557266727
0000100120023003400450156016703711304171712251333134610521560157227002311252724332244235622652474320334163325323737413252336032754504451346274532464146504766467254055611542051365443575456675077660361156726673261446450646167717102721771207633754675557064717
0000100120023003400450156016707711304171515261733124710521560127424072212242523312146235023632570370231133321343537463457366436744205461142264633444045524267447755045311562652305643565550625370610564136724653763426751676660727601751771247136754572507463717
0000100120023003400450157006601761307131116201133124412521265107721042510242527322346205321612272340431103321333737463653356534714700471545224534464343574666457052075411512356365444575257655670660662176224643261416455636367777502761677257230754175537464737
0000100120023003400450157006607711403161714251630164215561164127725052216252224312743235423602572330435103321333733463253376530764601411047224237424446534465437351065317562051355544575155625672670767116223653564446450626664737200741471257732714670517667717
0000100120023003400450157006601761207131113251630144314521464157524062710222727322544235326612273330236173525323437463050356136704102421144264437424446534765437157065515572751305643525251645477660361116120633461426756636560737507741676257532734175547260777
0000100120023003400450156016703711405121011241433134716521466107221002316232727352543255127642674320334113620363632473052336534744306451145274532464044534665477657055612522752345143575055615176660361176425633467416250626265747500771277277136744173557063727
0000100120023003400450157006601771404171113251630144316521566107425022415272322372746235124602573330132173526353533423250326436704602431642234737424544514664427351015510512751355546575251645475620766166420633266436551676463727704711676237431714570577360777
0000100120023003401450357006600741403171514271432174015511766127321062114252521322640225124672677320635133621353235443055366033754502431342264330444446514267477153025410512552335344575755665476660462156720663262436457616161707701761473267735704271577363757
0000100120023003400450157006601721104171714211530134517531766107526012116252426372740245321622374320132153326343736433252346037714406461542204133444743524264447755045311562653355543555056625573630065166722673461456051636762717705741771207236724276547563767
0000100120023003400450157006601711304111714251430144614531762127224012416232726302244235526632472310036113627323533463253316437714707471542204132464446534266467755025313552155355540555454665571620465166723633067426757636560737604721171257737714670527560737
0000100120023003400450157006601761300131214271733174416511165107724002214252322312646255527622372310431103127363533463051336335724503461047244437454644554461477152005412522555345247535656635472670667146323633164476250656562727601751576277133714477567260767
0000100120023003400450157006600711306171712221535124316501364117224042610212322372146255525612772310132163325343736443753316034734501411045264637454540524664427052025313542557315446545454675373670465106726613767456352676165757607741076247333734272567261767
0000100120023003400450157006601711307131514221530164616541163157221062411272724302543235423652272340537103123313134463557376436744207411545264332434347514560437356055611562457325240545752665072670662156327663067416253646464747507751372207231714570527666777
0000100120023003400450157006607721106111412211230154713551463147323002215272725312146265223642170340337143427363633413752376530754202441145274130474640534264467156055510512453325247525351665274670566106327673266436556656163747505731076267431744774537662757
0000100120023003400450157006600701607151315261332174510511264117424012312232726332645275627602477370031123426353135433255356437764105461741234730424446514662467055015716522251375444555353655275630664106724623763416453646265727207721676257431714473537160737
0000100120023003400450156016703721506121015211235164710531264117724032116232027352541235427622274320236103127363134463453356534714704431346224437424042554066467251005417572455335341565553665070660667136421613567426754666765707301751572227337714675547463777
0000100120023003400450157006603711304131214271736114316501765167221002614262726312543255622652072370332103127333134443255356637754203411045274232464640514664447755065512522354305245535151645176660167136724653567406457646265767405741073277132734477537361727
0000100120023003400450157006603711305171714241430144616531562147526022613212621312647255023642170370233133627363437453051376637704107411542224534434347514466457554045210552353315547535251665071620664156322623762436454666066747505751277277731714072567263727
0000100120023003400450156016707711307131315201336144215541465107224072411242327362340245422652473310637123321323031443755366731704602421342264631474742554564467052025117562455315646505353655272670366106721613665456357606463777501751471237436724276557760757
0000100120023003400450057006601711405121615271632174314541160147622022615232423372440275127632771350537123424353035473353356630724307451346264435464046514664467251065310512457315347525554635376660361146227613062426551626565777704741677227231714571507363727
0000100120023003400450156016703701605171416211437154610531262127327052616252422322641265720602171350535173124313032463452376336734104431043224531474742554366477653045415542353325341535756605570640662116227673264446753646560757202711077267631714375547567747
0000100120023003400450157006600711302151315261737114510541560127424062117222121352343235221602475360236103321323737443753376636724705441446234437464045514666457755015715572653345242545352605770610263166425653165436657646463727206721471207631744572577363717
0000100120023003400450056016701701405171612271731114314521464177025042613272523322546275725612277320032133321343532443352376630724306441441254530474341574361457157065515542051375443525252645477660261156624623666416650666366757106731475227631734375577060737
0000100120023003400450157006601731300131113261237114517541462137021012114252725352446235325622275350636113424373032433257366237774200471142234436474446554362467157075413512453305642545552665576640462136721663763456052616064737601751576247130754275577766707
0000100120023003400450157006601711307111311261334164213501765107125042716252525372742275021632570340434153627323131463652346336744100451342254737454640524261477052045311542251365445545756635373670166166720663763426555636462727606721073237431724572547567747
0000100120023003400450157006607701605121714211236114214531564127425022516252027312745275722632372330434113623313736403356366530754401411241264437454446534460417751065312522356315340555451655674670767136725633062466252676165737202761473257530744670577361747
0000100120023003400450156016703701606171717211633144412521665157527012312232625302243255722642174330636103421323331473452376530704102441642274131474446554463427252015115562057345546505353675671650562126126643366406357606464717400751775267335734477527563777
0000100120023003400450157006601771201151615231135124015521664127425002711262726322546265525632772310132173726373434433250326530704301411642234535464247544167447157065314532254375340545557635370660366166422633467456351636765717405741771227230714670537464767
0000100120023003401450156026706701202171613271535144414511163157127062114252326372045255223602472310635103127343533443351356332724501421547274134464047564063417053015615562357325244505656675370660164166423633467476252646560737401731472257230754276577766777
0000100120023003400450157006601761303121412251431174713521260147122002615232421372146265325622374350234113623363032463057366530734100451144274236454247544765477057025116572757335341555454655274660063176525653364466251636266767403771171247335764774507162757
0000100120023003400450156016704701607131417221531174610551663117224042111222027352346255324672677320032133522333632443451336530704301461446274132464643554563427755005411542356345546575557625773670767106124623261466655626165717100751373257436744272577064737
0000100120023003400450157006601771203141113241235124015521666167423052612252724302346205127632370340431133722333135463257316530764702421144254737464046544563457755065511562356305745545454625774660767126125653061466351626362717105731072237136744477577362747
0000100120023003400450157006601701201141315221535124412571666167025032114262226372745205622612270340337113127323433453652336630714702421342274136454545544160437251055317532354305641535654645473630166166722673564406754676765737601751774267330714274547565777
0000100120023003400450156016701711106171714241430134314521465157227002214252523362441235722632374330233153221373031463557376336724503411046264231454442574665447152005417532251355744575355665074660166106725663362476056636262717407751471207536764276557063777
0000100120023003401450157006606701706171111241237154516521263157322052212252726302344255624612273360034123627343530463251356437724303431443254537424144504166437655005612572753315644505557635177610065136422613464456351636660757406711072277731774377547662747
0000100120023003400450157006601701201151615271535124416521563147524002717212326362442225424612274350732163223313035423351376535764603431443224430414144574665437757015110542557335744575251665074610166126623623763456056636066707307741277217335764375547266777
0000100120023003401450156026702751203121614221637104112501364157224052614262727332640265121662077360035163721333235443055346334774502471545214430424643544763417251065110512751335741555550645373630763156322623464406756656166717700741472237532734774567665777
0000100120023003400450157006601711304171015251437114214561363157526072311222322302344255225662074320636103123313136453057376237714700441746254336454346524264447451025113542555305247525151665276640562136720663764426351646463717507751373257730774677527664767
0000100120023003400450156016703711100141612251333134716521564157426052617212327322646235127602177370132163720363532443252336336744405471043274536454247514663427252045311542354305745545754665471630361156527623264466050626467707501751676247132714375577065707
0000100120023003401450157006601701204171614211535124214531567127021032312272527342441265627672675350034113123363633423354336735724606461045234434464747514265447157075115532251345546525056635777640462156623623067426551646660707306751272217335704470537167737
0000100120023003400450056016701701406171214251131174313571264177221002514252624312643255725652472360431113125373031473453346636754506421042224531454341574364427152055310562453325243525650675072670164136727663464406755666665727303761673257231734476577760737
0000100120023003401450157006605701607111517261231174217531764127621072411252426302242225525632674330132153323353035473556366231724503431444204135464640514467477457065713522153355042535053675375620465176620673663416653616264767402761171257430744374577264707
0000100120023003401450157006606721504171517211436104313501767127522042610222727312646255326622372310133173523313633453050356435724606421443254631454046534267447657035517562555345240545151625773640061166122623564416257636460707304741674257331774377527467717
0000100120023003400450156046703701207111416231132174610511265167021042717222622312643225523622175350036123421343631433654316730744405441145224637454044564763457157045215572757325343575656605777660065116126653364426554656562707301731373267332724473557067747
0000100120023003401450156056706711102161613241433124717551660117425002712272326352447205620612772330035113626373430453553376735744707431345264230434244554361437252065110542155355744525754635470660164136127613666446652616562767407721072247332754373517265707
0000100120023003400450157006600701205141416211437114313521266167324062117222522322641265424602575360133163323363235443757366033774300471241244131474644554363417657005614552555375443555151625770610462136727673162456056656264777501751074247332734672557763727
0000100120023003400450157006601711407151412251432174015561363177721032312252622312545205424602471320736163422333532403754316332704602441646234531434742544565437457015116572356305147535557625676650767126121673364446650626565707302721473237135764774517666707
0000100120023003400450157006603771602111615241330134316551661117123022516212426372740245523632574320137133326373232473555356037744106461542204132464743534461427055025311562754345543575557665076640062146423623164456057616264747705741277217533714672577260767
0000100120023003400450157006601711302111412251630164610571363157527022611252027372746235326642675350435113626353735433752376034764603431741244432434144554460427152035214532652325247565055655070610167166425633264476253616467737407741677247131714275557260737
0000100120023003400450157006601731307131412251330144617511762147524012114212027332147245622622372370532113423363735463654336032734204471046274231434643524165477156045413552655325245505055675670610565136726643767416254666265717502761073277135764475537466707
0000100120023003400450156016702711106171417271130164316551762177424012410242723362442235322652577370231143525363032413253346630704302451441234731454740554366467156045316522254305145545755635175620766136322623663406754666163737504721276207531774675557067747
0000100120023003400450157006603711305171615221737154312541460157327002611262726322145265622642673360535143722353134473456316032744103431741214132464540564760417152045212522552375343555656605771650361156320633762426354636660767405741074237431774777547562747
0000100120023003400450157006601711304111612251633174012571362137221002614262724312643235627652072370434113427353633433455356034744202421741214130414346554466467256045315572057315546505756635276640167106325633264476753616467747503751675277231724275557260757
0000100120023003400450157006607711405121011241232164715531766107122032115272727342542245023662172330034163221333733433255356436734506461145244437424540524160427356015715542655305747565252645374610065136327613161466355666265727705731076217636744477537467747
0000100120023003400450157006600701606171311241732164114571665177224072211272426352346255325602571310633143425343337423350326731754206441143224230414747534464427057015516522555345543525251675372650166156623633764466654636064707304711775267131724570527763767
0000100120023003401450157006607761401151311271435124013521564107026072711272621322643255423652571310031133625363630443757316231724706461045254337454446534761437452025313522057355746525756615277630164146426653564436450626264747507721673227233734570507461767
0000100120023003400450157006607701604171616271431174213551463147424072211222525322640245326662070370436163327333232453051336333704302441144254734434747564563427452035510552652315547565251655670610461136726613161426555626765747505731771217636744072527763717
0000100120023003400450157006601711303121717251432174610541160167426022617222622312545265326602577340635103325373134423254326333724500471746254533414443564761427357075114552251305241575654655070610263116125633663476553656467757204741074217636764374577362747
0000100120023003400450157006607701606111412251631174715521563157322012416252421302547245527622372310732133621323032463255346436744306461047234737464146524665407757005314542354315346505252655271650465136325653264466357616064767402771171257330714477577363717
0000100120023003400450157006600711304171315271135144215501266117424062410272224352347225326612276320031133325323736423351356436734105461046264637454144524164457055065511512453325243575557675372670663176425653461416653646064727604721372277731774570507366777
0000100120023003400450157006600701607131416261731134314551462147623002514212724332645275225612777370132153322333434463653316032754504471642234537454242514660417251065111542556305744555353675670640664136724623762456052676165737202761675277131714473557260737
0000100120023003400450156046703701205121417271531124214561363157426032112232027312745265627672272370133103123363631453054326730704306451344244137464545524161417751055714552353325546525055615475640166136222623464476756606066717507741676207435734473527663777
0000100120023003400450156016704701607131614241331124314521665107125042112232024362345265725632775330434103127323235433256306136714106461446254732414345574760437657055514552751325441575353605575640262106726653366476051646462757202771072277634774173567263717
0000100120023003400450157006601701202161417261231174314571365137021062714262527322343235721612272340434113323363736453056366034744302421542214136454046534267477156005313512653345247525257655673670461176525643261406751646660737501751774257536744275547560757
0000100120023003400450157006601751502111311261730144112571364157224062414262726302541265324652677320635113323353237453054326037744106461144274132464544504163427356075715572652325241555056645372630562176524643161406353676660717705731072267333734477527567747
0000100120023003400450157006601731307131614201134164215551661157524002214252626332147245127622375350334103321323737443752346630704601411741234735424643544162467251055716522453315347525355605772670166176624643665436655636064727207751677207531744570547263727
0000100120023003400450157006607701602111412271136154112551763157623022611272726302244235526632376310435113627323237403755326336744407471143264432444540504163417252035215542457365640555754615473670063176522633161446655636660717500741471257537734374527566727
0000100120023003400450056016701711104171013261732114311571365177424022410212525362247265326612272330036143625313636473453346136724204451144254630444343574766437256005214522552335741575650675072670461106725633165476553656665707501731275267434734372577265747
0000100120023003401450157006607721503141517261634164117571660127724042711222021352342225322662074320236163421333337403657316535714106421045244435424244574563417757035514532655315542535057655673660663126127623564446051646064707306711176227735704475537367737
0000100120023003400450157006601701207131412231131114214561365107724022614262322302346275527612773330732103124373136463052326534704607411145244433444645524165437255005414532556335541535656675674610565166422633067436651646765777703771277207536724572547561727
0000100120023003400450157006603721104171616211430134510571163177125002213242523362242235422672674330535173523313031423251336630704605461342274231474644524664447554005411512455375446575355625575620763106721663366446652646661727704711373277730754675557761727
0000100120023003400450156016704701606121412231131124214571365177424062710212226312145265326672072330736143725323633403553346136714704451043254337454347564062417451075111542655325745505057635271650664146627673564406253656265727203731575207436764173577264737
0000100120023003401450157006602731106171116271132164414501765177423032616252225352047225121602174320035123421333633453653346735754502431147204637444347544566467457005215532252315546505353675376640164126125643767436554666064777606711372227731724073557264707
0000100120023003400450157006601771404171514261232174012511163157725042610212527332141265225662074320635113323363733453052336034744302441746204535424643514263427657025114552751355541555056635376660063176225633364446451646266747102721177267435764377577760777
0000100120023003400450156016703711303151712241432174616551660157224072714262022352546205322612274320236113125373033463457306334714703431243244137444643504765407251035111542455355246525755605170660564166727663366426554636166717502721675257337714477507463777
0000100120023003400450157006607711403141614251430144414571362147123032316232523302344235722622373360635103727363237443255366131734506461046274532464146554564467457075110552552325541575351665070610767126126613461456053676165727206721072257731724475577463727
0000100120023003400450157006607701605171411211237154616521463147524062114262326312742225721602174320732103326353136453552376333714104431047264337444347524665407757015510552457325346505352655675630766146426643062416453656265747500741572227133714173577366727
0000100120023003400450157006601711405121412261332164713531260167122062415242421302347245324622373360435113326373237453657366037744301461545234537454242504166457255075113512456305241555557665272610767136724643161456050656660717705731676277230744477537362747
0000100120023003400450157006601761202151015231137114412511765137327012315242226362444235026672274350132123227343033463055326334714100471243234535464446574566457356045410512653355541555251675670640461166722673362476751646560777306761176207234774274537365777
0000100120023003400450157006603771604131012261231124215551763157125072710272327342542275525662072330334143620333134453057316636704101411241244436474743534365447252055611532655345140545752635174670065176426613366456252646167767404721775217635734076527663727
0000100120023003400450156016702701607111416211635154617521563117125002715272724322346205424632477370132163222373532433654336033734200451241214337464544544766457451055611542051335747535252665673630663156324623264406257606167767400741775247531714375527665707
0000100120023003400450057006601711606171015241237174314551762147725052211222421302246235225632777320034143421333533433252326636704105461443274436454341524361457554025117562057315444575356665273630763116120663266446655616660727705751177247537714375567460737
0000100120023003400450156016703711303141612241332174716551660157724042115232027322346255127632673310435113625323031473052346637734205471145264632464042574564447456005617572555315243575252665072650663116127613365406455606462747707721574267431744373507362717
0000100120023003400450057006600711607151612241230164313521665137327042612252626312747225023652674340637133625313034473151356231754502431144204533414747544766457052065411532557345547565252635274610562166127633162436452646067767300711277257434734375517167747
0000100120023003400450157006601721607151612241335154112501263157327042610212727322341265527662077330234143720363134453056366336744107421145204535424245534366437554015113542751305746575454625776650167176624623261456353616064727201731073267435764774547563727
0000100120023003400450157006601751502171412261730144715531261137021032316252426372145205121622277330435153622353032463453346136714406421443274232434347504665447356025414542754315546535553605574670766126120633567416253656660757204711177237136764276577760777
0000100120023003400450157006601711303121412261237124015521265177426052313212625302342275721612470320434163727363337423351356535714104451744234430414640554462467457025111562753335546545056655072650167176520673566436654636663727406761373247130744572577761727
0000100120023003401450156026707731207111115261335164414521360117725032311262426362045275225602471310334123425343035473056316435704306461242234735434743514464407657005213512552375444525157625676640565116322613762436650666463777604771277237530774675557061727
0000100120023003400450157006600711600161615251437124412521263157224062110242327372745205121642670370233153223313135443756366731744106421143204535464245534467447152055710512356375346545257645373630465176620633261466355636167777504741677207231744276557563727
0000100120023003401450156026706701202131616231337154410511165157224032416252021352447225423612475330132163722363437403657306332754607411444234736404047514662417055075713512252345246545157655072670465156220643763466353656163767103761073217534764275577465777
0000100120023003400450157006600701604111616211435124312521267177725022716212027312645275326642672330133143726353337473455346034714705461444274230434343564762417052035516522453325541555553675371610664106527663364426654656565727404721673277130714570537161727
0000100120023003401450157006604751303141011221634104715511166107425022713252723302641265525662170370633153224373232413757376333734606461446224430434540514267467554005214542155335746525754625577610261166723623164406455666462777206751473237130754173527365777
0000100120023003400450156016704711305171717261530154313541462127227012415242726332240245622642674320535103327323236433751366630754607411646224431474345544760417351005214552151365445505755625571650366126120673461456257636663737404731172257332734076577066777
0000100120023003400450156016702701605141416211237114314521466107025062714212727322541265525632376320236133525363736413554336037714100411342264437444540524264457157045217532251355240535656635171630765136726653567406252676464717405731074267332734477577063767
0000100120023003401450156036702701202131612251337104114531264157224072413212024312646275420652073360635103724323232413255366731774504471544204631474245534466467357045610552555315347565251665477630562136321613464466052676063767100711276277733754473517565777
0000100120023003400450057006601711405121615221133124011541167137527012110242423322543235622672272360736113320363633443453356535734106441541204237444242514664467152005312572354375144555554665072630767146221673667436655636067717507751676207535764477537762747
0000100120023003400450157006601711304171717221533144012561365107524022411222724332640275622642674320636153323313735423351376033734502421045274235424645514564457751015110542557325746505454635273670763126120663461416455666664777605751176247333734276507166777
0000100120023003400450056006701701601151214251633174412571366167324042117262022362342275121652276320133133327353232403355356437724505441047264734464346514267407551035216552253375440515154645375670167176226613365446452666064757301761371267432714475577760757
0000100120023003400450156016703701602151111271433134616551064117123052613262727302242225424662071320633143227363234403353356535714707421243254330414644534764467251075110552655315544575552635470640164166723623266476554636567747502771574237130774770517666727
0000100120023003400450157006601741500161714251231124610531262147222032110212124362447255527642671310732103326373337423655366433714706451346204532434747554364427554005416522751345141535355625777660663106723633165446452616560777304771575217636764072537462757
0000100120023003400450157006601721107131412261730154314511265167123002215272224362247255326642777320337143625323633413752376033744406461145274130474242554463427757065511512453305645505355625577660361166421663461426355636064747507741373257531744276507166707
0000100120023003400450157006601701207131412261333124117551662127327022614272024372145205124662573360435113620363735463452336534724505471145274230474443564763437553045413512151365647565055625774610562106327673364416252616660727400711774257531734375567264767
0000100120023003400450156016704711605171012241336144710531662177123002612242726342543235627652571340031173723353633453654326231734202421646274134464147554060437655015517532457305743545553625673670263176524643162456250656660717105741471277233714275507466727
0000100120023003400450157006607701607131615251433124112521564157222052214262123302346205721632475350035143427353136433752376636724306441047254631454343574664427457015710512652355742565754635171610366146327673261406455636663727406711072247131744375577265707
0000100120023003401450157006600771406111416211433144510521660157221042517212126362743235525602475360132143423313235463650316737754701471443234537464244564260427655005617552457325343575554615174620664106723623762456252676163707305731272267334704175577363767
0000100120023003400450056016701701405131416211633174713521566167527002716242421322643255727612476320036133327353135443752346535714104441045224235414341564067407653045510512354315245545752625773660462166722633764406255666163767502711572217734734776507363727
0000100120023003400450157006601701206121417211535144312571362137423052611222027322543235627672272370133163324323033433757316530724600441346254331474644544567477055055711542754325243555656645471610461126127663061466053646565727407751675237134764076557261767
0000100120023003400450157006601701207151612251234164314521261137623072315242024322543235424612277340236153320333134433254336636714107421045254532434346544166457156025410562757345243555557665474670167166727663061426755666367717502711771237130774570547566707
0000100120023003400450157006601711303121416201136154717551762147221062711272723302343235424652274350236173125363337463250356136744206441144234437464245504665407656025313552457315245545752605770640461156322623764436656636165727707751072257533714670517164737
0000100120023003400450056016701701404171714211633134517521466107422052311222227372643225022662575360435133622353131403557306636734707421243254131444046564764447451025613512653375540515155655273650664156522623767406354636163777302711177257436724374547660777
0000100120023003400450156016707701602171115251637154617541463117422012415272624322347265023632477340435153321373234403556366336774304461242254530424640534761427457065310542353315645545750625577610061126123623161456256656463737507721276247130774173567265707
0000100120023003401450157006604721103121517261730174414511467127023052611252621372642235423632677370031123225323630443753316131704603441446224437454540564561437452035515542753315246525257605577640167136325653663426650626460747505731771217630744275567663777
0000100120023003400450157006600711607151015261735124314521464127021022711242421372645205326662175330332143720363737423251336636714703411642204232434743554564447152005314532754325543575557665570640564116123633261446657616663747502761576217536744375577260777
0000100120023003401450157006607701207111417221735104312511166167327002615262621342542235123672273310034113427363232443455326630774500471142264434434545534462417254055310512653375444505157635373660662106324623567476751666265777303751675207534764276517565747
0000100120023003400450157006600711302171614271430144314551664127224072214262326362745205023612770370635153224373332413552326731724601461443274330414343554566467052025115572652335547565454615474610564176526613066416253616265747505731171207532734377577766737
0000100120023003400450056006700711100141717261735164311521564157524062117222224312543255026642475370636113327363031423353346436754203431045274131474644544262477653005215512152375343525251645171660565176426653262406753676463777504771376257331744276507366727
0000100120023003400450157006600701204171115261632174517531767177524012110242322342547255223662174330736113326353234453050316333734502421542264730434743514664447451055513512653315247525055625674660664106727613566436651646265717705731076237432714774547266727
0000100120023003400450157006601711300131612221134164517571363177126002516232727322343235424652074350031133626353532413252326735744205441741204233414144564762467451055610542254315546505756635472670167106725633764466653656463767407721575207634774275517163727
0000100120023003400450157006607701605171315261631174715541462137621032115232123302347265422622277330236143726343032433751366530754203431142274132444643504764467655035211512752325545545451605172670164176425653366466254636064737401751576277732714670547560757
0000100120023003400450157006601761202171714241330144117531565107126032314262224372746235526602571350435103727363232433455346637774303411243204231434545544166467457005611512655325543565752655370610664116227613266456253676464717404721775257732714670507363727
0000100120023003401450156036701701704171517261231174717521463157221062417232126302544205326652675350636113427353236443453376034724303411446254337424046564061437152045316512354355040535252675077640265166521613564406254656362777604721572227733734175507166777
0000100120023003400450157006601761200131214241331134713531265177227072414252522302546205321612272330731103125363437463551356336744101461746254532414347504766437554035512522151305247525456665470660667136327673164446455636265777504721177237436764276507465707
0000100120023003400450157006601701203121115261237114215541465167323022614262723352446205127602471310334163320363736423355356433734506451542204137454144524164457156075713512057325244525656655072670063156726643467436651636762727404711774207535734377517266777
0000100120023003401450157006601771403161115201236154412551762147221072310212123352446235321642675350131163423353437403652336735704304451646234437424245514665437357065712572751345041575552605771620362146327673266466050656560757601741272277633734074547466727
0000100120023003400450157006603711307131214241433144610551460157426002616212525372143255225612772370637113625373437473453316034714406451243204135424347574764427755005214552353315542565656655071610664106722623566476254636366737202711172277635734073567264717
0000100120023003400450156016707701605141115261232174412571063157224012310242724342545265324662071310032133626353533443452336731704303411547224637424147544766467357055514532653315640555252675371620766106126673261456054666362777500771572247136744373527561747
0000100120023003400450157006607711406111412221135154015571663157721022511272625332640275424652672370732163421333032433254316534764602441443254730444146574363417152045617552354305145535252665271650767126620663467456053676663707303731171257232734774547566707
0000100120023003400450157006601711305121416271530164214561363157524022610212622342143235127672672370637173723313033453051366433714107411545244733444645524160427452015517532556325243525055665076660263176225633067436651646464747507741074267432754377517265777
0000100120023003400450157006600701201141713241236154314521465167221002517222626342443235121652570370736163725373337413554336237734502421446264330414540514667447256075110542455315346525352655272630167176525643066436654676661767405731471237131724777527560737
0000100120023003400450157006601701206121417231135144114521567177424022616232027312645265722632472330337113127343031453056366435714707411046254536474343524164427755005413552453315242575557665074660065166427663165456252646366747101731372227235734675577360737
0000100120023003401450157006600741507131111261332174013551663147327042615272621302542245721612275330031133321353736443752336637744206421046274231434545524263417251065517552356305245525157645376660164176420643560446053656265757400771372277736744276547461767
0000100120023003400450156016704701601151412271532124610531265107224072214252624352340245325612775350434103127363236463251336336754204461646204232414743534461427351065315542457325741565750605573670767106721613665426555666463707304711373227331744677557767717
0000100120023003400450157006600711300131712241432174614531665137426012415272027372146265223632470340435113627363234453053316637764107471145244132464042554463457255015114532653375343575055655271620566126126653362476554676061717704721774227235754373567260767
0000100120023003400450157006600721206111412201135124716531761157221042510242523372146275124632677330236143720363136453056366334734507421243244430434643514265477057045311512655355542545755635274660767106522673564466253616163767407741576207231774275537364717
0000100120023003400450157006601721107131615231131174412501765107424022715242626312643235021672271320034133726343532473552326436734505461642204532434144544567447356015117562457355546505056625575670062146323623264476756636163707301751471257337714276537466777
0000100120023003400450156016702701605141417211232124610571663117224002215232626342543225720612475370637143227353031413552376333724500451741244431464644534465407251045615562057375441575355665576620063156521613767426354636366777304711074267331734276557263777
0000100120023003400450157006601741501141717261630144316521565177323072211252027322346205422652076320236143427353032413753316535744100451746224435464643534761427156075112522453335545545056665472670667106323623467456257646163737405731171227130714675577364767
0000100120023003400450157006601741502151614201135124717531761137222032314272724312546265525602573360736163321323533423354336032754400441342274332464640544161477351025111562655305747525456655072670667176525663364446451646066707304721771257731714375567262747
0000100120023003401450156036701711303141713251336104012521564127224012110212322362744245720652072310635143527353534403751366333754702421346204637464440514466467355075716522457355540535157625774660566176426643263416553616064777204731377267131724276557260757
0000100120023003400450157006601771403121616251430134414511762137227052610242421362443235722612474350633173525323136423250356335704602441142234736454446574665407452075115572356305246575153625672610767116125633061466053646467777301751473257530774275537166727
0000100120023003401450157006605701207161111231335154616521564107126062315272027332642225423672171350637143422363332403355366737724303411446274231474045564265437251035517532051315344575651655273670462176525643164466052676066767407741172247535704374507462747
0000100120023003400450157006601741502161614271730144112531265107323072214212023312646255527622373360137163225363433473450316237734105441646224537454046514564447052015113552254345246505553675673670763116322623067466354666562717405751677277132714477537460757
0000100120023003400450157006601701205141712241331134616521463157725062712232326312144255525602473330633173722353134443750316530744402421145234737464644504665437751045611562354305746505557625672670065146123623665456257636167757602711774237136724073547261727
0000100120023003400450157006600701605121412221531114617531367177524012310212723362244235326622272330434103327363633413255356335714704471646274130444540524163417052065111542254335744555754655371650765106723623566446652676664747102761675257730754374577261767
0000100120023003400450057006601711407151411251332144614531360127126042615242726302646255225632777370434133625323135423650316636724200431147274435414341544766407751025114532151355746575352605573650462176222673663416255666064777300771575247536724173537462737
0000100120023003400450157006600701607131615251431174214541563157621022510272725332141235526642777320537113622333032463254336333714403461542274134464045524266467357015110542757355546575251645471650664146123623764456052676061707304721673277635734276537461727
0000100120023003401450157006602741706111311271130134217511465177123072410242326352442235627642670320633113625323232433454326735754501421245234737464046564564447256035517572055355044555151665072610566136326643165476254636061727400771372257331774470567667737
0000100120023003400450057006600711607151612231130154511521564127721042615242326302442235121662772370337173720323636453654336133734202421545274431474644504764457354025117562557365144575154605176650763146123633162456250666266767304741073217535734375577262747
0000100120023003400450156016701701606171116271533174412551062127322012312232626342140275722652472340032163225323135433657366436714104451547264432464740534460437553025111542453335347535055665573650566106122673764446456636167747700741575237131724275577766707
0000100120023003400450156016707711107131315261235144017541462127122002517212226362344255326652572330036153223313736463651356436724504471143234737454540564760417156025110542655345145535352675072670164156623633762406256606463767404721177237435774274507367747
0000100120023003400450157006603711305141015241237114616521563157526002712232724332646255121642676320036173721373533443753376237744102421641204137454540514663417657025113542455315447525053655271650763126623633567446450626660767405751372277631724473507462747
0000100120023003400450157006601731302171612241337114117501265177425022410242625352441265321672271310633103324313232433457376530734205461746264731434245504664447256045210512356365647535155655374670261136726643067416257646565717403751775257230754670527364767
0000100120023003400450056016701701407131411261632164114531765177025022514272525312143235722662272330032163321323737433655346435744202441744264435424341514560437057025116552453375543555553615670610667136225613163426757606464757607761076217733744272547666707
0000100120023003400450057006600711607151013251633144617541362137424022417222523362243235022612777330332103124323636413255356231734104471046274431434644524665447255065310542455355743555154675672670366106726613165446657616562727204711675277731714571537760757
0000100120023003400450157006600711305141713241232124614531260147426022510222525362743255127672274350236153620333736433756316136724704431741204136454346514565437251015117572057335345505656645171620562106524643264466353646765717404771774207633714672527365777
0000100120023003400450156016707711104111515221530134314571066137524012310242626322143235423672671350435153326343236473550356335754607421446224236454346514460417157025413512457375445505056665075620166166727613362406752676464777303771172227335774072547266727
0000100120023003400450157006601721100131416271735154617511763157125002714212226372143235622652072330736143423313532413250316636714406441045234437444245544565477452015112572655375340545554635273670062176222623566466054636163737607751673257334774076517662747
0000100120023003400450057006601711407111411231130154511521266167725002614272326312646255224652273320434113525343633473350316237724304451142204233444742564765437157035714532757355740545255665471610462176623633261406755666660747601731774257536724276507363757
0000100120023003400450157006607701605171614231331174716541162147021012314252522332146205725622271340035133625363633443457376231734205441243274130424443514266457457065111512354325547525053655371650662106722673764436554666560777302761472257536764377507461767
0000100120023003400450157006601701204171315251436154215571361137426022610242626372745205124632673330731113625323031423254326630714702431642254533444046574664457755035215572251315246575055645474610664116122673566406353676762727401751473267335734774537160777
0000100120023003401450157006606721101131615271534164013531265177224032610212727362245255423612271350337153222333630443050356731724607421444204236474144554463457452065115532151325540565756635473630465106726643763426751676560747707741576217630744272537166737
0000100120023003400450157006600711607151416251430174616531262147327022610222622342441235526672670340137163724373733453053346237734506441144224534424747554360417751025310552356345141555557665571620261166123633066456254656762767302721473237135754774517160737
0000100120023003400450056006701701601151311271736144215541465137025012412232521362347225423632572310133163724353031433655356730734706421542214630424743524664467554005716552354375541575457625773630566176620633666446151626264737206711074227235774774517164727
0000100120023003400450157006603711306111416221533124012551767177125022615242421302447255321662072370732103325323437463453356131704103431741264632414146554364457252015716522057355543575756645473660065166722633763456051646462727407741675237435764473517260767
0000100120023003400450057006601721107111311261731174511501264157224032316252123302547265527642477330036123223353532443751356630734207421646214232434544504464427755035712572151305146535451655371660364106325663764466254636266777705751174267434764275537660777
0000100120023003400450157006601711300111616241237124215531765137222042717212525302543235121662072340633103323313737413755346436704605461444274332414644534261427451075412572057315445505355665575670662116527663266436654636064747507751072237432734572517666777
0000100120023003401450156016704701605141712221636104313541561137424032610212221362247265523612272330131143625323033463457376335774104471545214430444347524266467052045217532653325541555550635172670065136426653567446051666760777504731077217735764372527466777
0000100120023003400450156016704701604171111221133134717551666107227052311222027332146255424672272330031113627363337463254336535754400441345214334424740524266467451005211542254365443545557675375620765166723623266406354656167717503761673207532754476557067717
0000100120023003400450157006601741500131712211535124314521566107323042611262724322345205627602573310537163324313031473351336237764600441144254332444747534664447554075111512457305742565654635271620462136725663665476552616066717703751575227237764072567264737
0000100120023003400450156016707721504171015261731174716531765137221012413212626302245205720642670370633113623353236473454326534704606421547214137454247534464457152065514542254305147525353655270640461136222623763416555666660707303761473227336744173557567717
0000100120023003400450157006601701202161616251231114414571163157224012410242326362245265422672675350133103126343733443752376333704303411443264331464242554467447757035210552251315546505456655070660667116224653364426355636762747107751177257730774675527563777
0000100120023003401450157006603721503171712211530164510561564127424012217212322352342265023662072330335143526373032473555366136714106441346204134404244574765477656035314532753355541535252605575620766106724663164426753646661747702711074257431774672537167747
0000100120023003400450157006607711404171315271135124215561160157021042611272626332142245526672674330133153326353337403757376231724601421046234437454643544565447452055511512353325346525053675375670664146422673366416650626762717504711372227230744570577466707
0000100120023003401450157006607721507131311261231174410501465137727022713242123342545255023662171320434123220373630453457316332714103461046264435424742524664467254035514532055315646535755655073630062156722613764466654676165757600711675277632734377547261747
0000100120023003401450157006603741606141117251233124715521560127125042713212621352042265021672672310035163223363433473351336535744207411345224336474047514665477553035310562455315447525257665073670566146427673665406452646161737402721073257436764470517267747
0000100120023003400450157006601711304111214261635124316571360127425062410212724312142235526632374320633123221323533473553316034764700451746244732464544514563457251005615572453315447525352665074660662106325653767426751676367737400771675277132754570547461767
0000100120023003400450157006600711300131615231137154215541565137126042615242327372640245221662172370031163323363537413757376437744100471142234537444540524666467052045411512254335347535552665271650065166722633362476254636565767404721576227237714076537461747
0000100120023003400450157006600701606121515221537154114531764117224062711272027372745275326642772370133163327363033433254336534774104451142234430444540524266467052025113512552345241555654675373630166146422633061456356656762737507741576267134764276517160757
0000100120023003401450157006605711404131612201237124516531762147023022717232326362045205123642672310434173126313537403751366333744201421045224337454643554463427256015116562757305643555552645071650565176426643364406452656467717707761677247535734272507163717
0000100120023003400450156016703701606171417211433134716521565107425002313212727322146255127652270370434163321323232433255346731744100411545214332444640534667447052015513542456355746545750625770640662126621613365456354636765727306761472207535764377577261767
0000100120023003401450357006600721304171614231331164517501367137324072410222626312744205221652570350532143521353332463557376232744203411047214437454641554462477357045615512751315346525056625670610663156627623464436652656161777603751473267735704074517262747
0000100120023003400450157006601711405141214261330144312571164157023052211262726322146275424632475350133133724323235473450326636724603411642214137424446504665477252055610512655375343555155645374610065156327673366426351676660727704771775267430774570537361727
0000100120023003400450157006601711302151717251330164316541466167426062711262724302343225526622270340236163327323437453551376333744202441045274133414644514565447357045316522057315247535251655076650562136424653164426750626765717100711471277633754670527365777
0000100120023003400450157006600711306111214271533124015551464127125052316252327372144235223602477340435103323313235463451366535754200471142274233444446524266437457005215572753365641575355625770610164176624643667456052616366757602761171207633734672577764717
0000100120023003400450156016707711107131515201136144215531564157623072415242027342142245127632470320637133321343736423355326433704603411642224237454540514664467457065512572556315343525053675070640462126125633162436656606762717506761276207535774377547467717
0000100120023003400450157006601711404171712251436154015521663177227032111272426372745205021662076320132173523353532423250326433754502431741214133444046564764427656005414542557335341535754625574610166156323623261406757636664707301751576267337764274547563767
0000100120023003400450157006601701207111416261231134215531565107125002512232723342446235326652573330637113125363437473452376033704106461142244137454242554463427256045311542557305646505351675670640664136724653762416655636264717704721675237432714777557260777
0000100120023003400450156016701701604171713261631174517531662137125002514262525322643255720662074330334163721343033453052376735754403411242214137424044564564427057055314542353325441535754665470610166146127673261456256636367737206721475207232754776517265767
0000100120023003400450156016707701603161116251436144716521264117125022413212625302245275423672077320132103325323237433256306436774101411642234735464245504764457653015714542251305143545755655370640263166723633763456051646462747700751575267633754173527667747
0000100120023003400450156016707711306171412251432174710531560167122072414272327322140275520662075370032133627323234463551376433744403411045264335464743524261417751055510512456315542565656635477660166166424653263456250646362777505731073247136724174537362757
0000100120023003400450157006601721603141412201135124610571161137122042610242626322147255527632672370435163325343733433751356032734504431545224531474046574666457553075711562057365442545352645477640361166722633566406351646467717102721471277230754672537365707
0000100120023003400450157006607701607131417211532174517531666167221002214252724352446205127632570340635173124313136433252346530724500471144234737424643554364427153045416522556325340555755635175620766126623633061446651626664777706711473227235754374517160737
0000100120023003400450157006601751507131214241230134610531761137526042612252626312540245326672672370334163324373031413255346735714404451342204532464747564565407052025111562754365443555552645473630167106722633667456354636762747102721771237136724076517165777
0000100120023003400450157006601721107151116201135124616531364157327052616252024372744235225612772330431113327363633453553346033744400471144274232464544564763427052075415572457315542575351665473650763116125633264466054666066737602721472207537714672517265707
0000100120023003401450157006606731202111015211736104716541565107323072510222121342442225523662171340537163422333737443753316037754503461647204631434443524767447357005417532554315642545456665570610663126627623162446053646562757606721771217533754275547260737
0000100120023003400450157006603711304171012221533124715551666117021032117212421312642275627652075350233133627323134463450356436744201421345264630474242554367447157065510542353345547565251655270660564136724643763466052646165737402761073277731714473567265777
0000100120023003400450156046703701203161416211537154616521565157327042517222121302346235520622172330731163725363136403554326332734500471444214336414242574665477254045310512552315247505351665074610662156327673364426751676066727605741675207434774774537361747
0000100120023003400450157006601711304111015271535124215561363147424052310212226312546275721632374320535103323313136473352346636714106421746204232434544544563457655055612522453315447525352605770660767136726643261446651676560727707741074257734774670537661727
0000100120023003401450157006603701601141612241237124312521665107221012210242525362744255325672675330131103123313434463652326731724704471343254731454644574760427055045317552554325341575651635775620366106721663660446057636265737406751576217334764073527467747
0000100120023003400450156016703711302151412261230154314571065157527002613262724322146275427612471360434103425363234463557366332734107421147264332434446554460417052015114532757325746505355655076640063146127613162436355636266777503771475217536764272557260777
0000100120023003400450056006701701602131713251133124114541466127323022614262726302546235121652672340032163425373437413557376335764100411445224231434346554367407752005412572554315644515656635472650367146220633764456256656167707705751371277532714677517264737
0000100120023003400450157006601771604171111261330144214551763157327072315232426362242235021612274350636173722353035433251366530734106441545244131434046524267447452015513542554375146505053625773630062126621673566476556656463717402711572277230774677547463767
0000100120023003400450156016704711405121011261233134215571364117127062712232523342540275324672276350736113622373434433255356033734100441142254632464644574764467153035517552254345246535056655073660261156727613467466650626165727204731574207531714670577063777
0000100120023003400450157006603711302111712261630134517541563157224072711272327302444235627652271310036163424313332453057366237744202421641234431464544504167447356055310552155375146525454625676650164156622633067446657636361747707751373207235754275517266707
0000100120023003401450156026707701702151316261535104713541061137623042611242021352547255221632574320332103322333537463051356731734105441045264434434147524767407156065114572357305242565756655673640667176222623464416250646562747505731171207636764774537362747
0000100120023003400450157006607711404171615231335154716521560127322012314262621322645205721602570370334143427353234413755326636724305461142264434424744504663417356015510512652355747525257645371610461136727673261406355636660747502721673217637734375507465747
0000100120023003400450156016707701605171614241731174316571662147424052611252723302446275324622270370532143621343632473552376333734202431441274230414643514265407251075114532655315345545053635175630465136721613666476050656266737507741472217635754072567062757
0000100120023003400450157006607701606111315221131114416571665167023072713242527362242225424612470320236133326343437473451336535714704431741264632444347504765407554005411562655325544555755635270610562176224623366426351626663707501751277257337734670537164717
0000100120023003400450157006601771205121612221731174312501764157524012417232426302346265321622271350431153627343032423353346637714106451444204132464747554363437156045317552555325543555055665475670766136724623264406451626660767304771771217332714570537660767
0000100120023003400450157006601711405141011231134124610571162127725012114272625322140245526632772370132163320363736453553346435704302431342254731474747564764447052045611562652325547535353655076660065116525633264476253656463747100771774267431734276557263767
0000100120023003400450157006600701605141615271531174314541562137623022714262522302441235721632677320236143426313033453051366335724504431642274331454045554363427251015115572057345246575754635174670062136327663566466651626264717405751471267430714272577763777
0000100120023003400450157006600721207151615251333124412511760127721042611262626302445205225632373360031143726373135453657366237744306421542234531434045574362417357005311512752355746545451625677640164146426613066426353646565747500771673257433714777517262747
0000100120023003401450156026701721103161517201236104716511164127323062411262023322347205424652670340132163322373532433257376435744700471344274531474244554066477256065113552051375441535553645371650763136125643066426556656460777205751272267630754377547661747
0000100120023003400450157006601771506171315221535154117541560157426072212232124302646265523632472370133143723313737463055366037754406451744214632444443534760437452005417562557325241555654635270610261116223633663446457616560777302761471207231714572567263767
0000100120023003401450157006603721603161517261731174012571664127425012110212322352347255225662070370337123221333430453056316737754207431045244431454343524766457751025416562555315644575053635172630662146325663764436451646064757403751674227131724076577264767
0000100120023003400450157006601711302171311201435154610571364127224062411272027342447255324652077320436123226353031413255366336764604451145204232464544574763457255075111542453335746575055655375670663176621663362406352616467717106721373247132734076557267747
0000100120023003400450056016701701406171214241733124117571065137521002512232624312643215722642471350633133622353733443255346037744301421042264232414545574563457252075616552353345541535053655275670061146121613767466653676266757607741277207633744174547666707
0000100120023003401450156056706701205121712221134164617511163157321072312272027362344245123652072330731113625363632433654306033724600451343264437454442514265477254005614552155365045535754635275650164166122623364476054676061777703771074247331774275567665747
0000100120023003400450156016701701605141612241337154113521263177224002214262625312747225325652275370435163421323031473052376333774304471047264631464346524665407251055311512354345246575754605571650361156527673263406456606464737207761673247131744275507365767
0000100120023003401450157006601701201151717241432174516531366107224072413212426352040275627612771310633133624323735423355346033704606461443254337464245514263457055075213522557315344505256665474670061136426653164426257616562777303771575227136724074547561767
0000100120023003400450057006601711406171417231132164511571160167023032316242224342445265725612775350636113522333035473453346435704106451443234537424247514265447252005411562557345147535356665273670261146227663067456251636660747600721171237235734275577766737
0000100120023003400450157006600721103141614251431114412501367177327012315232626372642275424602573360635103722333134473455366436744307421342224231474540564760417052075114552557325546535155635370640166146126613763426653616562777504771076257531724375567262747
0000100120023003400450156016704701607131514261332124314511764117327072714252625322341235023652672340434133326343735413255306037744301461241264730444740554563427351015112572751305144575656655375620062176224623366426551646660737500751276277635774476567261757
0000100120023003401450156066707701603141517271436104113521564127323052216252027312647205221642071310335163127353234403554336535744400411346224331474644554067467152065710542456375342565554635172670566176223623165406254676663747505731073277132724377567261747
0000100120023003401450357006600711703141412261237124510521560127222072515272024332346265427612574330132103627333337453452336637744406411241234537464545504161437655005314552356315445525754625671610767166425613460406753626264757601761673227730754771547663717
0000100120023003401450157006604711303141713261630144410521365107724012110212523362742265422632377360633133625343035413752316437764102421545274130434144534764467655055614542752305643555155625572670767106724653660456251666361737207751072257736724473527461727
0000100120023003400450157006603771602111612251331134012541163157224062711272327302644235722652073330532173124323237463451356037704106461444274533414146524665447252005317532354345546505557615176650065156624663764426551646366777700741575267131724477527363727
0000100120023003400450156016704721105141713241233124017511766137224042711222525302543235620672275330736133724313131423250326636724707411446254630434346514666477256035510512453365445505153675075620263146427673066416456656361747506721775237435774275507461757
0000100120023003401450157006604741405121316271531134015521666117721042516232021312645275222632575360337143727363235463051356032724301411642274235404046534464467657005415542754315444525251635375650666136121673767406352676460737205731675247331724274577360777
0000100120023003400450157006601711300161614231334124713521265177122042715232224302546265324672677340532113623363633403752376433764702431147274235464042544563457251045410512757335745505151665272650361176525653164406454666660727601751372247137714675507365747
0000100120023003400450156016707701606171714241332124114531565157125022415222024342446205720632470320233143627353633453651336332744107411241264630414147554463437357025614572057355746525756615176640465156327623366406352676166777304721675237130754275517265707
0000100120023003400450157006601731305141113261332174713541160147222042717222326302546205127652077340236113124323532463453346033774106421145254732434042544563427255045311542655305647565553635776660361156624643264406751626765777705751677227130714375517664767
0000100120023003400450157006601761200111311241432174517571361137721002211272522322546265422632577340436153326373033423251366336744300471746214132464643534765407757025313542556345141555055665470660564176223633164466052616467747507751675257531724274507463727
0000100120023003400450157006607701602151712241231174316551766167424032311242023362447245525622276320436113127353532433250316231774105441045234732464443514266457457005217532354325346505153655371650361106726613461476755666264767302771176277633754475507465707
0000100120023003400450157006603771604171515221536154012511263157425052311272027362247245321622277370431103121333537463053376231734206461444214632444045574565407751015514532552335346575056625776640164176225643266446653646064777304721576267131714073527363767
0000100120023003400450157006600701204171612211237124510521663177721022414212525302441265627632573360635113420333733423255326436744405461143264430414245534367447755015114552251365645545055635275670462106727663165426753646661727305731076277731774473537166737
0000100120023003401450156026707711302161615271135124414531360147725062312242326312545205420602170320637143222333136473353316535714100451641274235434247534464467754025115562455335740565157665077660164106726643564436552656463747702721073257737704372567661727
0000100120023003400450157006601741503141712261335124213511260127222042716252724302343225121652677370236163424313134403655346333774100451241254733414640514564447553045311532652325540545756635774660061166725653366426751676765727404721676217630774375577365707
0000100120023003401450156016702711402131717201235154412531366167321012216252723342045205222602470370435113623353632423555366731754202441444214130434347564767407553045612512356365441535754605577660167136225643066426656606467777500711473227735774374517566737
0000100120023003401450156056706701201151613231335104710521364157324002611242622322547225527642777330137153520373232433654326630724600411646234537444443514665437755005312512456315346545554635272670562136727613667406554606161767104741172207435764777537162747
0000100120023003401450156046707711106111412201235144715521563157426002517212625332245205223612477330633113620363433433455326231704405471647234137404247544061437152025414542754335745535057665074670666106323633165476255666262747506721575217737764276507163767
0000100120023003401450157006602741603141015211736154516571662147023032611242621322347245427652071350637103127333537433254336231744207421343204635424247514266437554075116562252345041535355605771610565136724643266466050646765777705731072247536744275537161767
0000100120023003400450156016704711306171012271132124416531365107224012115242726362444235026632577370535143522333135403753376636734201461547244430434645574562417255005415562752335644525650615770610763156322673461416453646663727606721371207534774770557261727
0000100120023003400450156016704721204171712211236154012531365177623012115232726302444235225632675360236163421333331473054326033714702431441204135424747564763427755045410552155335742545650655077610465126720673666416653646565717406721076257437734375547662717
0000100120023003400450156016707711106171315241737114215551660157227042610212726332241235523662274320231103327343135433755306630754402431047264334434740514463437156005214542555365442565755635476650465176222623066456251676361777300741676247135774274517263767
0000100120023003400450156016707711107131515261330134416531362127626032415272421302642245720612372330032113625323337463054326731714700411241244433414645574565447255035511542457365445535754605570640566176224653165466252676366737200771473277631724677527665707
0000100120023003400450157006603711302161712241430174617551663117426022515232622312547245023632771320234133627333433453050356636754402421641274130444146544163457457025317572557305243525654615472610167136426653066476555626462747500711575277631714373527766707
0000100120023003400450157006601721603141417201137124617511765107323052316252725312144235026622270340431153627363237463451356335724500471744264334464346514465447052045213512557315346525251675377610565106324643264466051626367777706761372257230754475527361767
0000100120023003400450157006601711407111411201435154610521463157623072211262426302343235225652071350334153326353434403757376237714704431744204236474544524163427152055710552457325243565656675370610465136722633566476551636664777602761572237131714672547260767
0000100120023003401450157006607721604171116261333174717551760147721022413252021312544235525662170320436133321373533463052316735754402431144264434424046534267467255065511512356375444555053655272670662106727623566446453646163777303711172207535704272567664707
0000100120023003400450157006601711405141411221737124012531266107122002613242625322547265523642672330731113324323031463455356333724604471642214130444747534665477657015514552254305743555754655272610063136725663763466351676464777502721176247336764570537160757
0000100120023003400450156016701701607131615241733144112521565137025072213212525342142235627612771310231143226343032433655306735744406461744204131464544524663427057045512572652315543555552675673630164156624663663476750646264727203771473217335774770507366707
0000100120023003400450157006601711302151712251633174412501766107122062714272724302543235525622370340633173523313232453051366436764605441443204237464247534261477451005611542757365443565251655275670061126626653763446453646165737506721771257331714475507362747
0000100120023003400450157006607701606111315241732124716511765137221002513242124372744255622652070340537113127353235443256366332704302431142264334464343554567447357045411562751305145545654625676650366146325663264406757636165757207721277207231734670537164717
0000100120023003400450157006601711303141417201137114616551762127125052217232422322546205321602572340036113623363433463557366530774200471241254331474644534264447256005314552757315446525355655673670461116225643062426757646663717107751074257534764373527366777
0000100120023003400450157006607701605121713241732174314561361157424032311242023322646265722652072330436113127353032463555346336774105471147264434434242504763417357025117562652305141535451655374620065116226613264476755666362747500741575217633754670527567747
0000100120023003400450157006601751506171111241233174713521260157322002212232527372144255127662077370236153620333633413253346437704104431145224536454346574565437156035512572456365640545756655273630664176225643264406751636464717404711774227136724570537160767
0000100120023003400450156016704701603121115271532124610551064117127052613262221372140275423662272340637103127323337443255356136734100451143254732464645544767477052015112572354345547535656655373650564146422633663406451646760707303731572277636744476517262757
0000100120023003400450157006601721603161113241237124517501766167021012114262625372742235523632777330535113424373235463253346034764702421145244435464046574563427152045312572751365443555552605577640167126120633461456053616663747505741072277633734274517666707
0000100120023003401450157006607711307111613251230134416521663157724062413242225302445205422612273370537143727363630403752336131764603431046214437454544524164447052055513512453325246525157675370610366116522673767456356656460707507721372267135764475527461767
0000100120023003400450157006601701204171315271535154114521666167423022410242121372743225627652072370133133727363633403755326435744406451142274233444245554360437156045613512557325247535055665270610461156622633366466057616167717504721373267432714076577465747
0000100120023003401450157006607711407111612221133124510501764107426002512272326312747265624652271350036123423353630453554336735714103441641254330444744524664447052045216562557315343575252675373630263166521623566476254656061777704771673257432754073537161767
0000100120023003400450157006603721107111116241430134610531565107322022610242527362447255127642171340337103727333437463255366237724507421641214133414544504164427757025414552655305245535153635473660065146322623165466657646565727303731572277634764677517260767
0000100120023003400450057006601711403161416201132174616571165177322072412252423312640275523662072330137133727363034463555366435734507451541244731434242564760427757005314542652315542545552635474610261116225643762466350656363727604721773257533714171567460767
0000100120023003400450157006603771600111612211534124316521665177423022515232724312643225023662077320636123421333035453053346435754503431446214132434743564560427751015713552552305746545257645173670262166125663464476551626064717405741677277732714477537160767
0000100120023003400450157006601711304171612251430134717531262137724022513242525342446205127602574320732163723363532403652346136744103411741204236454242554361427256065314552753305143555155655073670664176622673567416454666064777506761473227135764373517160777
0000100120023003400450157006603711302111714261230134313551664117425052212232024372746265127632777320036163722353134453054326332714106451446274133414242504165447156045316512557305243555755625674670664106525633366426757636165727400771172277635754374547466707
0000100120023003400450157006603711307151616251330174312541162127224072213212622302244255526612774320036173726353134423353376535764707411142204134434544534462417156045413552557365147565055625671650763106324663366426755626660717104771074267432754570537367747
0000100120023003400450157006603711304131612271430154517521663177122052612232326302646265424672272370532173720333332443256316136714103411446204132414743564765407655055517552155305743555252645177660664136421673564406454656265717404771771207235734670537362747
0000100120023003400450157006601771405121416231131114610521260147423012410212326322547265627652672370635113325343437473353346037724607411545234530424644514664427451075716522557305641555251635371620063146423623264476256636560777506761177257332734377547560757
0000100120023003400450157006601701207151412231331114614551662147623042611262226332645205722602572310337143425323733403751356636754404431741234536454245514460437457005411532754355746525257635270660461166727673364426355636167747502721575237131724776507166707
0000100120023003400450156016703711306121717241735124314501262127724062411242322302445265225642177320633103122333331443251366530714500471446224437454345564765447157075114552251335340535553665571610366146327663567426756606066727600751172257536764770547463777
0000100120023003400450156016704721106171111251337114416531260167527062414232326322641235023672277330132163222353032443755306333754604451344204132434740514666457555065317552254315544525055635175640766136722673464416450646660727204711676257231774375577760777
0000100120023003400450157006603721106121412251230144716531761117424062717212523302242235325612274330234113623363733403756366530734205461147204536454242544167477755005315542457365141555353625670660465116326643567436457646265727700711575237134764670577261747
0000100120023003401450156046707701604121714251432124617531361167327012315272622322544235721602476350335103321373236473055326435714104461641224335434346574560427152025416562055355043525756645073640061176225663164446452676663777300771575227134774175567063717
0000100120023003400450157006601711300131714261234124312521265107725002611222426322543235526662577320034113624373533423653356636744400451243234436474747514465477057015113512555365442545451675372610062116527613366466054636562777603771177267330714475527765747
0000100120023003401450157006604761201141015221133144715541565177327002715262224342046275121672672330332143421353733463655326033704407411641244731474544524663457156045617572356305245505257665075650663176224623066426251636361707106751473257332754373577461727
0000100120023003400450157006603771604111615201133144215511265167621002611262522322147245423632574350637123423363135473350356530754400441642274532464446514463427153025315572757305743575656645474620565136320633762466052676167747702721171267435734072537167717
0000100120023003401450157006606771101141417261735124313521260157126042610212621372743255526622374330332103322363736413256336530754407431346224436404046514164427052055716522752315344505257635771650465176525653665406752656361717702711674257330744374547467747
0000100120023003400450157006601731307131614251630164213541561137025022613212525342141265722662072370132133627343533463250316436744406451145234735424245574660427452005412522751335546575554615476660167106723623264456054636765717102711073267334774374577765777
0000100120023003401450157006605731101131011261237154214551764127322052214262225302646235722612475350035133726373434423251366731744300471142224335404747534466467754025114552556305246505151635372670564166420643467436557636167737607761073267135734276517564707
0000100120023003400450157006601751507131315201134164214511766107526022714212625332140275725612272330731143723363134463655326034754404451342274231434042524166437252075414542557315540555654635771610766126623633667456354636066777704721073237436724570517662757
0000100120023003400450157006603711302171714241336154510531560127125002612232622372644255523632472340434173525363033413253376630744103431542214130444743524166467156045216512057375145545252635175670061126626643762436651646467737205751677207531774777547662757
0000100120023003400450157006601711304111712201135124213561363177025032317232422312546205225652673360132143725373736463552346032764700471241254537444144534264447751005614552354325741575656655076640564126620633161446653616765727203751074217635734672577764737
0000100120023003400450156016701701604111712211535124614531362137424012412252022372646205326652671320236143627333633433755356034714704431043264632414345574765477655005715542457375441535252635275630465106122643667416653646765717104721277237130754672577065707
0000100120023003400450157006601711300161412231132164610571165107724032315242124302346275225642671320431153627363035463452336332734506451145204235424742524264447156005414532555335747535656625770610662156721673264436654676765777700771171257332714475537466737
0000100120023003400450157006600711304131515271730174616521463117125062110222326322147255526642774320537103326353736423253356136724601421446204137444540564763437554005612572753345546535151635477610065146126643362416455626265717704741074277235734377527366727
0000100120023003401450356066702701403141216271631134611541565107522002311272323362742225420672172310632173524323135403653376535734601411443254737404644504162477055035515512655325444575754615677630566136224643062426551626663777700771574237134764670527361747
0000100120023003401450156026706701203161211241231174715551666117423072711262323322640265620652273370434163722353135473050316530734107431043214432444643554464457055065513552457315347525557625376660761136224663162426755636064767402721774217134704374557560777
0000100120023003400450156016704711306171712251330174416521663157224012414252022362443235720652673310532103427353632413252336433714707411547264630434247534264427255065317532457335645505055615177660166106125643261446453646660727201751076247135754675577763777
0000100120023003400450157006601721107111616241433124012511265177125002716252421372742275321652273330036123427353633453551366435714700441243234737464644544765447252045316522753305141535355655377640065166725663164446653646266737604721171277232754670507365707
0000100120023003400450156016701701604171115271433124517521266167123052310272221372643255424662071320435163427333235403355366333754400441346224631474742564564427657015114532555325443545750605570610166146127673263456056636367777506721072257233714476527761747
0000100120023003401450156036703711304171615271135144313501262127727012114232624322340275326652677360435113623353632453052316034734202441647254334404144574560417351005316512152355542565454675073640666176224663066456251676265707504721774227735774175567063777
0000100120023003400450156016701701607131416251333144117521466107021032115272421322341235622672671320535103326343236473054336333714404471241264637424045554063427653055612522757335741565057645471650564176526653365406254656265727704721074257231714774537666777
0000100120023003401450157006605701204171311261735124715521461137324042612252525302441265721662177360435163325363033423351356332774303431047214436404440524265447355075214522051325746525157655073670664176421623066446455636266717102711676247330754777537665777
0000100120023003400450157006607701603141115221734164510571366167123002215272726342443255225662074320233103326353533433751366735754400451741224231474643544763427757025110542353355546525451615170610366156626643762426651646463747500771572267133714274517267747
0000100120023003400450157006601711307131612241435154015531762127724042711252226332645205023662072370132153323313737403654316636704106451741234532434443554461477755005411542557345246575352625575620166106723633264476254666664777602711576207231714374547566737
0000100120023003401450156026705701703151717211632164414551666117023072214252221362445255321612771320636173122333437433650356533724501411046234436404443574365447754025411542655305243575550645077660667156224623165426250646362707101731673257733734770527764767
0000100120023003401450157006606761401131714241735124313501762137423022615262023312646275321672171310234133720363530443056336737754506411241204231474446574563457252055714552051315543525756665072670065156326653763436451646464737607721472257430744275567261727
0000100120023003400450157006601751504131612201432164715531261137327062412232426302347265127652277330435163722353035413255366336714404471744204232444640534365447251005611562751345246535351655076660061146127673567426753656165727207721675257331714374547460777
0000100120023003401450357006600751107111214261731134410501463157623032610212121372745275422622373320435103627363235453651356634744403441042214436424545574362467655035314532552315647525251605772670167176520633564436154676661747602721377207535704774567661727
0000100120023003401450157006602721607131117251234124313501466117321002516232126352347255427622370320637143627343134433252326530754703441241204136404440514167467153075114552555325746545053635771650566146420673665476753656265727407721172247336764076537665747
0000100120023003400450157006607741406111714211530154314551762127227062410272727332644235121652073310137153324313031423656366731774205461046264332444347514464457255005214522552315346505355675674660763126125643362466251626064727307751575217634774675537360737
0000100120023003401450156036703711403121517201336104717521564127725042510212221312743255627652073360236153520373736463451366437774102431443264231454343554460457553025410562655315244505750635472670367176425663464466650626161777206711572207431734272537164767
0000100120023003401450156036706701704131311221131134617571065107023042716222723312642265322652571350731123323363035443256366533704101421446224537444343564565427052055614542752365043555151625770660765136721673567446052646661757401741475237432724074577766747
0000100120023003400450156016701701605141111231134124610571362177324042715222626312642225722602475370231143526353737403351356336704102431446264737454347554061427255055611542653345143555057675071630065136326643264446457646565737206721177207235734776527664737
0000100120023003400450157006600701601151616251632164716541163157721012310242522362742275424632473330537123221373735463550326436724507421047264434424544514663417357025414552653315445505055675377640366106326613261416255636467737200711171257532734473577766727
0000100120023003400450157006600701605171714241432124114561163117324022514262522372746265127602472370736133324373135463255346032774206441047214632464540534664457755045210552251315346575352655677610461116225653264406356656367777305731171267330714375527364737
0000100120023003401450156026706701201151613271435104410521563117725032415242123302342225620642774330333153521323234403756316730714702471646234534424044574365437156075213522051345542535557665571610261136727673667406554666562767403761771207635764276547461747
0000100120023003400450157006603771602161115231330134510541166107324062417222527302444255127622274320031123421323337473456366535724306421446274535424046514463417757045311512251365145535352605777610065116325663366426756656464737504771677257432754072577361767
0000100120023003400450157006601731302161412251230134713511266107526042717212626312540275326622377340334113626373232443455346034714707421045254332444645534764457052065311542251345145505355675672650061116325653767466254636362717107751277267434764076537165777
0000100120023003400450157006601701206121712241435154316511162137527042617212023322143235627612770340133133724323733453052326636744106441046214637464245554463427553075713542155325744575055665573650465176520673164456256636264757600711473237131724774527666707
0000100120023003400450057006601711406121015251637114416521563167725052116232421312642225022632772330537103126353737433451336433744202441047214237424341554466407656075610562457315543555251655272670465166423633763406351676565717105731372247430744677527667747
0000100120023003401450157006601771404131612251231174312521460127126072212252626302345205325642671320236143720373630453557316333714106451046244437464346524265447755065713512153345242535553605577630664136422613165406455666460777700711673247531744377527765777
0000100120023003400450157006601711305121717241330154610521663177224002711252525342447255622632377320633103123313437413752376530764704451346204237464242554461427451025111542557375140545355665572650664156321663362446657636066757606761472237432734073517167747
0000100120023003400450156016704721507131612211530154416531765107626042117212221312640245525632373310137143726373537403352326735744307421046254632434645534461417052035514542254315246505750655272670564116324623061476756636366717407761475257336744372527660777
0000100120023003400450157006601761304111311221531124713551760127025062714252124322347255326652072370133103324373737463053346535744406421147254332444046534267447452015512522751305146545355655674660564176621663665406752616367717102761074277236764572537364737
0000100120023003400450157006601771406121412221733144517511160127721002711262522362742235424632375350431113420333332423257376636774200451147234535464245564564457457025417552554315343565056665474660663126127663165406455636367777302761473237130714570517266707
0000100120023003401450157006601731207161116201134164516561562127423072511252525302346275221632673310137153322333035443057376630724603431642204235424742514264457457075112572554305741535656635773640664146420663560416457636264737504721171257730744275577466737
0000100120023003400450156016707711107131015261232124414531765167426022415272626372641235026632575350332173121373031463554336231714400471344224536474442574565447052045511562754365442565552635372670366156320633165446756606762767304711172237132734770507465707
0000100120023003400450156016707711304111514261332174313571360167426032411222525322346275720602474320532103323313736463652326131714706451741224630414345544565437251045317552057315546505557635276640166136722643464406257646560707504771576277236724174537662757
0000100120023003400450157006603711303121411271132124510501766107122032115242426362747245223602471310036133625373733443256316231724706441542244433444747514460427254045317552155305143555656655677660065156323633266416656656467747503771177277235754073567262757
0000100120023003400450157006601751506171712241233174112521460167623012110242727322143235527642776320236133625363433473451336032744102421047274135424640514663457554045410512155365642575352675377660063156322633164446653616664717707751675237430754275547565707
0000100120023003401450357006600711703121514271430154214541366117221042713272622352041215727602477320335153526373136403652326435704304441646254133444245574561427655035310512753345245525154625776640761116325663067446053616266737607761072217532734577547666737
0000100120023003400450156016704721104121713261730174314511765107424062411262024322345265725632675370635143523313234413257306032734204471642214335424747524260417055015115542752325546535456635375630766126720663461466051646367727604731771257536764375507361757
0000100120023003400450157006600701605171615241432124112571663147725022514212525312640245322662174320633123427323135453053356032724705441646274330414347544761477351015117572556365444555251605575630366116320673667426657646463717406721572277132734373507364767
0000100120023003400450156016707711105171615241333124716521660157422032117212626312742275523602472340532103327323434413256306336744702451744234731464540564760417653005612522155345547535554635374660164156626643261436450626760777501731077247132734375557566727
0000100120023003400450157006603711305121616241233144716521460157122052610212326372146275223642670340431123225373733463453316131734506451145244430424742524665447156045317572555305746505352625772610164136326613066476554676560717703771774257332754073547566727
0000100120023003400450157006603711307131311261632174517541560127025012115232327322147255627642174320635153222333136403357316335704106421147224534434540534467447757055614542254315540545352665070660164126626613564476254666366767404771575227231724776537360777
0000100120023003400450157006601711307151015251432164314541566107125052317212422322346255023632570340132173723313437453052346636714706441443254537444343524260427356025111542753305146575557645475620166176222673362446650666663747100771576277632754672517163777
0000100120023003400450157006603771602161614231130134112541465177423062717232326312642245026652071340731143722333032463653376534714100441542224537454645544563457157055510552754345146505251635271650462166122673364476755636061727203731576277230774173567264767
0000100120023003400450156016702701605141717261331124415531262177422062715222024322347265127632675370236113323353434403356306731724504431144204237454347554566457553015513512057345142545656675376640262106521663467476053646560717100711576227134764672537367747
0000100120023003400450157006601701201141614271534164314521465107327052614252023372146275225612270340535113323363733423254316636714105471241244436454046534367477553035212572652345241555752605573650663176620673564426351676463727600711572237134774670517667747
0000100120023003400450057006601711607141616221734124314551760147222052114252023362443235725612771350436173223363633423655346032734702431443204535464141574666457451075710512251335546575153655372640565106723623467416257616660777306721174247433714275557260767
0000100120023003400450156016704711305171713261232114314541560157422052317212326322540275620612775360635173724373337413552326032724701461046254537464343564764467451005417552151355242565656635173650061116226643464456052646760717407721574267332734372507364737
0000100120023003400450057006601711607111011251433124416521266107023072412232421352346275326612272340137173220363636433454336535734505461445204232414141574766437452065510542557335747535155625672670662176623633065456251646464757101731477277536744275537160777
0000100120023003401450157006604761303161712241330174214551761117222072315232626302343255123642070340734143522353134453053316637774501471544244732464347564560427751055516512251315240565454635374660061176623623660426355666165777706721277237430754572547261767
0000100120023003400450157006601711400131417231136154517571162137322022616232027312144255722652075350431103127343237463051356336714707471542234534434242564760427251045417552652315245545056635774660065166427663364416655636265777304721576217336764373507462747
0000100120023003401450157006603751303161714201236104410511762127522072216212121302442245321642772370035163225363337413254326731724600471646234431454545544567467755045413552655305641535554625576640263106327673362416654666560707102711677247337734577537361747
0000100120023003401450157006605721606111117241330144716531765167522072516232225312540275325642070350436153527323237463053316131774306421342224434424544504661427754025311542051355044555654635477610667126121663366456350626467777704741676257731734272537360737
0000100120023003400450157006607701607111315241435154610521461117021052214212725332146235221612274330334153326313737413552336034724704451646204237424347514665407252005311542457365445545352675377640167106723633566446656656265707502761472277631734672557763767
0000100120023003400450157006601721100161612271731114416531765177524002217212226312546275423632574320133103327353232463055366333754504471045274232444643534261427156065512572051375344555351655072630461176626643067456251646366717704741074257336764374527567747
0000100120023003400450156016707701604171515211532164716531266137527072411242024342146275225632677330031133725323433463051376231734105461446264632444045514667407252045511512751305743545554665576640063156322673762436351636464777506721472227333754072557061727
0000100120023003400450157006600731402111714251236114114501364127125022515232326362447225021642670320736153621373633433752346435744101421045274336454343524265447156045316522751305745505355625772630667156724643362476550666163747700741171257536764276577763717
0000100120023003400450157006603711307151311241235154617521660167021022414252621372743235124652075360233103326353733413254336335734207411542264631464446524160427357015717562554325246545055645471650366106725633764466052676467737406721074257731714275577264717
0000100120023003400450157006603771605171412201136114112531762147424032317212024352446275223612777320431153326353232433450356131704305461145274334434640524163427351005217572552365641535456625674670565166422673067436651646765747507741076217632754375567265707
0000100120023003400450156016703711107111416221130144610551463147425022411222522332146235026672071360032133322373533463654336735734200451144254632464744564764427457055710512655325243575155675676640366106724643767426555606167707301731575227333754672577264717
0000100120023003401450157006600731104131616251231134716521560127724032610242525312642275424662175360435103126343737423251376333744203441647204635404743514162467457055713522653315442545752605576650261176520673162446055636367727306721073277133754175547665747
0000100120023003400450157006603721106171714251434164316501361157425022411272027352343235722662171340031173525363237463553356437754206461046224533414747514664447357055517532453365440545151625677660062146122623162466253646560727301731472277130754670557763727
0000100120023003400450157006601761201141417271733174517501462137227052613242421302547265627612771310633143625323332423257316032704603411241244437444644514565407554065517552356315344555053625673650462176225633061466051626265777300771473257536764373517662747
0000100120023003400450157006607701604171514211237114316521666167021042611272527372646205322622270370435113127333237463253346535744402431143264430424347574565407452075410552155335346535251655373650562176221663665426554636064707304711576267131744274577763717
0000100120023003400450156016701701604171116271433174610521665137127032112242022342447225622652472330736103125373633413554336335714402421342254634464747504766467152005317532251345243545654655274610065126726653161436657606560777500741575217332754373547566777
0000100120023003401450157006601731201141712201232164517561564127021052214252126362247245221632773360131163324373035423255366735754402431444234531474046564767467255045613512751365441555053655072670767106723633660456351626463777305751676237431734470507462747
0000100120023003400450157006600711305141311271130144616541562147327072211252523362740275221642171310635103323363735453052336437734504431542224537464045514266437156005612572652335347535454655674620767126626643062436451676565717406711774257730714272547663727
0000100120023003401450156046707711100141612271433174412521365157623042715262123302242245721632677360435153326373135403652326332754206411344214634464247574560417157035310552255375346505557645373650666126121623564406357606464717407721077237134704675527665707
0000100120023003400450157006601711307151214261330134510541163177125042715232326362740245225672672370334163227323532413250326433774103411241254730414645514664447452005613552151355542565754665076660263106724653564476751676362717402721576267434764373577360757
0000100120023003400450157006600711304171015251632124312571166167221012415272027332644235725662570320431163323353737453051376237704606421746254333414245514664427657015510542552375442545353645476640263116125643763446653646061747502761172267135754377577260737
0000100120023003401450157006604701603121514221736104715541561167727032615262121302344205627622371350034143727363337463252326530764105471345244437424047514462417553045313512055375441535656625575620061136324623665426657616167727405751072267334764374577361727
0000100120023003400450157006601721104131714211435144617501763147327002211222422322547265622652070340535113124313232473553316636774204471046254732464640514663457055025414552155375346545553635374660366106325663767426356656167767300711277217337714572547463727
0000100120023003400450157006607711407131416261232124510531660167327022715232421312547245023662070320635143725373736413753356231764101461545224430474443574763437153075110542653325343525552645476660462116125663061426653646762777505741172207536744475537162757
0000100120023003400450056006701701602131717261734124517531361137324012410212221362345265424672075330332163424353137473450376232754206461043274333464443514262477451015110552554325443555756665574670367126627623165466255616064777505751072217633714671527564767
0000100120023003400450157006601721106171514241437114015531361137423022511272723352346235026632771350234143623313032453657376636714403461243254730444644544167447152005312522555335544525752665572670662176521663467406753646560727600711171257237764670547563727
0000100120023003400450157006601711400131416231132164610571665177322012114272027362447245221652272370337163327353032413755346435704605461142274334434242564763437655045410512354325541535752655072630065116524623767466655636366747106721074217637714375557562747
0000100120023003400450157006601761202151315211430144412571365137423022411222322372146205526602572310732133624313135463655356032714703411444254732434644504167477554005311512655325244555754635477660667106721663467426753676560777502761373267334764173557260767
0000100120023003400450157006603711300161712221533124517541166107021012116212723352343235223642770340635173525363234413553376436734505441444264732414042514667447252015717562552345546545055635176660063146327613266436651646565777704721277237430774570517266727
0000100120023003400450156016707711102161615251330174715531764117422032116232124372642225026652677330137163223353433423355326033744400441547264632444346514567447255005211562751345546545550635274660565106122673162476053646660747701731574277232714677537360757
0000100120023003400450156016707711304171615251330164716531762137127032116232724352542245422602470320236143423353733413256306530774102421346264635424045514564457255045311512652355747505053635274660164176226673564426753646061767407751077247132714373517665767
0000100120023003400450157006601771403121417221531174510501766107423022717222527362241265324602477370633143420333134423355356333774104451145224436454544504163457055045613512151375346575552625670660664156324623261476551636367727204711676277635764072537661727
0000100120023003401450156046707701602111615251431124710541563157522062311272726322543275423602472370436133320313530463257316136754503441242264737444144544060437254075214542055335641555557665071610765166123623263456350626462777300771576217334774276567663717
0000100120023003400450157006601721601151514201134164713531266107423072212232024362441265325652274350636113127353237403755366336714704471046264333414245574765437452075416572557315342545353605574610063116222623665456057616367737402711575277636724072547461747
0000100120023003400450157006601741502151714211535124614531260157423012310212226352346205721632470340234143625343136473353356636714703411243204236474545574664427152055616522251345147525053635771610767106723633665426754676560737602721775257731744076547466737
0000100120023003400450157006600701604131116231337114215561365167122002215272626372642235325642171350436153326313234433757376033704101411241274234424346554466457057045417552354315346545252655270640167176422673667456053616467777305751372247530754672527661747
0000100120023003400450057006601711407151214241330134511531566127126032117232626342445265221602472330137133727323532463550326437754502421445204536474747534361457152075610562557345143525257665070610564146227613366466352666163707705731171267432754774537464767
0000100120023003400450156016703711305131411261230134710521463177626072412232525312140245423632571350231143525373737433656306032704101461344274136454245544765407657045217562556325241575055635171620765136226643464456250666266717400771277267334764373577265747
0000100120023003401450156076707701705171316221636104414571161117621022413252024352544235722612377330035153323313237443056366134724506421344274531464042554464457252005314572357365441575550675077640061126123623162446656656562757607761472267332734175537360767
0000100120023003400450157006607701607111116241735124610531662137125022713242724352340275422662170320633143523353234473551336530774300451142264632414544534764447157045615572051325543525654675670640164146323633767426656656565717107721471227235764073537166727
0000100120023003401450157006602761303161412251330134117521367177322022511262021372645205624642070340131153522363437473356316334754703431143224236454744504664467351025411542057365047525552645371650062126124643564466653656765757603771677207531724475527767717
0000100120023003400450157006600711307111214251433144414561160167122042717222327322146275525602477340532103723313135463252376433744106441746204235464146524263457757025310512353345245505656615172650765156324663663406351646362737602761675207531774475577365777
0000100120023003400450157006601711306121411201432174713531565137327042611262023322145205627672274320535103727353134423653316636704107411342214134434245554466457055025313542557345541575756665076640767116522623366456250626467757604741673207631724774537362747
0000100120023003400450157006601711304171612251633124715521460127425072416252527302341265321622371320731143426343031433752376530714407421646244133444242504665447657045317532555315540545355625571610065126124623767466055636366777602761177267334764373557260777
0000100120023003401450157006603731207111116221734104610501465107324052610222621372742265123642672310434103721323533463253316735734600451544224431454744564764427355025317532555315444575056665475670167166523633762426554656061707302721171277636764473557263777
0000100120023003400450157006601771405131111201432174616531764127021052611262725342142235324662076320137143727323235453050356333744303411145264335424242504667477657035211542456375345545053625676650465116327613366406752616565777604741072257736744375517262747
0000100120023003400450157006603711307111616241433124510521560157125062415232723322144255023632470340635123223363735413755366436764103431144204132434742544165477457005211512652375445545257635175620766166723653066416652646462727603771575277730774473517266707
0000100120023003400450157006601711303141011221135124715541566167122052314262224302347245321662570340137163425363437473352326333724500451443264737464347514465407451075112572155335546525557605770660366176222633564416656636464777704721575207231714670527663727
0000100120023003400450157006603721105141111231134164716501366107527062717232422312542225324602472340535133621373434403756316731704602431642254637424144544563457153035217552453305145505656625672650166176426643467456350626367757204711277207533734675577761727
0000100120023003400450157006601711304171315261637124517501462127425062413242727322541265526602574320633103121323533473452376333744403461746224436474042514565407451015116522555305647535352625674660562106722633164466057616367717707751473227133714675507365747
0000100120023003400450157006601751502111015271731124617541163157023012312232725352446265324642776320435123223313031473451376530714402441746264435464042534264427751055710542453325546505155635372670166136720663763466355636464737607721171257230774675527664767
0000100120023003400450157006601721603161616251437124414511260157527012312232023372144235324662072340031173726353437453051356333724500471144234734464545564767447452005413512151365447565251655675630465176523623663426750666167747102721572217633754072577366727
0000100120023003400450157006601701205131614211533174412521467177721052611262421362242275321602473360434103725373131463652326735724300451545234434464743564761427457035211532653325545545053675673650167126120663764456056656463717400711572277233734475527666707
0000100120023003400450057006601711406171417221130134517571663147327052316242423372740245224612772360435173126353135453550316336724501461542204237444446534266437252015113552554345147525055665072630462166620673566436151636765757104741773207636724373527761727
0000100120023003401450157006605701603171412271532124617511465177224032115232126362447245423602171350035143527323237463055326336734202431641244735404042574761427053045417562653355542565151635477610666106722613566436554666163717706721074257437734373527564707
0000100120023003400450157006601771506121412231131124213551660167423022710242525312646265324672272310633133627363533413750356435744405441145274336454245534260437256045611532754305145505353665475670461166720673264416457616367727203751171257234774072577766707
0000100120023003400450157006603711305171616241333144716501262127426052310272322322147245124662574320731103325363136423353316637704106421444254531474347574562467757015513552254345546505056655076640366116122673762456254676064707505741172267137734275537364717
0000100120023003400450157006601761307131416251630154215531761157021042717222527322341265321662074320736103321333232433455346636754506421047224431474747544563427256035511542751365445505056645377640461126126653366456351626064727704741775257231714072537366777
0000100120023003400450157006601721106121412251237124117531260127527012114262725302346255321622371320633103125363434473352376334754401461045244136474242534367477553025414532057315543565656675670660465136726643266416457646565737504771074217337714570527566707
0000100120023003400450157006601721103141417261237114510501261157425072215232224302643235121662074320031173523313232453651336637774300451646254731474247534664447256045611542653335540545554675673670063116225653764426556656463767400771471217632734572577763727
0000100120023003400450157006603721103121714211534164012551466117327072310212121362244235223652674320137103327363237433455356637704603411542244731434747524666457553005417552353345146505252615472650366106726643464416657616560727403751676277230754475557761727
0000100120023003401450156016704701603141515261537154414511762137721012210212326352042265624642675330231113623313032463054326737724504471642254730434345514567407154045510542554325746575756635273670666106727623264456254606161727203731473267335764173577360757
0000100120023003400450157006601771502161416251431134012531266107721032115272027362442235127642774320635123427323131453050356333744407471642224535424046534661427656005414552251355543555754615473670063146125663667426757636165767302721473257337764374507161767
0000100120023003400450156016707701607131515261532164113541563117224042713262724362241265023652277320032163322333135443455346333774100451342214134434540524266467553025111542456305746575756635473670566126724623061416257606660777500741471217736744375557762757
0000100120023003400450156016707701607111412261731124314551762147724022211252624352540275322642174330337153322363031473056306136734105461446214130444245574666457055065314542552315347535355625376620564126120633467436651646762727707751177247536764072537365707
0000100120023003401450157006603771206111311241430164510521461117727012216252523322544235322602477360334113626373237443750356535774101471243204134404644534765477053035315542455375341555251665073650666106725663764426651636462717407751572207236724272537664767
0000100120023003400450157006601721603141116201134124510571366107425002216252322312147255221652675330731103723363433423351356637734106461744224531474544544760437152075712522557335546525056645470640565136326643264446651646762727701731471267337764377557260757
0000100120023003400450157006601721601141717241230144610531765137524042713212121362740275225672673330132163220333232473454316530774206461443254732414042514663457755025310562354345541555552665477610065146425663663436652646167727700711675257534764173577363727
0000100120023003400450157006601751504131717231330164114521266107221072414262322302345205627612272340732103125373434463251356334744207411243214630474347554466437553065510542151325543555451675672670167176526643062436655666467727606761572247533714173577360757
0000100120023003400450157006601711303121612221530144412571665107426052310212727312546235324622271310234103326343437453557316336744403411744204232414144564765447152005614552753335342575552665575670065126621663762466653656463777503771177247135764670527360777
0000100120023003400450157006601711404111612251337114316521660127227042611272626302343235722652073310537103126353736413252336435744202441744214130474545534766437156045317552554365440545251635472650562116327673362466050656467777301751576227233754677547460767
0000100120023003400450157006601771205141614241232174314501461137426002515232724322146205321612272330633103723363434473351356530714405471746264734434046524263457655055617552151325544575053635777610562146123633062466251676266777700711372257536764475517662747
0000100120023003400450157006603771602111012261234124314511765177423012317232523302646205322622272340732143526343337413250316534774100471444224531454545534366467655005413512151345142565755655074670366156622673764406351646661757203751677217632734777547660757
0000100120023003400450157006603711302161717231134124616501765167227042511262625302443255525672276320431113425323337403352336731704103431145244737454640524165477055015714532554375346575352625577660262166120663161446453646560767407741172257334764072537662747
0000100120023003400450157006601771201151412251630144617521563177423012415232725302342225622632374350633103121323532423357376336714703411545224436454446574660427256035210562151345145545754665072610166146420673567436557616664737404771277217336764570577360757
0000100120023003401450157006606701703161615271535104114541462127423062413242126302445275722622177340637103325343235443251356335734101421741244732434045554366437052055512572153335747565651645070660763156223623266466054666167747500711576217136724373577762747
0000100120023003401450157006604741401131616221735154716531260157026072413252625352344205124622377320132123225323630443250316336714704451544264332444747534360427755055616572251305741555456635171610761166120643266436454676560777303771073217636724473527565777
0000100120023003401450157006602731307161117261335104012521564107522062110242322342542275124672171310337103127343434453552326637704602441346214637424644544765447355045217532557325341535053665573640765116522613067466055666463777705731172207536764276537164767
0000100120023003400450157006601721106171111231335154414571360147327022415272421372746265021612277340133163225363032433252376435704303411443274232464640554461477252065513542155375144575055655072650366176520673164456354666663777604721176267432734375557260767
0000100120023003400450157006607711404171714261232124510501763157425062410222525332141235225672274320233113625343736433256366034774301421045254732444645534464467357055616512751315542575053645171610261136320663767446455626660737607751177247335734276507166737
0000100120023003400450156016704741402111712261335164117531560127227062714252322352347255124602172330636133324313537473051336033714100451344254534424743524666457152045310562757325546545550635777660564106721663264466254676366717502721371207437714476557266707
0000100120023003400450157006601711306121411271535154314501762127524042711262023372746235321622374320036133721323733453052346637724504431542274130414645514563457251015114552556305247525352665077660065136324643164426755636664717707741074257736764276537664767
0000100120023003400450157006600701207131417221535124114561363157725022615232621302641265422632470340431123421323537433756366731714705441241264437444343504164467351055516522453315347525057625772630667106527663165456054656362737602721576277731714675547460737
0000100120023003400450157006600711602111514261234124717501363177323002214262625312747225225652674350535123227333633433450316131764100441443274132464540514463427152025317552457335545535057665472670667156724643764436650666163727406761471277633714175557260757
0000100120023003401450157006603701601131612241333124510571162127321072416252527342542235023612770370636113625323237443253346735754507421444204136404347514262467052025115532456315447565355665473630767166120643566426554676161757401751677207537734274537664707
0000100120023003401450156036703701701131614251333174412571162127323042711262626322340265722652571320734143525323632403352376334734106411241214434404747554060417755035210522155325546505454655674660065156721613264436556656760757402761473217737764074537666777
0000100120023003400450157006601721104171615201135124114571363147125042513212027362442225721652070320132143627323237453556366335704301461444224537454343554466437757015115572254345146575055635270640263146327663566466051676366727607741472217335734076567263777
0000100120023003400450157006601731302171616201131134715541465137122042612252723362745265023632477340633113424323332423350326530724606441047234537464544514564457157075116522254355544575056635776650065146321663261456253616762747102721171257730744670577763767
0000100120023003400450156016704711307131412221536154012531265137221062715242327342440275720612275360334103324313236463457376136744703411741224435424643504661417154055517552453305146505355625771650662176624663263436650646560727206761177277235774475537360757
0000100120023003400450157006607701602171713241433144112561365167524032314212123362240275221672272330031133725373437463651376731734106441545224230434443514467447757045610542655315642545352655373650062126626613161476554656560757201751472277632754670537660757
0000100120023003400450157006607711406111514201132124416571663117126002214212622372143235225652075330236103321373733443253376636754206441346244430444744524161427757015512572653355744555352605573650263176225653665406754636163717104771775207635764670537462747
0000100120023003401450157006607701707111412211533144517521666167526062410242126332644205222672277340132133722333035443456316530734104471746214430424245554466437355045610512552375346525257615173630565116322613660406354636765737205731675277731774076547562747
0000100120023003400450157006601711302111712251234124617531560127222002513242426372145205121662075350236103126343337473451376437734100471646224535464743514264457757035212572557315546525056645470640663176525633264436651646463777605741373247132734675507361767
0000100120023003400450157006603771600131214251631114610531664157123022616252523302447245424632771340431163223313032473552376534734206441741244732434146504165407757015714532354325546575055655272610462106723653567476251626661717505751676227234764373577360767
0000100120023003400450157006601771406121417201433124114521565177122052310222421372746255321622272330337113127353033463055326436704607411346214632444443564765447251055614552057365641575756635372670065166424623165476253646565737504741673217330714276577365707
0000100120023003400450157006600711604171616271132174510501263117621002517222522312544235221632377340031143526343234413753376535724500441144274534424544564563427152005616572556325347565456635475630763146120673366466251636266777702721073267331714375547465777
0000100120023003400450157006607711403161612241230174510571662147023072314212621312643235221652671320532133727343235463550326433774101411446264630414242554363417757035515542653325341575454605570660664116325653762426654656362717504771775257730744374527766707
0000100120023003400450157006607721107131412261230174314511165167125002215272327322547225423662177370436153320333633413752376335724304471046264637464540534261427156065515542051325244555754635375620361176526643164426650656464727400741471257537714173537666707
0000100120023003400450157006603711304171214251430154610571663177227032110222426312647255627652071340332103127323533443456316231774103461046254734424242514566467152055514552753365442565053635476650263146323653161476750646562757607741177247130774373567262757
0000100120023003401450157006607701603171515261631174715521264107221042616212527332647245021612574350034113622353530463253346731734202431144244430424640574665437254035517572453315346535055655677630361156221623665406752676462747707721073217136744276537365747
0000100120023003401450156026701701702151316241237154610511465137526022610242121362444255325672671350734143722333332403355306637754204431641224433474046514667407251015717532055345043545557665573630061156522673663476251636464757402721172267634764777537160727
0000100120023003400450156016702701605141714241732124113531266137721052614212221302446205127632572330637143625323737433651356037714400451545264437454347524664447052045217532655335342545550615175670361116220633666426554636760747505731277277630714672537461767
0000100120023003400450157006603711304131015251633124617571662127426022411242723302343255622652070340137153222353737433454316636714106451346274132414042544565447152045216512057375442565553635175670166136326643066426354676765717500711277277235754670547463777
0000100120023003400450157006607711402171514261334124716531260127122072313212525322646205423602177370234103726313437413753356530724301461446254730434744534766457751015510552354325545535454665476660461136320663261476555666163747506721572277230744272517163767
0000100120023003400450157006607711404111614221133174717501365107426022711272725332140245526662574330035113622363533463253356731764101421243234437444545504164427057065311512457325543565557675375620766116523633062466052646464747505741372227236764173577260767
0000100120023003400450157006607711405121614271530144215531664157322022716232027312647245525642174330236103126313537413757376334734101411642274330424446524165437656045413552554325341535053675674670065136725663665416252646762717503731076227237714570547266707
0000100120023003400450157006607721104171615231331124716551760167425062417212522332141235223602477340436163223353237453550326131744307421147264632464544504163427757065114542254315543575055655074620763156620673164466053646265737607751073247135734272517666737
0000100120023003400450157006601741501151615221133124012571365107424022713212124302346235526672275330431173726373136403652326333774106441142224530444544534764467256045213542652355541575754605775670366146322633161466050656765757201731676277634774375507162747
0000100120023003400450157006600701206171311241431134717551762127724052310242327362241265225642777330332103322363135463455366433724703461446274530414645514465447656025414552752305745505353615174610065116222633364466357616565737502711177267137764572547260767
0000100120023003400450157006601711407131416251432174314501766167222042515272726302646205326612773310732143426373032423651356535724306441342204534434747554361427655025117552051345141535552635373670166106324623264466257616560757604771171267332754375507467747
0000100120023003400450157006601761207151011211434164510521563147327022617222027342146235526612271310731143426353232433255326033724307471646204231474544544763457156025414552356355540555754665076640462156723633763426751636066717505731473227130744776537166777
0000100120023003400450157006607701602111411251433124717511766167623022611242027332647265422652076320233113627323031443455366333774104451542234530434242564561427357055712572456365440555754615172650062176526613467456353616165737400741473217335754670577362747
0000100120023003400450156016702701607131411251436144112521463147021072412232322352344255627612771340636143627353331403752326530724505471444234737464044564561417653055517572353345240535153625672670662106525663467436657606165757202711072277133754670517664737
0000100120023003400450157006600711605171712201433124214541566167324012110272723362445205223642774320133133325323737423256316032714705441444264730414347574662417751045610562655355543555257615471650065146125663366466357646265707306721775237135734276517264737
0000100120023003400450156016704711304171612221130144715531265137327062415242022312642245424672073360236173121373532403754336636714402451043234436454446574765477555015114552353325746505756605174620763156620653263466353656165747107721677207633714272557061727
0000100120023003400450156016702701605121416261231174215571063117123052614252221332247245023662570320233163427353534443251366336754500451741264334434343514562447457015117532354305146575252655374610767116220673666426653676567717400741277277633754670547465707
0000100120023003400450157006607711402111612241230164510571363117621022410272326352447265121642672370537173124313031463451366333724505461443234431454742564560427153055310542455325343575754665076660565126627673362406351676464757202721775267334774375517260757
0000100120023003400450157006603711305171015271733124215541566117122072213242525362442275422602471340233173125363437463253376032744101411046224433414544574366457156045412522552335547565656605771650366146320633266456057646660717707751677227135734373507164767
0000100120023003401450157006605771203171614211230134414551662137324072311262225302246235525642675330335143527363237463251336034734601411641254734404047524267477755035214532251305646505157655070610164156223633264466657616462747702761677257430754175577463717
0000100120023003400450157006603711304111612221730174716531765167621022417232525312143235422602577320236163720333433413553356530764602421046244431464747554363417755065514552051315445545251635270640263176424663162456253646664717704771771207232754670537665777
0000100120023003400450157006603721105171111241230164616571663157023022411272621372744255322652671320535133622333032443757316630764702421542204533414144574364447256045613542554315347525057665271650061146322673764456356656367767403731775217632754570507464717
0000100120023003400450157006607701605141616271531134215531264117623052313242422372740245127622377340435103325363134463052346336754201411641274330424242534364447251055716522751315644575355605571650766136720673665426654666560727707721575267433714473507161727
0000100120023003401450157006607741505131717261332124112501463117021072413242622312744235225652573360131163124373035473552316530754400471343224434404640514667467452005213552751315342565557665472670666156620663464416457636362727306751572217534764377577260737
0000100120023003400450157006601751502151615211534164316571360147424022615272724302343235127662077320337163424313035453052326136724304431642204233444144554467477657025417562057315244555355655376660361116320663467426755666765717104721771267332714572507163727
0000100120023003400450156016702701607131111221133124416561365177122002213262422352342225720662574330636113322333735403755326333744702441642234537464045514665407154055514552354365440535754625671650767136725663667406452676464747100711574217737714670527563717
0000100120023003401450156026705701702151712241431134313551766167526012214272322362442245720602475330734103322363135433656316433744202471545264733474147504667477554045612512751305246505355615176650763136424653560406551646262707103711176267337764572527364707
0000100120023003400450157006601721101151412271730134614551663177122032115232024372142235423662574350633113422353735403755326334704601461545274232444446564763427554045412572151305246525754635374670167126627663567436550656660777302721471217336764570507163767
0000100120023003400450157006607701604171712231332164614511165107322072411242527302446235225642177370435113625343031463052346335734105461243264631474045574664467153065112572751345243565053655271650763126125653665406753676464737406721775227235734072517264737
0000100120023003400450156016707711305141417261333124215571060157122002617212422322343235523662272340635153227353031443451376336744103411043264737464540514562417156045310542556325743575656675375670262146621613365406257646664747500771575237431744276577266707
0000100120023003401450157006600741607111311221135124013561361167021062413242123342047255222652577330035143721323234463255366333704403461746264732434144554464427052045315532754325543575651615175670167166520663767426653656464747507721372217536764570527760777
0000100120023003401450156066704721503141015261235104713541561167026072515242326322346255420612573310731123226313537443251336037774201471443234530444640524765427457035212512757355546575151605176640566136724643062416452646760757303731276267337764476517260737
0000100120023003400450157006601761207131416211235124012521563157725042511272224302346235526632473310434153327363136403652336630744306461144274130474544524263427256075710552457365441555557635770640261146123633665456057646163727707721472257531714677507163767
0000100120023003400450157006601711406171214241330164713531365177426032111272027362442225725652271350236153624323032463557376336774106421243244431434347504165437152065313552251345140545752655072670065116127663467466653646565707305741372247532754670517667747
0000100120023003400450156016704701607111117241232124313551466107425072211222624322643255023652676320535123424313135433757366032774305471646224533444044544761417657055317552456325741565352605572610366116327673061456256656463717404741371267332734770557060777
0000100120023003400450157006600701603141115271536154414521565167721002515272224362443225422612771340736123226313337453050316435754504431646274232464146534660427457025115542057315346575754635172630662136324663161456357636064757202771471267331724375577760737
0000100120023003400450157006607701603161515221134164717511166167323022411272023372145265424662171320031163225343235433257366435724700471144234734424644554367447451015513512655325340555755655273650763126621663467456050626660737407721673227230744173557764737
0000100120023003401450156056707711103121612251337104414521460117725022511242621302643235526642077340633103323363237453554326136764603441446204231434742524165447252075114552357365441575557605574670667136120643165426657636562727307761077237531724670557064737
0000100120023003401450156016701701602151117241433134715551766107322022416222027352044205720612471310637103327363236433655346435724704461345254530444643514667477553075210512153335744575252665676640263136421623062456257636462707503711576227136754774517564737
0000100120023003400450157006603711306111311241237124215551660167224052214262124372146265322602570320137173722363533443753376630764703461444214137464544504162417156005416522455355547535355625771650063146322633764456053646664747107751675257730774272537361727
0000100120023003400450157006603721107151015241436114312511165167425052213212622302241235223672275330431163727363134403653376237724603431744254734434640514660417457015712522753305746545554635474620366106325653165476756656265727400741676277134764375517265707
0000100120023003400450157006607701607131315261331174416551762127125042710222726362242235526632474330732103721323631433252346530744406461741234731434245554360437452005415542655375442575151635174610065126626643366416455626765777700711373227135754670547561767
0000100120023003400450157006601701207131115241335124616531362137623042515232322322140275121672673360234113426343437473450356534744103411741204131464245564765477157045612522556335547525056665570640462126627673364456051626660777503771277257531734073547466727
0000100120023003400450157006601701207131616221133124117541565107123022615232426302347265622632670340731123425323136463054336333724506441145244433414742504765477657045212522757335540555554615474610565116126653364426350666765757603771277267334774774507161727
0000100120023003400450156016704701605121612211233134715541462177324042115272027312746265720622272330535103423313736463454326136734204471241214337424042564765407357005314552655325547535553615170610164156624663264476753656663717503761473257437714670527660757
0000100120023003400450157006601711307111315241232174510561360167426002515232724322146275124632470340537123223363736443451356630734102431646254534434742514660427655055611512057345542565352675371620562166423633264406354676765777705741177247136724275507163777
0000100120023003400450157006603771604111614251632174312511760127224002711262422362245275722632772330434173521333533403353356636704103461443214136454245574365447457015513512754365140545251655071620262166727673066446653646565747503731572207531744670527667717
0000100120023003400450157006607701601141714251434164610521263157327022510272625372144255526612272340636113624373035433257376530704106421545274334424247514563417052055311512356325346545451675673630167106327623567426656636464777506711572227130744173537464737
0000100120023003400450156016704731302151612241330154710511765167721022210242322362441235523642171340031163323313733443252346530754200471241244431464747564063457655005314572356355741555756625372670564146626673162436450626762727606761775247531714076557563777
0000100120023003400450157006601761302151111201134164713531265107222052311262422302346275721632670340434163427363237453651356334714707421545244732444640504763437251075714532554305246525153635773650461156722633665416450666765727606761572207533714475577461727
0000100120023003400450157006601711304111214271130154510561363147021042511262525322147255627632377340434103726343533413752326332724506421443254730444743514463457457005613512752315245545656625775620063116522633767446656656366727603771472277635764072517166707
0000100120023003400450056016701701406151712251331174313521264157527042617262022362243225224612472310531103327343135443753356636754504441045274533414146564762477153045217572556335646545056625375620663116120673364426554636760727603771574247137734071567061727
0000100120023003400450157006601771203141616211230154215541165107125042510212224372146205525632573310637173521333437423655326034744301411642254730424247534667477554005611542251365443525454675673670263106726653763456351676462757602721373217634764774507366737
0000100120023003400450157006603771603121113241336154215501265167324052311272226302346205721642173310435103127323631413252376535744200471642254732444144534667477055045413552151325246575755655073670261176426643467416650646562777306761076217534764373527365747
0000100120023003401450157006601711403121714221730134610551764107727022611272625332640225424652571350034123223313530473556336433744202431045264433444544514167467156035510512752325546575456655272610761156320663467466651626367777300771576217336724373547562747
0000100120023003401450156026701701202161713251433134117541066107123002313252626372742235525642777360031163721323232453054336334714107421241254336454046534764427055055714542255335641555651675572670465136220673760456251666663717400741576237136744774527464767
0000100120023003400450157006601711402171714251634164616531260167425012117232625322543235523602574320132163722333031473553356530744301461642274230424242534665477256065317562354315340545454655277610565116520673467466053616264717705741471227136744377577760737
0000100120023003400450157006603721100131412271431124510531366117426062415242226372641235325602475330732113622333031463553316435714404471045274136474242534765477052015114532555375342575656635271650566106727673464436452646660717707751471257232754076567263767
0000100120023003400450156016707711105171311261232174716541560127623042111242024352347245223632677320036143721373534433256366231754606441145274332464345504764447657045312522555315243575750605572650562146627613665406353646163727407751373217630714670547265707
0000100120023003401450156026705711403161713251336144410501762127021012113242426372742245620652677360434153523353032413252336631754204451046274131434347524166477653035312572752315640535554645371650462136120643760426556656560717704771372257730754276567667747
0000100120023003400450157006601771405121411201432164616511163177021012314252723332142275622652072330137103327353533463053346433754503461444274232444144564760427057025115572457315543525756665474660065156621663767466353656265727205741472277131724675537360767
0000100120023003400450156016701701606171412211233174710521565177025052311262726342542275620632371340236163327333532443453346032744707421241234531434645504765407252015517572554345140535352665470610361156521613264466654636765727307741074217735764672547663767
0000100120023003400450157006601721104111011261637114510511163147526062711272027342442225722632377330435153323313135403652376630754400441746224434434644534661427357065311542555345240555754625575620166176523623467406356656266737506721072217334764777527365777
0000100120023003400450157006601721107131111261230134312551764127126022715232724342440245326662077320234133724373031463551336534724503411046264335424747544161477657045610552555315542565355675673630465166425663067426351626765717402721072277136764570537464737
0000100120023003401450156036706701203151712261234104214511465107721002314262527322346275326612770340434153527333136463053376235744706461544224637454046514163417655075714532055355241555252635375630362166122613067416257606462757600711277237436744173547567747
0000100120023003400450157006601771405121116221530134616531364127025062712232421332145205722612772370034143727363332453551356630714106451741234730474544524164457152005612522453335546535557675375630061146426643164476753646266757601731775207234764672537662747
0000100120023003401450157006601741505141015261232164715511463157527032311222723302344205221662072330131163327343032443755366332734607421444204136474543524261437751015613512555365444525257605775620767136721673665406454636264737401751676277635704076527564767
0000100120023003400450157006603711307151615221735144416501263177224062410272525312543235721642172310031153227333433413753356636724605471346214136474045574664427152055616512754325243525053645474670263156327623066416453646660747506721074217633714570577762757
0000100120023003400450157006601711405121417221137114012561363157425072311222224362243235021652072330637113627363337403655356433714700441444274235464640534662467656045613512757315342575557605771610461106325633665426557646362727201751775207536744374547265747
0000100120023003400450157006600701607131111261334124215551763117323022611252626342147265525602576310731123425343434433251366034734506441446204137454540524161477457005212522752335746575153655271620465106726653566426357646366717402771473277735734374567260737
0000100120023003401450157006603701601151316261635104214571664127023032116222123322645275722642075350332113122353434463050356737754200471144264437454446534462417751055314552252305243555157665574670566136722673667416257636064757407741473267132734373507161767
0000100120023003400450156016704701606121315241332174114571365107422052611222727302246235225632670370435113627363234433256306535744400441243274231454645534465437251005311512751365644575557635173630167166720653461476055626262777500711574267431734476527663777
0000100120023003400450157006603771606171116201134124215531365177424072310272523322146205127632470320636173523363134423654316530744300451143254532434744564563427751065113512552345542575056615173670564176226643467406352646165737502721074277735764672517264767
0000100120023003400450157006603711304111615271432174312551460157621072214272525302643255225612770370637113625323232443453316731714405461243204137454640534764427052015513542456375342565656655077660664116120633261456354636366747503731172257730744777567262747
0000100120023003400450157006607711406121011241732124713531365167425062411272023372745205221632472370731113620363533433256366433724306451143204537444347554564427052045613552752315542545557665071610663146425643366426550646765727600771172267133714776557264717
0000100120023003400450156016701701605171115241332164314571366167023032111262724362442275424652272340736133321373633453050326435754500441242214134424645534667407657055314572752305741535355625370610765126125663461416256606367737206721574207532754476577761747
0000100120023003401450157006604701607131316221131134416561165137323042716222024312645275222672273310035123427363434463055366131724507411047264735404144534464457157035210512653345245525755625671620666146325653767406352676367757407741675207233754175527364707
0000100120023003400450156016707711407111514261333134215501264117122022414272525302447245325662575370035143223313236473051376630724305461143244436474046574363427251045311512752305143575656655377660562146622673165406353646664747500771775217636724272557063767
0000100120023003400450156016704721204171015261535144713531761117324022411242522342540245725662073310535123326343737413254336032704301461446254737424247534266477656075114522051315342565550635373650662146127663066416555666265717705731077267332714770547463767
0000100120023003400450157006601701205121717261331174416531762127424002616252121372143225225652674350234113623363035463057366530734100471642274232434443514465447553035510542457365641555251675375670063146126643364426751636765727600711373257531724774547266777
0000100120023003400450157006601711407111612221535144316501264127623022414272724332140275121652072310537103126373135433254336735754507421045244132464640514663437157055613542456375340545257665475620465116322633767406356656367777605731676227231724375547460767
0000100120023003400450157006603711304131614251632174716531360127224042713212124302346255721652076310434133627333135423355346034744206421342224535424742504761477055025115572151375446575355645173670465156322623066466051626765727606761575277730714374547661767
0000100120023003400450157006607701602111315251631174715541466117123022710222322372144235527662071310436103126343533473452336336754203431646204531454242574664457255055510542653315644575351675373670164106727673264456056656462737406721073247131724276577265747
0000100120023003400450156016702701604171115261733144716551462177422012410242724352343225225662072340132143623353031463455306735704306461243214335464343574764447451055516522356305741575252675375670663136721613062476054636266707502711771257236754475517663717
0000100120023003401450157006600771403171412251232124117561360167023062414252225332645205121672272310035133327363134463255356433734201461444204132434743564765447556065117572354345041555256605775670062136122673665446651626765737501731676257334774074527467717
0000100120023003400450156016702701604111515211632174610571363157123022510242622342545265326672671320532143723313236473550326637714504461741264433444544504762417157055712522655335344525055675070610164156322633362466357646464727404731676277731714377557060737
0000100120023003400450156016703711105131015241337114616531262127323072216232522342542235023612776320434133722353032453057376136754606451446224437444044514463417555005613542251315344525755665475640667146120673366426757606165747700711172277635774375527666707
0000100120023003400450157006603711302111515241330164614571163147724022516212527312143225427602570320636113624313337473552336530764702421147234535424743544560417351045410542652315442575752655671650767106325643665436652646462727603731172277635734670547660777
0000100120023003400450156016701711103151615271530164416521465157126052317222221302544255627632474330337173725323134463452336037724501421441264630414540574663427052055617532353325244575155665075640361126624643663406357606163727707741074257731774672547263767
0000100120023003400450157006601771405141113261634164215501763157227002514212723312143235622652071320633173725373433423653346034704303461746244432444144564565437755025114552555315546505056635770610167166422623362456257616462757607721072237134774677527361767
0000100120023003400450157006607711404171712261633144510501462137526032310272123362244235221672670320731143625373633423253376131744101461744224430414544564563427757055513512455325741575056665471650462106526613366476555636265777304741073257233754276517266707
0000100120023003400450157006603771604111614251330144314521261157023072416212426322143225525612474350233133621323737463550316530724707421147244735424046564763417052055717552151325543575454665277610065116323653566466054636266727406761472257437734373517660777
0000100120023003400450057006601711400171616271734154316551662127426052210242123322643215722662571350731103323353533443752336630764704431241214637444544504163447152065410552254355747535454635773630766146225613062426551676663747107751277237231714672557560767
0000100120023003401450157006601701205121712211534164214531266107526042712272622372741265326602570340236113127343633453053316433714703441544204634404245564767467755035516562557325244525053615277610061156323633665426351646464777301731575227136744377547560777
0000100120023003400450057006601711404171717221735124012531366107222052313242426372441215622602573360434173226353137423355366037744305411046224437464347564761427451015510512753335545545255665475670462106323623163466657616266777501761575227133714475507466737
0000100120023003400450057006600711607151614251433144214541360127025042216252723332342275526612470340731133624353135463255356231734104441047214135414643524267477153025310512557365643555451675671620667156320663362446657646265747702761572277231774671537760737
0000100120023003400450156016707701607131615251432124117541563147721012412232626302445265427632571320532163722373031473554336333724500471342274231434640554064467254055514542155335740535654675075670366176621613266466250626462767304711371257330754774517662717
0000100120023003400450157006601711303121514241232174617571360157724042710212124322346205324652677370435123223363136463455356034724501411746264330424343544165407251045417552057335541555656655374660063156726653264476251676367757202761473277133714076517266727
0000100120023003400450157006600711304111615271730174510521263177424062710212326312642235526672672370332113425343735443756316034704602441446214137444644554363417751045316522552305241555355625574620065156723633261476251676663747506761073257537734276537461727
0000100120023003400450157006607701604111315221136154715551461137527022411272724332640245422662071310436133325363031463652336731704304471641224237424540534761427052055311562453325746535756635476640562146427673164406753616266747501751372257537734672527560757
0000100120023003400450156016703711302161311241430134715551666107025042712232121362447245520632770320731113622353532463654336332714702441344264230414740544565447456015517572057335645535252665574610663176223633567416252676066717404721575277633754677507462717
0000100120023003400450157006601771406171214201133174412511165167227002214252723362443235527612272310133143726353035453553346735704301461642274232434446534265437356045417562554325241575656605775620361146327673266416456636064737501751471207637714570527566707
0000100120023003400450157006601771502161514231331134610541460167423062710212124372745265225632576320034143727363532413752376334764602431045254734464742534261427057065512522555345541555351675371610462156327613261406356636367727404711176207236744774537665707
0000100120023003400450157006600701201141616271732124510541563147524002517212322322546275422612773330736143426313131403352376535744107421143234532444644504165437357045315572754325341555056665276650261176525663467416650646366727600771172267334764572577363717
0000100120023003400450157006603721107111015241333124617511765167323052210272422322547245124662577320337123226313437413550316530724706441143254533444446574560427256005313512554315647535656645170640366146427673161466055636264747503751076277632734672517265777
0000100120023003401450157006606731107111416261331124015521265137522072516212126322343235021642077340637103323353235443755366131704604431144274233444544524766457153005214522757355042565654635275650366116524643067466057636264717700741377227137764672547565777
0000100120023003400450157006603711304171712251636154012521563157426022615232724302446265124632774320731103723313136453052336630744105441641274530434247534261427657055513542453325241555756605176640763106521673567446452616366747506721076257231714373577762747
0000100120023003400450157006601701207131514211534124316521266107025042712252527372743235127662577340236113623313533403756366436774101411243264433444545544560437657045410512752335545505153625770660662136727663461416252616562767307751372247335764274507461747
0000100120023003400450157006601771406171115201134164316551762137122052610242322372742275423662075350731113322353032443456366334744107421047214636454242554463457357005317562254315444555552665273630664126121673763456350656467727607751472267331714570537160767
0000100120023003400450157006601751502111614241337114112531260157323002714252626322347265127652070340635113325323434473553356237774205441346224536474144504164467451005611512354325246505553675373670663156727673165406352646462727606721072237135764477517667747
0000100120023003401450157006606701207111311211432164414561165177423002616222326352047265225612572370034153523353735413254326630714102421446264737424045534365437655025317532552315344505057635276640465136422613564476751666061757604771377267331774073577462747
0000100120023003400450157006603711302161614271434124314501765107424062111262523372143255026622271320637103125323733423353316437724707421145254730444446534366467356005314532251355546505755615174610065136726653566476751646265747505741372277631774072567262747
0000100120023003400450157006603711305171616241737124313521560127424062110272121372742275526632472310435113425323033463253376731704602431443234531464640574365407655075410552456355541555352625671620366146126643564406452646765717702721472257333714776507166777
0000100120023003400450157006600711606121015251434124314521467177725012314262322362445265021622174330137163722333733453553376032774103411444214136454540524660437057035516512457355742575155675677640366156320663461416256636265727200741572247536764373577261747
0000100120023003400450057006601711607151417201435124314521566107527002612232326372746235422612273310731113525313636423654366033774304431642204231444247554363457655035214542555315340515251675676640564146123633065476251676264727203771576267731714475577460777
0000100120023003400450157006601701202171714261631134412531265177224032114252023372746205523612272330036163224313131473553346534714706441241244735424743504163437655035517562155325540545456655677610663106724643266416653676560737602721473277231744677557560757
0000100120023003400450157006607711407111514231332174414501366107122042710272725332642235527662177370234113624313032463255356334744305461143264437444045524663457656015510512456325543575552675372610462176221673663456050646362747505731675227233714776517160767
0000100120023003400450157006601731306171412221135154713511260157721042611272522332142275021662076320334123425363032473551356437754406451746224530444144534764447156025313552453365647525056655375670461106327673663436651636266747502721171267430774570577463727
0000100120023003400450157006601711307131214261234164312501465167725002613212525322146275423612271310031143725373337423357316630724606451542244137444346504761477452075710552354325241555656655372670564176623633663416450626464767407721073217633754570547562757
0000100120023003401450157006607701205131713261631174312521264107321042711222023362045255223672274330034113622353633453057316333724703461045244437444644514465447254035516512051345241535557675574660261136427673665406755666161747506721377257237764276517560767
0000100120023003401450157006606771103161015221735144117541466117126062415232023342547265225632770370335113422363433463557376530744202421647204235464743534361437254055710562354345047525151665275650663136122613162406454666765727300711372217534774670557267747
0000100120023003400450157006601701204111616251332164717531561157025072215242422322146235326612772330133103324373332473555326630714405461642234434434242504767447351055710512456325546545151675377660565136724653667416652646066727704741675277130744570537361727
0000100120023003400450157006601721104171311261737114114501265167524032317232226312544255021662071320036173524313633423353346535714700441642224535424346574664427656015112572453305747525355655376650065146423623764456051636264707302721176267434764377577765777
0000100120023003400450056016701701402171116241233134716551466107322072216242421352142225022612375330435103126353135423157376335734105461243264331444045574364447255015116522354305644575750655273670463156526673162406357656266737607741177267635774274547660777
0000100120023003401450156046707701704131713261331174217531565167125002612252626342443235720652573360637113627353533443052326033774101411547234136454045544762417452025411542357355247565651605472630465106125643660476251636362737406721172207234764774527665707
0000100120023003400450157006603721101151416261630144314571365177322062115242724302644235225612271340732163222333033453653376435724600471345254537454645514664447553025413512151305244525654675674670366116322673061456057616660707503731677227231774777557264717
0000100120023003400450157006601711407131011241236154213531265167426002511262224372746275523632471320636103727353532443453316237714704471642234732464742554460427255005414532356315347565557665074610261166423633764456050666165767302721575277131714375547560737
0000100120023003400450157006601721606121514241231124715531560147023042715272625312742225324672271350535133627363434403652376630764702431045274135464144534264467351025411532057345545505656675377640166126126643061456354636367757204711072267333734777517162757
0000100120023003400450156046703701207151612221135144113531264127126052314212326362340245223672676310731133522353131403655366435704301421446224433474545564767407655075413542552315544575055625775670167106723633266476256606464717406761473277732724570507163717
0000100120023003400450157006603711302111015251437114610541463157527022417232326362744255121602474320036153223313136473452326636744103431641224531454042574765407655055513542453325341575755605777660662136722673162446655636061767404771576277231744073527663727
0000100120023003400450157006601771404171214251430154114531266107323022514212027372746275525612274320031173525363131463253346237734100441542274231434446524166467357025311562751305246535557645476650766146325633266436550666165737602721177247536744570577360737
0000100120023003400450157006601711304131614251330154213571163177021042713212224312646265525672270340532163321323737443452326333764703461147244137444247504665407052025116522155375344525557635474660564176520673362466051646266747503751576277631714675507362757
0000100120023003400450156016707701606171412211233174710521665107721022510242124352344255620632375350736113122333032463253356436744402421646204135464147534467447653005317532457325445545153635172670664106721663461436655626762737202711775207536754473557761757
0000100120023003400450157006601771203121416221531134610551760147721022710212121332146265422652072330036143726373532413257366336724600451744264331474544544563457057045417532254355541555654635776650063176521663364456352616463717404711072227235764777537366727
0000100120023003400450157006600701206111116271132164414531265137426052616252123372742275021632473330435123427363633413555346037744101421243204533414540574366467755005316522457325243565557615173670167126126643764456250666462717400741677277233754473557562757
0000100120023003401450156036706721505171317261230164717511764157426032411242224352347255624602772370031133621333630473055306433754403431241264737424044514164447351015610522556375442535656645077630065116525653467426656656362727204721073267133754572517267717
0000100120023003400450157006607701607131116251432124316541166117123032110222727342546205526622374320636103727323134433252376535744406441741214130434245534365407251015713552655355744575055675673670562176424663266466351626064717507751473257330714274537466727
0000100120023003401450157006600751306111712211432124313501264157021012216252525332647265427622170350436173122363135453056366334744201471544224330434347574566437156035512572557345040545754665276640763116323623264456254636066777704741576217130774275537166777
0000100120023003400450157006601711305141412271733144616501262137122042715272226332640275721662070340435163327323332453052376136754503411046224536474443514567447357055611542051375342545454665272610063176525633665436554666167777602721471267431714572537360757
0000100120023003400450157006601701207151111221136154412531265137527072312252027342446205324612470340436123425363633473451336336744105441243204536474747514663457656075112522453305141555351655073630562176626643266406354676167747503771277277231724076557566727
0000100120023003400450156046703701207151514231132164415561361117023042717212622322141235325652070340532133726373134473454316237714700411545224434424742534266467255045417562155355746505057635470660166136325663665446657606262767104731172227335734777537660757
0000100120023003401450157006600761202111517211434164312501367127224012315262725302546235422632372330034163121373430453057376336724501421345204237444544544566457656005615532453325247565151635770610667156221663763426753646464747705751674277130774175527663717
0000100120023003400450157006607711402111012271736114314541465167222012314212622302447225326652274350036163323313736423655356131774302441147204534434645534365437156055717552456305743575257665070610462166422633362456057616165747703751676257432754073517267747
0000100120023003400450156016701711100111717261235124412531562147425072410242221362441235523632371320535143626373235403657306332704301461441234432464540574666467457005212522356355741555752665075640763146326653263406751676367757602771775267333714174547460757
0000100120023003400450157006603721103121412201136114715551461157327002615272124362442225721642670340535123427333433433456366131704303411243244735424146564767447152045410552356325745535752665276650767126623653566406754656167777601731471207232754570537366707
0000100120023003401450156036702701206141714241235154214531661137321022215262023362041225424672672370436133526373136473555326034774306411342224630474543544761417655015710512354325345505750645076660065156724653164476752616367757403731473277136724076527561757
0000100120023003401450157006600721101141712241233144517561560147424022516232126302643235523672670320133123627333433463455366335764603461045214135404446524767477657075110512455355541555252635272630167176420673467456253616661777506721377257431724470527460737
0000100120023003400450157006600721105141412201436154114571163117122022510212622352347255424632775360736163323353437423651336033764702431047254734464743514563427254015710552453375445505656635473630461166421663062476252676565747502721076267131714777557263767
0000100120023003400450156016707711306171714241330134214531565157324052616252027322547225124642174320233163325323131403557366333724706421346274530444147544765407751015510522251355746505352645474660061136726643162456357606262747505741371207636764276577361767
0000100120023003400450156016703701605171116241436154716531262127125042112232525302246205326672071320236133525323033473454336636714704451741234736474045554062447653005415542251315444525755635171610662176225663061446753646265767405731277217334764373577760777
0000100120023003400450157006601761207151315201434164114521565107527042711262727322146265324602571350434153320333633473352326332744302431147254536474042534667447351055610512752345546505151625670660462166427613564426753676163727404711572277631724675537360777
0000100120023003400450057006601711407141614201432144314551764157622052311252023332144235721622277370431103723353235413755346636704107451241264734464545514263437655055617562151325743565056645472630062146223623763456251636660727604771673217637724571507563777
0000100120023003400450156016702711105131615221130144713541463117422002215272725322646275127632573360636113320363737453052326437724307411344264230434146554564467357015515562057345142545756665076640164106125643362426557606463747502771172267330754572537367747
0000100120023003400450157006603711307131614251434164215501463157025062717212523322344235121632772340334113625373735403754326630724606451542274230424144544563417252035217572155305145505656645474610566106326613764416252676366747702711575277631774076537366727
0000100120023003400450157006607741407131614251632124012531261157021062114262727312643235525622374320334163327343235413755346034764600451741214132414540544163417655005615572455315343555257675673670562116227623067426654636660707304771775257331744274537666727
0000100120023003400450157006607701605131412221136114717531761137623022511272724332645265423602171350532133327333237403356366435754402441345204237454645514264467351055714542057325347525654615474670766126621663362456050656660727204711771257530744374517166727
0000100120023003401450157006600761203141517211734104215571160147026042716252525372641265326622173370031123425323733463451336436704304451641214137454540524763457351005216562754315445535252645371650263136325663667476250656462757402761372267331724777547460777
0000100120023003401450157006605701702151113251436104414531267177321012215262626302647225427622370350436173523353237453056316136744301411647254737444346524660417052025414522753355541555353665477660167136422623663406354656562717405731771227136724377507464707
0000100120023003400450157006601771206121015231134164117521265137126022717232422302346265525632472330031143727363332463051336530764705461144224437444443504763457255065310562757355741555454635771610564146123633665406457616266767407751072247532714572537661727
0000100120023003400450157006601731302161615251431114717501264127725022715232023362244255124632573360031123424373733453051336630744106441241274233444046514565477057035211562556325546535756645470640263116227613667456253676463727205751177207536764774537164767
0000100120023003400450156016704701605171616241432124114571063117422002312252322362445265127672271310032133324373737463252346535754407411047214332464640534664467755005413542155345546575553625773670766106121663461426356656560767300751572227137734375517264737
0000100120023003400450156016701701602171113261535124715531364157724052314262221302446205325612771310035143727333236463653346530744206421144274230474544534662447255045410512556315546575750635273670766156526643263406351626463767304711072277733714272557761767
0000100120023003400450156016704711404171311261230144710551462127721012115272625322340275326642171360032163322363737433255306435774302441646234435464046514564467555005317552353345246545257615773670766146426673061426555636163757203751172227130754473577266707
0000100120023003400450157006601711304171712221730144510531566107222042615272724312546255023632375350234133624313633403657376136764702431444204233414544574661477656045210552556315247535251635277610061116124653266456253646664717407751473257330774377567262757
0000100120023003400450157006600701606121412251437114215511163157424012310212725362442235523632771350436123423363035453057376636744106451746224230434146554563417052025114552653315247525352655272670167136326613566406757646463777300741677257734774374527661747
0000100120023003400450157006601721105141111241230164312571166167023022713242723362744255127652271320236163323353433473450326530724506421047244137454346514565437757065511562557325244575353605570640263176225663164466054666367777600711575267433714173547462747
0000100120023003400450157006601721606171113241237124015531265107221052614262725302346205127632370340435133727343237463255356136744302421145254736454346504167477057025413512753365645545454615475620461136427613161466350666265737505731072277636744477527361727
0000100120023003401450157006604721103121517211536104414501767127724022713242621312644205523602575360034173523363633413252326433754204451642204232444343514467467157005616562753345242565355655076650061136125643467426557616161727301731073277735754377547666777
0000100120023003400450057006601711407151612241332144015531765167225002611262727352143235424662072330637173123353532413250316435724207421147204234464341554366437451015110542554375342575352665475670364106327663165466652666467737601731675227130774774557564727
0000100120023003401450156056707711102111713251330134313541466167126022513252624352440275720642077320337113420313237453554336631754703441647204232464744544761437254045617562556315546505056635272630663156224653162436657616064777504721371217735704272567260757
0000100120023003400450157006603771605131111231334164610521560127122022614252725362245275026632675350137123224323737433456316034744300451646254632414146574363417457035215542057315347525257665574610061166727613165426355626367727407741073267431744375547465707
0000100120023003401450157006600761307131514241231174217531260127324052614252024312542235624672173360035123627353530463254336136724504471343254337444144504166457657025417572557315343555057645471610562126126613762446650666367727203711172277636764470557560737
0000100120023003400450157006603711305171012241336154716521563157125072315232327362442235424602172340436113623313033453057316637734200441545264634424144574762467451025113542554305741575752665074670765166122623366416250666562757606721277207531714475537367747
0000100120023003400450157006601731307151514221730144617511264157322012117222626302345265424622371350236103127343532463254316334714702421346254534464643574660427156045315572751325543555055665072610664156324623767416453676066727404771675217333714570577360777
0000100120023003400450056016701701404171115261635144713531762177025042611242725322343255526662275370032113326343736443252346334724204441747254136454146534260467451005313512653315242515553675073630565176226673161406754656265727600711376257231774774567064737
0000100120023003400450157006603711304131612271730134510521463117227002514252326372646275127652674320036113626313537423653356735764601421243254330424743534364447451015113542555375440545252665071650564106726643261476254666362717404771771257232754675507163777


==> anc/spreadsets2834.txt <==
0000100120023003400450056006700711100111411271132114611551163117222042210222522312243225722662273330733153320333633423354336133744402441144264430444744534465447555065513552255375540555155645576660566176624663366416650666266777703771677217735774477527760777
0000100120023013404450456066705751106111312221637114015511264107625052217262422332041215021622177320335163421353533443752376037714400461441274032454640554063447253045310532557315643565754665273670767156520643667426254656163747602741177267330724773537365767
0000100120023003400450056006701701601151414271432144614551463147225012410252525342143255725662570340736153623363636423654366136744702471147264730474747534765477551065113512251345540515151675076620562176224623362416250626262777303731673217335734473527360737
0000100120023013500440757036607701704131616271435164314511462147226052214252725312540225320662174340036163225373737413152376333764307411441214230434545534262427752035511572253345245535055665572650367116327663561446650616660727100741574247036744770537661767
0000100120023103500447057306670707104311661274135614341514162417262052214522752315240225302661274430063162325733773411352736333763407141414212430344554532462247725035511752235342545355055665572560376113627663516446650166606721700471547240736474707536761677
0000100120023003400450056006700711100111312221236154717541565177626022411242726352444245026632677330436153626333136423653336033764707421345224535414441504761427354055314532054325341535754665474620565136722673062416557616661777504771371227131774672557260757
0000100120023003400450056006700711100111311221136134715541365157125002515242426332642245721662176320233113327343532443250326334764404471342224231474747504465477357025611562057355144515756665675630464166727633164406352676363757607721675247533754076527561727
0000100120023003400450056006700711100111312221236154717541565177725052314272626322741235326602573330235113520333534443457316631754607421643244133414046524361427657045615512754315642515057635474620664176625653062436551646266727403771074217737734672557264737
0000100120023003400450156046703701605131214241731124314571166167323062112252124372745275423602171350236143227353331463250326534714706451043224237444346554064457251035217562456355541535055665070640464166721613566436552676762757200771471267332734770517663777
0000100120023003400450056006700711100111311271732114611551164157222042210272522372446235126632673330733153320333236463254336133724504461144264437424046534465447254065513552556375540555155645176660464176625653263406451626362717703771072277135774477527766777
0000100120023003401450556066704701602111111241233124710561365107125032412242726302444235627652671340436103723353235463455326731734104451045254331464247574566457053075216522357355742565454615274670263116326613763406255616363727207771376257436704071547061777
0000100120023003401450556066704701605171713241433144117561362137727052112242423332341215627602776350532143723353237413250356731724206441042254637424346514464427053055317552357365041535450625572610465106126623165476053626560757402761176267137764074537164767
0000100120023003400450056006701701601151214231134124517561367107521042710212227312146255725632773320434153620333235463457376133734502431142254530474742544166467157065113532054375342515552645575640662106524663364416657646262757303761677207237764473527661747
0000100120023003400450156046703701205121412221531124314571166167323002316232523322141265423672070340236143421343735433256306534734506451145224237444545504664457356025417562456355741535055665274670061166721613566476752676361767100771471217732734570577263777
0000100120023003400450156046703721103161714211635124412501266167327072216252224352340265121642776320034173724313236413555366334754400471446224231474640574563427653045310512557335541535750625577660361106325653164446452676661747500751172227337714677537365707
0000100120023003400450057006601711703121612271635124412521260127123042610242723322346235527632374340235103325343134463657346334734502441545204536454747544561457251045311562752305646545351655671620667136722673061476555636467727605711771247130774171537666707
0000100120023003400450057006601731507141612211235124412521260127123042610242723322346235523632372340732103325343134433454316634734207451545204536454245544561457251045311562051365647565356655675670667136722673767406751676467727605711771207633714171547466707
0000100120023003400450056016701701407141214231736144517541461147425022511252521302543215727662775360431133622363131403657366636724301421043234434424544574566457052045612522555315643555650675070610167126127623467466255626362727704731077257331734373577366737
0000100120023003400450056006700711100111411271132164611551763147626042211242522302243275722622274340733153621373633423353336033744306441142224530444744554463417757065513552254355541565055645576620766156324663261416550666366777504771677217332774372557160777
0000100120023003401450556066704701602151115251237154312561364157727052612242423332341265627602776350537143723353237413750356731724205411042264437424141534464427053055317562357365041535450625672610662106124663366476051626560757404741773267131744074537162737
0000100120023003400450056006701701601151214231134124517561367107521042710212227312146255725632771320434153620333636423157376336734502431047264431434742544165437157075613532255365740545552645575640662106524663364416657646262777306711372207235754473527661747
0000100120023003400450056006700711100111311271636134415521265137327002314272625352141235721622173360537163424313035473451366235754504461342274331474641524360427453035515562057365647525154625775620662116524623364426657656066727404741373207431724677577765747
0000100120023003400450056006701701601151312221236134713541365137227012410272625342147245325652470340531163423363736413152346436774205461646244733474146524660427153005313532253345546575557675072610767106124643364466255626167777504721575267131724275537160757
0000100120023003500440057006600711300131416231337124614521665177621022411242727342443255523602577340235113525343636433154316032734605461643204632434146544567467457065715512251305747535157635474620761136725653665426750646161777502721172237230714672557264737
0000100120023003500440057006600713100311461233137214641526165717612024211422772344243525532605277430253115325433663431354136023736405641634206432344164545467647475067515152215307547355175634574260716137625563656427650466116775702271127232730174627552764377
0000100120023003400450156046703701205121412271431124616521563117021012416232523322643225423672070340731143423353537423356306136704302471145274236414545534764457356065517562456315345545251605774670566166721613364476750666262777503731471217730754570567262747
0000100120023003400450056006700711100111311271732164617551764117322052214252723362342235022612274340036113427323632423253336533744306441143224537454044554463447656055514522254375441565055635776650063156627663261416554666366717702771477277130774671557163757
0000100120023003400450057006601721203161416251431174617571360167224042710212727312646265527632772310431103727323131433155356630724600451542274136424343544261427453025311532653305343525756655372670664136425663764406451646464767500721775247533754175557162757
0000100120023003400450056016701721206171713251633124112501364177123042617222523322346255022632571350334103627343235443455346634714407451547204732444643544563437251045310542552315643565756665673670662156520653767426751676462727604711171237130714571567067707
0000100120023003400450156046703711407111015221736154314551664157426002311222622332147265525622277320236163720363537443753376131734500471744244132444643554061477757045210512155355243525251665071630765156324643666426550626366767100741176247332734770537365747
0000100120023003400450057006601731107141616251431174015541162127224052110222727312646275424632771350733103124323532423353356630734207421643254532414144504764467453075615572151305342565353665472670465136425663665476150666163737604771775257330744672517262757
0000100120023003400450156016703701605131214241731124717531666107323002215222724362342235423612774320231103327353135463253346534754506451345214330414740524264457357055617562456365441565055625670640164166723623567446452676762717100771471277136764275557063717
0000100120023003400450157006601771603161616211430134416521565167423002711272727362242275527632472310435103123313131453057316630744202421542204236474743534361427457025311532653305647525352655376650564146421663764406452646367767404711775257533754175527660757
0000100120023003400450157006601771603161411251431174614521660167224042510222727312646275523632772310034143623313134453057316630734207421047254534434242564561427055025311532653345247535557635372670061136425663161466657646464707304771775257233754175567262757
0000100120023003400450157006601771403141614241435144112521660147527002211272725322544255622632577330436153623363136403652346636754507411145234736474247544760437451075712522151305145505351665075620065126123623762416456656462777605731473267333734173527360777
0000100120023003400450156046703701604171214271531124616551063117323002312252727312645275423662074320731163321343337423350356534734506451542214330414740524264457157035217562456355546525251605770640566166721613364446452676762767107741471207235734175527663767
0000100120023003400450056006701701601151312251336134211571664177227012410212622342143255725652470340732153623363636443252346133754202431744264430474146534764467551065113532255345541575053675076650767156521613364446450626262777302761677257731724473537160757
0000100120023003400450057006601711403121417271132174616551660127123042610242727322346255523632771320434103327363235463455346336734507451545204532444643544561457251045311562754305646525552635475670667146227633262406751676363727605711471277233714171507166707
0000100120023003400450156016701721103141714211235164415501266107322072214212121362442225520602477330635113322363532443453376037754403411646224430414740514464427755045316522557335541565055625577660167126723633467456356636066777703761575217532734677547660737
0000100120023003400450157006600701205121311211237154414561162147425022516232523302447265124632671310436123227343332453056366033704606441145274132464343544765477554045313542757315342575055665573670061156621663261466257636462727300771677257531774375577264717
0000100120023003400450156046703711306121011251432124312571064117224062115222422372743235023612477320233113626353331443750326530754502451344264637464044544561427456055617552653315543565251605775670464166721673764436552676066717103771473277135734670527660757
0000100120023003400450156046703701205131215241731124314571166167323022416232124352547255423602171360236143420333631433257306534734506451542224237444147504664457251035117562456355741535055665070640462166721613566436652676762777700771471217532734570567263777
0000100120023003400450056006701701602131116251637124316561364127424032515272125372442275622602576310334143521343236473555356034704304471143254332454343574766467157045615542051365742545756635776650461116220673261456253616760737200721171227237734571567464737
0000100120023003400450057006601711407151614221130134416551763167425052110222224312243235722662072330636173125323031433251336437724200441443264735464341574661457451065310562753335542575151655371660767136726653564426550656464717704721575227630774774537466727
0000100120023003400450057006610714107511641221130314461557163617452051210222242312243325722660272330663171325233013432351336473722400441434267435644314576461547415063510652735335542755115653571660776137626563546425650566446717704271557226730774747534766277
0000100120023003400450056016701741302171117261630134715531665157327072415232027362242235422612472360431103625323131433257376637704101421444274332444544564063437052015516552354355744575255675676640566176224653365416650646262707506731371227134764571517367707
0000100120023003400450156046703701201141514261232124710541563147221042111252625302643235721652670340736163323363537443752336132744302451147264733414545504767477156035216512254375444525550605172670063176221613365446455626660777503771676217335734476527660757
0000100120023003400450056016701701401121214271734124316551766137221042110212521312643215722662073320435163721333533423257306037744302431042264231444345574665427256065417532554335741575053645476650566176524663161436350656265747702771676217535754774537460767
0000100120023003400450056016701701401121214271734124314551766107221042117262521362443215022612773320035153227343131423254336636724304471143264330434743554563437657055310512752325743575154645476650564176524653365416550666265727603761077217635764476577066727
0000100120023003400450056006700711100111311271732164617551764117322052214252723322546265022612271360036143427323632423253336533744306441143274132434044554463447154055514522254375446535055635776650063156627663261416554666366717702771477277530774671557163757
0000100120023003400450156046703701605131214241731174314561367107323072412252124342445275620602171350236143227353032463253356534774106451043214335464346524264467757035216512152355544555251605770640361166721613461456052676762757203771676277632734473517660757
0000100120023003400450157006600731101141214201137114617551764117327062112252027372745205121642777330435133322333135463255326033774204431342224231434644554460427055015712572356375446535553645470640462126123653162476556656565777606761576237434764276517660767
0000100120023003400450057006601711706151312271634154511521660147126062412232727342140275527632772340133173523353437453650316630754502421346204236424743514464427453015112572653335347525055655372610667136425643764446451626066757206761771237134764175507362757
0000100120023003400450157006601771603161616251431174012521664157224002714272727312646275527632772310431103123313131453057316630734207421542224534434046564561427055025313542653345247535153655372670664136325663764406451646464707305751775227233754175567264767
0000100120023003401450157006605711306171311251430154416571662147522032316232126302447245225642775350131143422333337403757316630704603461646274534434543514462467251005214552757355046525157635272670664156724623162436557636061737401751272267135764470577260737
0000100120023003400450157006603711306121011251334164312521667177224032111262724342146255023652270320233133727323135443456316530754500451142264634424743534462417657055617552455305743565252615477660664146321673564426753656066717104771074277133734670557762757
0000100120023003400450056006700711100111311271736134415521465177327002314272525362742235721612275330332163424313035473451366235714404461642274335414346504762417256035515562656305241575752645375620267116524623364466157656066767504741373207437764272517365747
0000100120023003400450056006700711100111311277136314451524165717372003214722552367242325712612275330323164324133053474351636253714404641624273435144364507462147265035515652665302541755725643575260276115624263346461657566066765704471337204737674227513765477
0000100120023003400450056006700711100111311271736134415521265137327002314272625352142235721612273360537163424313035473451366235754504461342274331474641504762417453035515562656305247525154625775620662116524623364426657656066727404741373207437764677517365747
0000100120023003400450157006601771603161612201135144412521461137327002514212724322546255527612272330434153320363131463657316334734504471545204232464640574561477251045311542653305747535352655675620361166722673762406454666165767402721176247533734777507365707
0000100120023003400450057006601711404171311221537114011551666167527042611252727302546255325622271320435133625323736403652336630714106421444254130424742534262477553065311532754335340545251645371660664146227633364406352646565777504711177227630774677537765747
0000100120023003400450156046703701203151111251434164716521666107227002614272522372746275127632670340431113625373331473056316231774103431642204134424545524261427553035214552653325347525155605776660464136425663764406351636264777503771473207536754174557062757
0000100120023003401450157006605741600111316221635154715511466107425052213252225372741265023662170370537163221373736443252376332734100451143274234404540524266467152055616572751305244575251635773630763116124643264456350666663737400741674247332734774517565747
0000100120023003400450056006701701601151414271432144614551463147127002714252521322543215622672071340034123227353633453554336335744203461641214630424747524165477553015114572752325740535656635274610562176626673061416253676266767503731773217335764476507562737
0000100120023003400450057006601711606121712221135154312541560157224062613272726312745265023642472370133133624373733403755326637704107411541224531444343544166407452015517552354305246545557625675630767146322633161436150666663767505741074227234764375577461727
0000100120023003500440057006600731202171514201234154112571166117023022411262327372646275527642674340035163223313134453552326737704605461245264634424743534661457457025311532354305746545755655276650461116723653061426655636764717107721571247333734271507466737
0000100120023003400450156016707721203161012211635124412571066107527012314232327322340275627672672340435103426343135453053346731704306421345224535464446514267447656015114572753325745545056635372610167106123623461466355636762777504741276237131744675557560757
0000100120023003400450056006701701601151311271736114416521665137123032312232726362740275527642472340531163420313134443353356730744702421346274430434544514266457755035712572653305244515151655672610364146227623666456250646167737201761475207535754275577366727
0000100120023003400450156046703711107151615251430144213531764127626052311242027322147205326642177320532113622353633433250356437744400411642214335464744524263457157025416512751355544555053635473630767166724663162426755606066717507761473207235774276537166707
0000100120023003400450157006607711406111714241232124015531265107126032316252727322340245427652277330434133620333131423655346636744107421142224430474640554563417052035511532751325545535456665475670167126120663364466254636765747507761277217535764377507166737
0000100120023003400451057006670714106111741242132214051532165017162033216522772323240425472652277330443136320333113426355436663741407241124224430744604555463147025035511352715325545355465664575760176121620663346462654366756745707671277215735674377501766377
0000100120023003400450157006607701604131616271135154213531361117123022510222522342447265622632570340332123425373737463054316136764105461241234430434742544761427055015712572356345245545654675373670164176524653266406756656560727200711673257333714175547667747
0000100120023003400451057006670706104311661271135514231533161117132025210222522344247625622635270430323124325733773460354136163761405641214234430344724547461247055017512752365342545455645673573760146175624563266407656566506722700171637253733174157546767477
0000100120023003401450156066707711102111015271433174617541565107323062315242225312544245721602475370234163120313136473554336332754604471746214330424346524766457152005615532456365042535750635176640565106721673763446053646266737506721472257231744272577260737
0000100120023003410451056606770711102111051274133714671545165017332063215422252315244425712604275730243161320133163475354336323756404741764213430244364527466547125006515352465360542355705631576460556107621763736440653466266735706271427252731474227572760377
0000100120023003400450157006601701207131417251332164616531361137224062415242426312140245321672675350337163327343135423354326037704603461542274134434242514666457657035210512757325741575557645472610065176524653364456051646660707304711576277236724375527561727
0000100120023003400450157006601771205121615211230154316521564157423012415272727322646205026632377340637153323353032413752376436714106461746204133444545524164427755015512522653305743525454655074670263166425643763406451636367757604711771217633714073567262747
0000100120023003400451057006610772105211651212130514361525164517432014215722772326246025062633277430673153323533023417352736463711406641764201433444554521464247755015512252635307543255445650574760236164625463736404651366376756704171717216733174037562762477
0000100120023003400450057006600711600161311221135124412561367137025062414252726322545275124632677320337123421373437463555356032704101421642254337444343524264447554015516572354375140545257645177670463126623623163466655666067727306711073277534764571517163757
0000100120023003400450156016707701601151515261737114215531764117021022411242326362345275423672077320332153321323434423356306032754406461242274334464044514663437057025111512354345245505754665473650167126620653665456254656765707301731277237134774776567265767
0000100120023003400450157006603711304131015251332124715531366107322062415242024372642245121642773360236103326353135473354326535734502451542264637444446514660417657005217572251335741575557645477610361166122673461456051646066737400771576277232734672547561727
0000100120023003400450156016702721203161714211636144416501265157324072314212522302646275225612472310031143723313135453056306731764601421045244432434343554467407357005414522655355742545756615771630765156320673362466254636266747502771576267331714375577760737
0000100120023003400451056106720722103611741216136414461502165517342073214122522306246725252614272130013147323133153450356036713766401241054244432344334554467047375004514252655357542455765617571360756153620763326462654366266745702771567263731174357577760377
0000100120023003400450157006600701207151417251332124114561163117324052611262421372142235023662571310332143527323035453056366237704605441241244437464346514566437357045310542557315346525754625672650767136324663667406751676562777300711172257536744375547262747
0000100120023003400451057006600702107511471253132214141561163117342056211622412371242325032665271130323145327233053450356636273706405441214244437644364515466347375043510452575313546255745626572560776133624663676407651766526773700171127255736474357542762477
0000100120023003400450157006600701206121116271534124214551663157524022510212426332646255121672277370137123226373537443753376037724606461444274130434540514263417055065112572552345543525155675674610164156323633764426356636064777301731575267432714076537464737
0000100120023003400451057006600702106211161275134214241556163517542025210122462336246525112672277730173122326733573447353736073726406641444271430344504512463147055061512752525345543255155676574160146153623363746423656366046773701371557264732174067534764377
0000100120023003401450357006600701601121311241435124611521267137221042716222123372740225326652672370435163327363034453551376332744202441647234530434144554467447354045316562057325545505755615173630061166527623460426655616165707501761674277134764577527363777
0000100120023003410453057006600706101211311244135214611522167317212047216222132377240225362656272730453163327633043455351736323742402441674235430344144554467447345043516652075325545055755611573360016165627263406426655166156705701671647271734674577523763777
0000100120023003400450056006700711100111416271432164617551763147725052611222422302446265221632376320234143421333331473355356037754403421043274131474644524364457453035716552757325241555056655173660265146127663663406251646562727705731477207533754671577261767
0000100120023003400450057006601711406171717251433144213541560167622002511262421322547245523632575350034123424323636413757366332714305461443274330474242534766407251075113512557305141555454665472670562176226653062436651626467747606731775227633734571517160737
0000100120023003400450056006700711100111416271432164617551763147725022216212422302441265526632377370535143421333035463553316237724306461342274131474441554460467154035717532457305346535255655173660664116527663261406254636562717205731077247536724274577263757
0000100120023003400450157006601711304171612221533144517571160147725012115242322302242235627642673310234153320333736443451356630714400451545264634434742524263437152055612572051345543555754665570660763126121673461436656636562777704721176267430774570527663777
0000100120023003400450157006601771204111115261735124316501262147123042610242322352346235225672672370132103325343434433456366735734505471741204536454242514464427251045316522151305645505353675376640565136722633767406751676467727607741576217633714475507166707
0000100120023003400450156046703701203161115261735124412521567177327002314262226372145265622612270340137123223313433453056366735734507421243214336454545544160417653015112572455305645535353675077660164126123623564406756606464767100751774237434774274557761767
0000100120023003400450157006603721104131717251431134313501366107122022410242523362447255424632474350635133622363032473451356535764705461345224537464446514660417656055717532151325744575057635272630361166121673461456057616066717402721472277230754672557263777
0000100120023003400450057006601711404171614271132174314551660167426002511252522322646265725632771320736103725373235433154336630754502431346214636424742544160427551025210512753315346575352645575630261146226653764406351676363777705741673247431714375507462747
0000100120023003401450156016701731102131111261737154013541065177424002716232726352042265322612277370031133721343534463252376433774301461245234534464545564560457252045210522552315347505353665471650465136422613762406455666660737607741676257331774477527460767
0000100120023003400450057006601711603161616271730164416521465137524002716252726322544235127632773310431103325323131423257316630734206441042254137424241514264447755025310512653315344575353655675670662136421643764406452666462777305751677247532774175507563757
0000100120023003400450156046703701203161615211637114517521564117526012112242422332240265622672670340637173723313433453051376237764107421241234734464545504161427057045512522653315545535353675072630164106323653764456256606464777501731676257434774374527660757
0000100120023003400450156046703711307151412261233144213501365107224072211242523362344255326602476350036133322353736413255356437774105441145264633474446524260417156005715572754335546505451625672670361116126613062446457606562737204731576217732714677577760757
0000100120023003400450156046703701607151214251431124616541163117422002312252727362345275326612475330731113626353337423350356437734500471542214337464640524264457157035210512456355546525750625670640566166721613364446452676762767107741473207232714175537365707
0000100120023003400450156046703701205131214241431124314571166167323012416232527322147255423602171360236133520333437463257306534714706451542224237444346504664457555035117562456325541535055665070640462166721613566476752676362767100771471217532734570577263777
0000100120023003401450157006604711402161616271435104314501364107323072311252625352442225021642673310537143421373633403652376731734204451641224335464047574661437156025414532356305245535755665275650261176221623467466050646367777704721677217133754275557260757
0000100120023003400450157006607741405171717261233144114521560147222002516212123342545205721632671310233163327363031443755366335744302441046254531474645574363437156045615542057365642565754635172670462116526643762406353676562777504711372227135734072517266707
0000100120023003500440057016601751501121613271734164316521360167327012410212726352442225620642777340435103723323135423156366533734101461542224437424044564264427453035317552153365740535557625570620167166425613763426753656464757604711276207531714675537467707
0000100120023003400450056006701701602131717211536144416551163147323012410212224352546275424672070340337143522363633473455366132734107451143254332414045544266467052015115542652335647525457625776650562176621673262406353656463707701761372247135774671577362757
0000100120023003400450157006600701207111515231136114117521264117327002615232622342542245121672273330637113425373437403352336735704105441342274334434245514666437055035512572155375445505454665470640462126127663162456256656366757601731676237434764276577760777
0000100120023003401450157006601721103121417211735144713561560147023022411222326362747245422652074350236173123313032453656336136774200451245234436404440514165437757055711542252305643555454665276640263136325653165406754666765777600711676247331734572527763777
0000100120023003400450057006600721307151117251436154313501464127425062717232523302642275121632577370234103125323337463454336133734206461144254130424241574664467354075116522557305341555255645473660262106525663764416254676661747106731176257533714276577260777
0000100120023003400450057006600723107511171254136514331504164217452067217322532306242725112635277730243101325233373464354336133732406641144251430244214576464647345071516252575303541555255644573660226105625663746412654766616741706371167255733174267572760777
0000100120023003400450056016701701405141714221231114412561363147221032114272625302545275124672072330332103321373737463455356435724701461541244137424046564763437052015516522753325443555456655273660463126627663666456351626067777503771275247431734071567065767
0000100120023003400450056106710704105411741222131114421563163417212031214722652305245725142670272330323103321733773464355536453727401641514241437244064567463347025015516252735324543555465652573660436126627663666453651266076775703771257244731374017560765677
0000100120023003400450156046703711307111016251232124610541563157224042611252625302443235720652477320334163321343537443752336032744102451744264633414045514265407757035216512453355541565257605177660063166721613566446452616366777500771472217735734672527663777
0000100120023003400450056016701721104171117251330174715531566107626032117262125352544215026622677370435163225363134433252376032744402441143254130434347574066437252045210542552315243565752665573630763116126673061426354636567707501761275267434764774537465747
0000100120023003400450057006601711407141015231135144214541566107227052313242625312747265422602472360731143625363636433251336037704107471243244736424545534761427453015515572753335546575056625575620062176224643161466352616366777501761471227233734571567460737
0000100120023003400450156016703701604171111231136154214571065107425002311242624322647265325652477370434133722353532403551336637744107411545264633444247504761427252015514532353355746525754605170640166146623623261466355666765727304721072217735734670577263767
0000100120023003400450156016703701605171712231136154117541562127123002314262624322647265324652670370434133722373134453057376637744107411545264630414245534661417052015514532353325346525552675070640166126123623467466355636765737504721574207531724274567067747
0000100120023003400450156016701701605171214241331124316571366107324072215222027312742235427662274320231133526353033453051366735754506461441224237464042514463437653055317572456305141555352625672670065116326643564446457606367717100741576237132754677547567747
0000100120023003400450156016703711400141714261335144414531362147023012317212326342545205622622171320032143623313236453657366636704601461547234534424247564767407655015514532757325345535055635770610461156526643161426553646765717700771572277234774272567063727
0000100120023003400450157006601771203121115261735124414501262147327042610242723352346205225612273360031143725343134423356366735734505471741204536454242544161477251045316522151305647565353655076640565116324623767406753646266767307741576217633714475527760737
0000100120023003400450156046703701206111412211637114313521565107025072214262523332242225622612470340334113326353433453652336735734106461145224437464545544160417757045512572152335546505057655273660663126121613564446457606066707303771774217734774677527665777
0000100120023003400450156046703701205121115231334164716561162177524032116232421372141235026622275350637143427323337403551376231714106461342274532444044554364457356045310512557325346525750615474670265106725663162476753656660707307741276237436754570547261767
0000100120023003400450056006701701601151312261535164717541162127725042212232622302443255527612772340637143420313533413153346730714303411746264330474544524664467152075412572457355543565055665473670763166121643261456250626463757101761475267637724373507362757
0000100120023003400450056006710706101511321265135614771541162217752042212322622304243525572617272430673144320133533411353436703713403141764263430744544526464647125074512752475355543655055664573760736161621463216452650266436751701671457266737274337503762577
0000100120023003400450156046703701207151315221535124412511166107227052610272621342541265326672670340334163321343537473052336437774103431241214334434545564760417553035212522152345140535752665271650361176420663564446456656264727603771676217734764777557060757
0000100120023003400450157006603771606121412251430174213531761117424062111262523302347255322622277330635133322353031443751336530774105461145204232444644534464457055045316572356355547525251615475620167146127673266466653656066727707741074237131724670547665777
0000100120023003401450357006600731204171616271632164510511560127424012315272027362247225321622172330532133326343134403657346436774106411541224534434347514260437156025414552653355540515356675572670566106424623767436556676167707506751272217134704374577365747
0000100120023003410453057006600732104711661276132614501515160217442013215722072362247225312621272330523133326433143406357436463771406141514225434344374512460347165024514552635355540155365675572760566104624263776435656766176705706571227211734074347573765477
0000100120023003400450157006601701206121115251437124416521463147724002714212121322543235627652577330434113625323031463552326332774103461142204532434644544565437256035511542757305644525656655675670063136727663467426756636167777502711473217330744570537166707
0000100120023003400450156016707721105171015241337154314511766107626012315242027332142225422672672330435153326353033473053356131754500411441224431464643574363437357045410522552365441555754625570640366166725663162426754666762737206721276277134774076557061747
0000100120023003400450157006600701603141115261737154214551464127423022510242724362245275326612477320233103326353434453051336335754502421142264337464343544760417251065111512552305744555352675372670767156621663461466650656367767402761177277135734072537164767
0000100120023003400450156046703711103161514221730144710541166167422072211252625322140265525632475330435173721343633433252336032744403431642224235464744504761477457025416512751335541535550605177660361106324663162426555626660777503771176247335774677527660757
0000100120023003400450056006700711100111311271736144415521465137327002314272525362742235721612273360537143626333035473451366235714407451342244135414641504762417453055613542656305241575752625775620662116524623763426653656066767504741373207437764272517365747
0000100120023003400450056006700711100111311271736144415521265137327002314272625352142235721612273360537143626333035473451366235754507451342244131474641504762417453055613542656305247525154625775620662116524623763426653656066727404741373207437764677517365747
0000100120023003401450157006600731206171115241437124217501265167224032617212622312744235527602171310435123223313035453556366737724606411143274533444446554460437457035317562057315645505251665575630462136722633663416457636064737507741674207634704572527561727
0000100120023003410451057006600732106711151244137214271502165617242036217122622317244325572601271130453122323133053455356636773726406141134275433444464554460347475033517652075316545055215665575360426137622363636414657366046735707471647206734074527525761277
0000100120023003401460057006501771506151216211734104314501265107224032317212622352440215123642771320736163324353537403352316332764103411245254331464045574764447357025216572754355540565154645374660664106425663762426753656165777300771472217132734572567663767
0000100120023003410460057006510775106511261217134014341502165017242033217122622354240125132647271230763163324533573403352136323761403141254253431644054577464447375022516752745355540655145643574660646104625663726427653566156773700771427211732374527566763677
0000100120023003400450157006600701207151412251232174114561163117323022615232024372141265424662571350031173724373235453056366332704605441241214133444643574364467254045317562556315343575057665475670667106522633366476254656167747102721774257536724375517260737
0000100120023003400451057006600702107511421252132714141561163117332026215322042371241625442665271530013177324733253450356636323706405441214211433444634573464647245043517652565313543755075664575760676105622363366472654566176741702271747255736274357512760377
0000100120023003400450157006607721101151714241330154313551466107424072216252326302242225121652277330034153324313237413756366334734505461446224431464644574560417757065113512557315344555057625577660263136724623164456056636066737204771172257537714276567260737
0000100120023003400450157006601711404171712231332174517501766167222012114262725302545205324662077330532163721323434433252336033724500441545234734434643574661477757055311532051345242545351665577610166146125643261436650626664727601751774207635764375547566727
0000100120023003400450056006701701601151214271634124611531565137323012415222023342142225622672073310233113324353633473450376534774205411646214133464443504462477757005214572152355546575251635276640566106124643364416657636266777503771675217735774275547660757
0000100120023003400450156016703711300131615221135124313571664157021042612242622312647245525632777320332143221343537463652336034754400451443234537454247564761427457035115562057365447505252615171650767146120663663426555606366727604741177257337714072537466707
0000100120023003400451056106730713100311651221135214331576164517012046212422622316247425552637277230323142321433573466352336043754400541434235437544274567461247475031515652075364547055225611571560776141620663636425655066366726704471177253737174027534766077
0000100120023003400450156016707711102111712241330144617531265107422022415242027362347255326612271340435103325323632423357306335744702421045254531464744534366467553005613512751325546505155645476650763156624663061426653676163777602771177267435774072537464717
0000100120023003400450056006701701602131714261634124114551763167221032514262125302447265622652275350732113324313236403353346637754402471147264337454347504164447052015115512757365144555353625574670664116222643067436155666760757301761675237237734272507564737
0000100120023003400450157006601721104111315211535124617571160167527022713242724312646235422602472330132173723313031443455356630734200451642244737454242514465437655045311512753305745505353625576640366106325663264446651676762777605741676207231734475527663777
0000100120023003400450157006601701203161616211537114412521465167126062713212726322545205021642770340133173724313532433752376630714702421642234434434545504667447251015114542057355746545353675375630465106323623164426356656762737505741775267334764276517260757
0000100120023003400450156016703701607111214261635144415511763157527042611222724362740275225632774320332103122373135463457366530714104471346204235464740564062417153005317572655345142565552635470640164146322633663436355636762777500751575237132724672547461767
0000100120023003400450156046703701607151513261733144214511764127524022211242622302244255326672672370636133525363737413254336034704303431741264332464446554061417251005715572754315344575351665571650061176226613461426355626367737204741176257530754770527566707
0000100120023003400451056406730706107511531267133414241517164217542022211422622302244525362676272730663135325633773412354336043703403341714263432644464550461147215007515752745313544755315665571560016172626163416423655266376732704471167255730574707525766077
0000100120023003401450156066707701707111311221135154617541461117522022510222422332247265620612370340236113625343733463254336336724303441043254734404144564567407355075214552055365445505252615274660663136725663066416552676765767104771774257331774373507162747
0000100120023003410451056606770707107111311221135514671544161117522025210222422332247625602613270430263116325433733462354336363723403441034257434044144565467047355072514552055364545055225612574660636137625663066415652766756761704771747253731774337501762477
0000100120023003400450157006601721606171116231337114510541560127122062415272426302642235722632671350633123225343433433257366034744401411744224535424645504163457251055613512652315444575053675375630462116320673767466652646367717707751575247130754374527766707
0000100120023003400451057006610726106711161233137114501545160217122064215722462306242325722636271530633122325433433432357636043744401141744225435244654501463547215056513152625314544755035673575360426113620763776466652466376717707571557241730574347527766077
0000100120023003400450157006601721107111011211434164614531265137524012316252723302343235225642777320236163224313131453653346032724300451646254737444347514664447657025410542155355544555351675673650167146322623067456056636765737604721277207631724572577766707
0000100120023003400451057006610721107111011214134614641532165317542013216522732303243325252647277230263162324133113456353436023723400541664257437444374516464447675024510452155355544555315676573560176143622263076450656366756736704271277206731274527577766077
0000100120023003400450157006601701205121411211233144214571166107425022510242527362247265124632373310137123227343035453056366436704603461145264332464742544765447553045317532151305742575352665576640061156621663261476553656462777704741677257532734173507363777
0000100120023003400451057006610702105211411212133414241571166017452025210422572362247625142633273130173122327433053450356636463706403641154263432644724547465447535043517352115307542755325665576460016156621663216475653566426777704471677255732374137503763777
0000100120023003400450157006607701607131515211532164316541166167724032110222527342446205127622374320337103727323532463551366231724706441446214130434747554463427751055611542354345546525055625573650262166127663467456351626064767307751473217330714274537365707
0000100120023003400451057006670706107311551215132614361541166617742031210222572344246025172623274230373107327233523465351636213727406441464211430344774554463247715056511452345345546255055625573560226161627663476453651266046763707571437213730174247533765077
0000100120023003400450056006701701601151214271434124316551766137324042111222727302442275525662574350637103125363736413153316232774205441147204536414443534362467551005317532251335746545154645471630562176522633365466250626467707701761676237235734275547667707
0000100120023003400450157006603771604171214231131124510501366107227062410272523312547245325642173330036123221373434473356366535764101411243234434434747504165447055065517552456315643565557625670640462156627623667426551646362757201731771247532714072567263777
0000100120023003400450057006601711602161416251430154616571663167123052316232027332142235727642774340034173525323337423151356630724206451142254130424742544263437157055716572453375342575053635274610061166425663364416457646265737506721771257530764475517162747
0000100120023003400450156016707701601151713241333134616521265167422012412242326302245275627672077340132143523353031423356306535704304461342264431464245574665437055025111512652335745545755645474610167126620673364456256636762747701731277237136754570507467717
0000100120023003400450157006600701607151116261334124510531262137721022414212326302446255526612270320532163221373237473454336335764707471545204131434343524164447255015115542752365144575055635175630763106726643165446653646266717406761073247537764272557763777
0000100120023003400450157006601711304171315251230134614571162137322002511272224342447255627652071350031123227363337463255366436754400441346214132414643544567447351045311542555305646505752625575670062136322673665416657636462727606761471257331724777537460777
0000100120023003400451057006610713104711351252130314641571162317322005211722242344247525672650271530013122327633373462355636463754400441364211432144634545467447315043511452555306546055725625575760026133622763656416657366426726706671417253731274777534760777
0000100120023003400450157006601771405141115261732174412531260147327042717222226362240275525612272330031173725323134463454316333734104451741204532414640554361477052045613542151325547565557665570660663116324643763436552646560777502721676247335764073537661767
0000100120023003400451057006610774105411151267132714421532160417372047217222262362240725552612272330013177325233143464354136333731404541714205432144604553461747025046513452115325547655575665570660636113624463736435652466506775702271667243735674037536761677
0000100120023003401450157006603771603171113251230154610521264157224072316212021312643235424652674320334113426343533473552336034774106421446224530424544514563427053055516572453375442565351615174670366166520663560476252676167737502711172277730774577567664707
0000100120023003410451057006630776103711131252130514601522164517242073216122012316243325442656274230343114326433533475352336043771406241464225430244544515463247035055516752435374542655315611574760366165620663506472652766176735702171127277730774577566764077
0000100120023003400450156046703701207151214261735124314511264117623052312252422372140265326612470340236173726353337453051376437764100471242214337464545544563457456035210512556315546525251675075670361106321613464426756606762707507741676257432734473537361767
0000100120023003400450056006701701601151311261637174414551162147025052216242725322541215427632777340133133526313033423655356435724704461547204733464645514467407252005414532354315246525756655674610167176222633564436350626663757302711176237230714677577364727
0000100120023003400450056006710706101511311266137714441551162417052052216422752325241125472637277430133135326133033426355536453727404641574207433644654514467047225004514352345312546255765656574160176172622363546433650266636753702171167232730174677573764277
0000100120023003400450157006603721105171412271136114313511760147023012114262622322547245324652272370332153327333433413550356636754403461144244736474242504167477152025413512655305245505752645177660263136726643464406751636565747503751775217635764076527666707
0000100120023003400451057006630721105711421271136114331517160417032011214622622325247425342652272730323153327333433415350536663754403641144247436744224501467747125024513152655302545055725641577660236137626463446407651366556745703571757216735674067526766077
0000100120023003400450157006607711404131712251232124610501763157125042616232023372143235221652671320337143426343537473552336034744102451045264637464146554463427356075416512457355542545056615175630062126626653364476754656163727700711177237137734672547265707
0000100120023003400451057006670714104311721252132214601507163517152046216322032371243325212656271230373144326433573475352336043741402541054266437644164554463247365074516152475355542455065611575360026126626563346477654566136727700171177231737374627542765077
0000100120023003400450157006601721105131411261330154713511763147524022616252124302247255424632674320732123425323131463050316333704307471243264734434347514665477457075412522556365440545155635274660361176625653067466251636265747503751277277136764076517265707
0000100120023003400451057006610721105311411263130514731517163417542026216522142302247525442636274230723124325233113460350136333703407741234267434344374516465747475074512252565364540455155632574660316176625563076462651366256745703571277271736674067512765077
0000100120023003400450156016701701607131412261732124113551763147127022614262022362345265722632572330535103327363434433751356636754204471144224530474645534367477254005417552453315643525654655370610361126121613461456056606760747506721277257430754774537661727
0000100120023003400451056106710706107311421267132214131557163417172026214622022363245625722635272330553103327633443437351536663752404741144225430744654533467747245004517552435316543255645653570160316121621163416450656066706745706271277254730574747536761277
0000100120023003400450157006601731307131115251330144416561362137126052210222421322146205725632771310031173123363437463252326534714402441443264737424545504763427655005615572354345541575756625671620767166424623566406353616265727703751676207531734774547465707
0000100120023003400451057006610733107311151253130414461563162317162052210222412321246025752637271130013171323633473462352236543714402441434267437244554507463247655006515752345345541755765626571260776164624263566403653166256727703571667205731374747544765077
0000100120023003400450157006601721107131011241431174610531365167724062712252522312543225026642771320234133624313032463557376530704307421642234731464544524264427057015114532555375142575654635474660065156722633164466653616765737502761074277635734173547566737
0000100120023003400451057006610721107311011244131714601533165617742067212522522315243225062647271230243136324133023465357736503703407241624237431644544522464247075011514352555371542755645634574660056157622363146466653166756735702671047276735374137545766377
0000100120023003400450157006600711300131514221133124614571664157021062111252327342442235523672270320234153223363733413754316637704602421741234535464446514266437457055512572354305746525755615170640767136324623665456051646266707506761176247333714275557767747
0000100120023003400451057006600713100311541221133214641576164517012061211522372344242325532672270230243152323633733417354136673706402241714235435644464512466347475055512752345307546255755611570460776133624263656450651466266705706671167243733174257557767477
0000100120023003400450156016701741303161616211235154713521460147724002314212121322145265627632377320332143521333534463552336037704103411144264434464740524665407755015510522557345243575252665277660167126723653467456256606066777704741673217635734374527560757
0000100120023003400451056106710743103611661212135514731524160417742003214122112321245625672633277230323145321333543465352336073701403141144264434644704526465047755015510252575342543755225662577660176127623563476452656066066777704471637216735374347525760577
0000100120023003400450157006603771605171612201132174314511264117224032316212027372141265525642771310435173726353232403353376530724306461444254331434042574363457055025114532356375446575554615475620462116526643266476550666362717700741576277232754670537164767
0000100120023003400451057006630776105711621201132714341512164117242033216122072371241625552647271130453177326533223403353736503723406641444253431344024573463547055021514352365374546755545614575260426115626463266475650666326717700471567272732574607531764677
0000100120023003400450157006601741502161616211437124517501763157426002211272723322546205526632477340633143420363337423255326136724306451145244730444544574563427152075716522251335340555553645377610664106324623161436652646560727700711471257537764173537166777
0000100120023003400451057006610745102611661214137214571507163517462002211722732325246025562634277430633144320633373422355236163723406541154247430444544575463247125077516252215333540555535643577160646103624263116436652466506727700171417255737674137531766777
0000100120023003400450156016701721206171012241733174717511765177025042612232625312647245325652473310231113120313733463655366433724704451047274231454545564063427153005314542356325447505654655077660164126623633461456356636066737404721775207431724672557262757
0000100120023003400450156046703711107151315261735124213541160147422052611242224372140265326662575330334173722353633413550356437744400471642214332464744554063427157045310512251355543575752665077660361106324663564416252676661747502721676207235774770537361767
0000100120023003400450057006600711607151515241733124617521260167125042616212726322643235526602577340537123424353131463550316334734104441646274131474544504762417453065311522054335547525255655374620662106322633763436651646562777704711277207236744571517363777
0000100120023003400450157006601721104111115261737124314501465107023022411272626372143235527642672370435163223313735413255356032724601461443204537444645534665437452075711542554305646505352625573650562116122633763406756636464767401731576227234774776507163777
0000100120023003400450156046703701207111214211636154314541565107626042711222023322647265321652670340436133722373537473056306131714702451046264234424545574763457251075414532651315443525552605773630262116524643061466355636762777501731471207532734677537665747
0000100120023003400450057006601711404171616231135124011521667137123032510242227372446275527642674350234133727363035453551356630734202431642204235464742514264447157025214532653375145545353605770660261116126653767436655616462747101761775267435734073537462757
0000100120023003400450057006601711600111616271735124414521463147025012414272326362442235526672270340736123225343337413254336630774103431643224535414046544261457052055713552753345546575151625675630662126123623163446157656067717705751774237134764675527760737
0000100120023003400450156046703701207151615211634164213531765107626052311242027372742245326642170340532173122353331413256316437714700411642274234424545524263457251055714532754315346505053635473630464166721613564426757606066717507761576267330754276547563727
0000100120023003400450057006601711607131615251132174314541460167327062610242726352442225422612277340435133625323033423351356630734206441042224437424446554361477453075711532653335540555557625574610662116120673566476152666363777502711477257530714677537161747
0000100120023003400450057006601711406121714251233174414521660147721002616252224352143235423612273320637103325373736423251376436764602431747204533444141544165437755065413512251315344575554605772670565146227633165436650626660767300711576217637724375547562757
0000100120023003400450157006603721107131116261730174510541463177122072210222523342542225622632672330731113325323433403653356630754406461144224433444045544167447755015715572655345240545353625577660664116125663266406354676362727701751575267130714777547663717
0000100120023003400450056016701721207141113261730134316541465177221042711242523302447225322662077370633103621323532433152376433764401461042234534464545574062447755045210552151355143545255665673630465106127663665426355666165727604711077257431774377577366727
0000100120023003400450157006600701206171311241432174114551467177527042612252725312640275326662177330435153222363135463653356033754506441143234732444045544767447451015113542051375145505251665570640462156622633162476256636362777605731177227233734473567260767
0000100120023003400450156046703711103161615221730144710541165167422062715242123322140265725632475330435173721343633433252336032744403431642254531454744524260417457025413512751365641575550605777660562106324663162426553676660737506711176277235774473527660757
0000100120023003400450156016702701605121615241433144112521567107021012312232723342146205520632375370435133622363135403757366636734201461642204235464446524267477055025411542555345243555754665475640361166721613467406452676765767303771771217735734473507362717
0000100120023003400450156016703701606121417211632174313571665167023062714262727322645275324612773310231173124313134453056306032744206461342274231454245554360417057025414532655315343565552675070640263156526643161446453676765737500751574267331724272547567747
0000100120023003400450157006601701202161616211534164713531765167224062715272421372740245326612772330031173124373134453053316630704603431142244436454242554367447251035214532653315347565552605572670565166424623161406753646762737505741775217636724275547560737
0000100120023003400450156046703701607151214251236114412511263157623042612252724302245275326612475350334173126353135403352336437744103431642214337464045554062467757035214532556305741565251665070640367166721613564446452676762727200711676217735734770547563717
0000100120023003400450156046703711307151412261233144017521565107224002317212523362344255326612477320036133326353537413252336437734505441145264637464446524260417156035210542754355546505451625672670361166721613062446457606562767103771576217732714473577760757
0000100120023003400450057006600711607131615221134124517501363147621012414262525372640245224632374350137163325343335403652326731714306421444254637444045534762467052015516572757345145535356625776640061116122633467436155616765707706761372277234734572527561727
0000100120023003400450056016701701407141214261531124311541465157622012110272521342143225727622272360032143227323134433755326634724304431143234430434544564067407251045610512353315545535656675675670667106522673366416657636467777503751576207631774475527566737
0000100120023003400450157006601711304131616271530134312521265167224052214252726312646275021632477320431133726343134403652336535734107471241264330424544544761427255045410542652315547535355655374660065136322673161466057646560717702761472277130774675537665777
0000100120023003400450157006600711602161311271134124510561160147222002511242523342143235627672277330233143525323633433251356033744406441142234732444544574660417757005214532356355542575153665571610261156623653467466657646066777500771177237434764275567265777
0000100120023003400450156016703741406171311211530144710521665107327012417222421362345265225602172310332163425373131443357376037724307411345204231474545564064427252045617562353315245545053665573660765156320663666446752646166747501731277237430754572567267747
0000100120023003400450157006603711304171515201132124715531366107322072415242024362742245424612473360236153326353035473354326131734502451542264637464042514664467357045317572557365441575251605777610361166120633461456052676165737406721576277232734076547561727
0000100120023003400450157006601771405131615201131124412521463177526032117232124322540275423662071350535163427323434423350326334714705441642204532464346574564457251055717562456315340545656635375620166166722673467436557616066707302721471267331714570577763727
0000100120023003400450157006601771403161616221735124416501261157122002715232422372146275225632772330431173723313035453051366630714702421642244435464743504163427251045310542655355747525353615477660664116120663564436554676266747505751775267331734274537460737
0000100120023003400450156046703701206171214211635124412571063117626072412252527312740265423632470340435173721323631423353356530774100411642214332464545534264467457065317562554315443575251605773630566106321613665446452676762777502721471217535734670537660757
0000100120023003400450156046703711404171011221537114313551666107227002314262727332241265525662574320334163320363537473052336131734506461542274232464044544161477553045517552251315343575057665277660361166724643564416250626264767102721774247330754175557063767
0000100120023003400450157006603721107131515201136114316541461157327072215272422362742225023612772330435153327363032463453316131754200471741244733444640514262467755025416522453335341535055655076660166176423653566426754666064717404711076257432754675577763727
0000100120023003400450156046703701601151214251434124313571666107023062112252326312145275725642775350637113624313337473050326231774106461342214335464446504162467757055313512152325346525057645470640562126724653164436556636762727207741473217736754374557060757
0000100120023003400450057006601711407141411261630134314551662137527042710242727312743235224662577320435163725323235433150316136774102421046214136424446534765447453065313552753355142575153605777660261156324643366416250626660777502761372257536744175507564727
0000100120023003401450356066702701401121311241237154611551162137423052611272221332240275727662771310633123627333337453450356435754502441144234437444446564060417457055713552255315647505053665476620761116323663460426250626560777606751572227733734175547460767
0000100120023003400450156046703701204121214211635124617531267107021072412252327312145265620642770340137163324313537423253356731704302431642214337454545534364467757005616512152335645545251645476650361106724653164456052676762777601751676237435734473527660757
0000100120023003401450157006605741600131316221635154610511467127425052210212224372741265322662170370131163223353736443252376530734100451143254734404245574366467152055616572751305244575251635773630167176522623464456350666663737400741674247332734774517565747
0000100120023003400450157006601771603161615251331124416521660167524062414212224372740275127632777330031143723313135453052326630734207421542204231464443524166437751025311542556335344525055665275670667116322673764406453646464777505751676247531714375507362757
0000100120023003400450156016707741403151615211535124710521260157327002612242726342546235526612277320637113325373031433252336436774101411441264433444245554560437755045310522652315642565550635175630462106723633763426751676660737605741676227134774174507467747
0000100120023003400450156046703701603161714211635124610521564157327012316252224302345275720642777320334163724313236413555366032774100471642234531474446524265407653045210512152355543525251675670640361156327673164446452676661777500751676227331714473537365747
0000100120023003400450156046703701206121714211635124414531262177125032116252725342542225023652070340334113327323236443755366636774103431446224431474545564760417757005616512557345143565251615477660265106721613564466053656462767303771172227335734473577060757
0000100120023003400450156016704721104171515201136154316571661117322072211222027342142275622652671340333143625323033473052346630714702451741264633444042554064427653035117532453355741535055625370660166166423653266446455636765717500741677257432724475577763777
0000100120023003400450156016707711300131615271535154415521563157527062412232726342140275124632675360137133722373433403657306630714500451242274136474540544763417152005214542652325447535352655370610166126623633762456256636462737402711171207436764774547665747
0000100120023003400450057006601711405131311261337114012541462147123022510242625372444235525632376370334103325343135473552336435734501461747244735464644524160467152055710552656375342575456635770610461176625613262436651676660727606721572277230774171547263727
0000100120023003400450157006600701605141117231334164616521467177125042717222322322545275622602472330633103327353433413255356336724701411444234730424743564765437251035510512754345145505153665576640262106527663364416455666462757202761176267130774475537167717
0000100120023003400450156046703701203161714211635124412561362147021072216252327342441235225652070340334143621343236463655366731704304471642274531474545524263427757045316512152335545545251605777660361156721613461466052676066747501751373227335734677577060757
0000100120023003400450156046703701205121412211632174616571063117021072416232523322643225423612270340731143421343632423353356530704303431145274236414545524264467356065517562455315345545251605774670566166721613364476750666265777503771471217730754670557762747
0000100120023003400450156046703701204121215211635124616571063117227072415242621302343225423612270340731163321343437423353356530704103431642214337454545524264467553065517562455335641575251605771650566166727673364446450666264727603771471277231714670557760757
0000100120023003400450156046703701201141615231135124214571064117626022510272422312145265325672270340137163323363736443752336530764700411446214333474545524267477751035216512557315540535251645473630166176424653564466252676066777504731172237435734670527660757
0000100120023003400450157006603711306111311251437114214541460127021022517232422312643235627652077320332163420333533443752336131714400441542264633444446524667447755045310552555315543555251665573660766156622673162466054656066777703771177247130774272567265777
0000100120023003400450156016703701601151717261635124412531662177527032112232121342540275722662272310132103123353433473056306530734202441144204235464446564767447153005312522354345145545755665570640766126625633467436356636166707503771575217736744275547467717
0000100120023003400450057006601711604111614201137174312521565167224002514252626352147255326612272330637103627343135433454326534734500431741254534464247514466457057075616522557315342515353645375620062116722623762466353676467717104741773257330744276537166707
0000100120023003400450156046703701207151514211632174412561363147025072411252625342442245326652070340736123321343632453653356437774103431147264732464545504764467757055716512152345543575251605170660361176221613461466055626265707302721676217335734473577063727
0000100120023003400450156016703701604121214271431124617551763147323072715232023342442235620612770320633133722373433473051336530714500451346224637454644554464457457055612522655305741565355675670640164146123623261466255626762717100711575277136764275547663717
0000100120023003400450157006600711600161514231332164616541567177424062415272121302442275321672672330431103321373633453053376731774204431545234430424245514266457251045210512356365147535153655374670667156623623067416457646264777503751572217530754272547666727
0000100120023003400450056006700711100111311271635154611521264117327072710272224352146235126642477340333153322353134463254336033724300441342214337424644554464457456065513542157375340555251655675620066116527613666426653656467777504721376207235774677527761727
0000100120023003400450156016707701604171514271431124314521266107422022411252625302545275325672672330435133621373031473056366535764707421441214335464245504763417751015110522456335742565654655270640166126723623763466255636464777503731073227131744473557066737
0000100120023003400450156046703701606121417211635124710521563117323022714262123362745275023672677320334163321343031423354326534774106451241254531454042544163427757045312522152365643565550605770640566176521613264446453676660747506711774217735734375527660757
0000100120023003400450156016707701603161214211635124412571666167724012413212221342445265620602470320337143621373236463555356731724701411047274234434644554463427153005317552354345546575557625573650262116220653467456357636663747101751373227330714770567265707
0000100120023003400450156046703701206121111251337124213531264127323042111242522362342225023672070340334113322353736443756306534774106451446224433474545514660417657005614552557375443565155625676660767106725663365446452676167777504731172267132714570537160757
0000100120023003400450157006603711300161416221537114614551463147021022414252726312543255526662575350332103327333433423656316136724700451147264735424747534764427656015113512251305745505755645171620263176224643366456350626660717404771774227230744672537365777
0000100120023003401450156056707711304171714261233124215501265157725042510212323362741265526622374320034153221353633473052376334754707431045214432464644544063417254015117562456335545535053665670660366146321673564426257616660767107721077227135704377547461727
0000100120023003410451056506770713104711741262133214251502165517752045210122332367241625562623274230043152321533633470352736343757407341054214432644644540463147245011517652465335545355035666570660366143621763546422657166606761707271077221735074377544761277
0000100120023003400450056006701701601151214261735144316571664177127072713272221342146255525602570340133153622353636443353316730754200411643244637454247514463437551045211512754325346525053635473650664116225633762446450626262777302761475237230774671557761767
0000100120023003400450157006603721106111515231330144716511264127425022410222724362243225127652677320233103325323135463054316334754402421144244733414645574560417553045611512751305743575654625573660767166721663266446450666560727703751676207531734473577365777
0000100120023003400450056016701701407131214261631164313541365167422022210272624312143255720652477370334103125373633443452376133704307451243254131444346544566477251045610562752335741575552665276650361106525633162446157646265777604771072217535754372527666707
0000100120023003400450157006601701206171514271533144117521464127327022514252124302646235722652573330434163225373733413252336033734501411241244135424644504767477751035212572456305141555656655670640366176622623467416656656560727605731473217330754670537167747
0000100120023003400451057006610702106711541275133414171524164217372025214522142306246325722655273330443162325733733412352336033735401141214241435244644507467747715032512752465301541555665656570460366176622263476416656566506726705371437213730574607531767477
0000100120023003400450157006601711307111015231335154614541162137322012416232527302344255225672677370236163223353131403755366437734104431241204137444640514265407655015513542456305247525257655270640167136724643667456352646765737604721176227236764076577365747
0000100120023003400451057006610713107111051233135514641541162317322014216322572303244525252676277730263162323533113407355636473731404341214201437444604512465047655015513452465302547255275652570460176137624463676453652466756736704271167222736674067573765477
0000100120023003400450157006607741405131614271531134313521260157527002614272124322546265721632474330337103121323631453557366231734202441145264334424744554460437156005217532456325746525355655676650465126620673366456051676762717104711572237130744777527366707
0000100120023003400451057006670744105311641275131314331522160517572006214722142325246625712634274330373101321233613455357636213732402441154263434244744554460347165002517352465327546255355656576560456126620763366450651766726711704171527231730474777523766077
0000100120023003400450156016703701607111113241732174614531665167023062711222724352342235423632777370236143520313135463253346530754503431444264630424147574562447252035517562655345141565552605570640164126124623564476056606362717107721077267334764275557763717
0000100120023003400450057006601711403161714251132144414501466167222032116252023372744215127652272360435113127323332463250326534774106441046254734464347514562477057045311522354355547565251665073650462166725663061426551636765767304771773207535734373517662737
0000100120023003400450057006610714103611741251132414441504166617222031216522032377244125172652272630453111327233323462350236543771406441064257434644374515462747075043511252345355547655215660573560426167625663016425651366756763704771737205735374337516762377
0000100120023003401450157006602701202111416211735154313571666117526072410212326362442275124642070340635123423353533413254336737754704471342274132464046514166467351015617532554325246505057645471650562176524623667436450656265727301731377267335704475577260737
0000100120023003410451057006620702102111461217135514331576166117562074210122362364242725142640270430653124323533533412354336773757404741324271432644064511466647315016517352545322546055075644571560526175624263676434650566256723701371377263735074457572760377
0000100120023003400450156016701701604121615211433134715521565157023012312232322362245275427672072340435163727363135453050326336754200441242234734464743564061427351015715542051325747525654645473650566126120653764416656636463777704711676257331714374527660777
0000100120023003400451056106710706104211651214133314751525165517032013212322322362245725472670272430453167327633153450350236363752400441224237434644734560461247315017515452015327547255645644573560566121620563746416656366436777704171667253731174347526760777
0000100120023003400450157006600701602161116231134124716561165167023012313242224342145275627672270320132173123363437453056366231704101411542264334464242534367477057015714532652325347535352655376650765136722673564446450656165767407741575247533754275507461747
0000100120023003400450157006603711303121614221734164716551760127122002613212422352347245225662071310535123220333437433756316735764702431443274130444540534461477055075714552554335541555656625673660164106726653261456257636464727400711576217636724373577264717
0000100120023003400451057006630713103211641227134614761557160217122006213122422353247425252660271130553122320333473437356136753767402341434271430444504534461747055077514552545335541555665626573660146107626563216452657366446724700171567216736274337572764177
0000100120023003400450156016707711404171713251430134214531766167623042110212523312647265322622270370132143527353537463052336333714105461346224630424442564567447555045310542652335541575750625574660664176222673364416550666560757200751677277132714173547463717
0000100120023003400451056106770714104711731254130314241537166617632041210122532316247625322622270730123145327533573460352336333711405641364226430244424565467447555043510452625335541755705625574660646172622763346415650666506752700571677271732174137544763177
0000100120023003400450156016707701605141116271134124616531562147023012316252322322345275427672073310435103427363135453056306231714407421642234734464042524265427057015714532555325743545654675371620566106124643764436356636266777504711677257331714275537660757
0000100120023003400450156016707731105141111241336144710501462137626002617222525312742225427632571340637143625373235403557366336754200411444224431464347564567447153065314552251375140535550635272670462106725663162436457636660777501751373207235734276567264717
0000100120023003401450156066707731102151116261230144716541465157423022211252625302547225322652075360633173124373337413750316231754706411343204637404244544061437755045610522151355243555257665471620667136425643266406357636462717407741077257332734670547563767
0000100120023003400450157006601761300111712231331174510541462127227012313242527342147255023662070320132133725323736423356366436724505441045264437444144534264457751065510562251345243565155655370640166146325663763466253616264727600771171257533754477577766777
0000100120023003400450057006601711406171015251434154314571662147426052213212622322640275725612777320635133725373437403652326136714302431346244137444042554366407757055611522656335340515257645371610261166427633362406355616462717504741673257537714375507462757
0000100120023003400450157006600701207131514231336114214541161137021022511252322342547225622652275330736163323363433403352336136754501411241264734464045534767477057075412522354365445505454615470640462156726653162426753656765757604771676277131774076527663717
0000100120023003400450157006601701206171111271535124412531762127526072211262322322346205423602572340535163320363135473453356436724503461642254330414743514264447351005314552757315442565656655073630664106725643467426757616163717704711074227137764675537465777
0000100120023003401450356066702701404171612251237154312521261117526002612272621372641265321642675310031123626333134473153336433724305441043234437404440564761457152045212512555305243555754665475670763146423663163406752656660707506751475277731774274557063777
0000100120023003400450156016703711105121011261633134710521664157122002316232327372645275427622172330431163727323032453651336336744401461642274133414044524265407755025411542554305744525650635270660767146625633665426553656167727701751575207536744473537467747
0000100120023003400450157006601711304131714221135144610501763177721032114272124302346235526622371350435103125373735433452326636764701461346204232464747544165407152045216522753325743555055655274660167156326653362476252646064767404741575277631714076537362757
0000100120023003400451057006610713104311741221135414601507163717712031214722142303246325562623271530453101325733753434352236663767401641364202432644774541465047125042516252735327543555055652574660176153626563326472652466046764704471557276731174067533762577
0000100120023003400450057006601711406171015221737174312541365137123062413212224342447245021652577320431163221323235403655346334714100431243274334464643534765477656015510542251335344575552675673650062116725663262476556656462707702761376247537714571517666707
0000100120023003400450157006600701206111417251431174717531762137527022417222426302446255121632571340637153324323235433257366037754506461444204532464146534467447251045313512753305146545155655273660465176522673162456056636066707302721576277133734173567264717
0000100120023003400450156016703741503151116261335164717521660157323002212232525312746205427672072340036153227323135433254336636744202471144234730434644554467447657005417552456325241535550635177660261106721613464436656656567747105731771237430714275567261727
0000100120023003400450056006701701601151214271736114414531665137725052212232625302241225325642773310231163720313736453551336436744300431342264331474247554167407252035711512652375444515557605576640364156621643763426650646462707701761475267632754373577265747
0000100120023003401450356066702701605141311221236104710511564177724012215222221332240275627642670320633143523353134423555306731754507451346224331464641504464447053055712542357375344525151665570610566116326643767426654636363717705711277277630754374567264707
0000100120023003400450157006603721107131015231334164114551666107724022415242027362741235422632472330435153327363031463553356136724605471642274534434042534761477457035217572151365445505053625575620366166124643162426750646762717504711676227235754076537167717
0000100120023003400450156016707711306121015271535124412531362137724052614232023312642245627632473360435103421373235463557306535774105471441264630414247514563417457025110522151335745505752665073650763146622623564466351646066737204741077267435734776527661727
0000100120023003400450156016701701604171214261631114715531365177422072415232022362241235326622274310332113627333033463052376535714702431045264734464347554067407653015517572251305745545355645476650566176224653364416250646266717400711371267432754776557264737
0000100120023003400450057006601711607131311251432174616501264127224052611222426362447245326602576370531173524353135433252336037754506421144244137464347504462467453065510562557325247515151635472610767156320633163466354676363757204741177277230714375527566707
0000100120023003400450157006601721106171311241330144117571665107724002214272121322646265523632672370436163225323135433457376033704606441144234737424242544565477452025317552554305741535352665573650065156621663763466052646464767304711373257537714275507161727
0000100120023003400450156016702701606121113271535124412521263177227072411222322342146235526602471340636143522333533473053346033704101411444274136474345554562417052045311562356365442545557675673630167106727673266446756606560707501751371257436754476577362757
0000100120023003400450157006603771600131412251331114316521266167324072716212226352440245423612772330435163721323032473553316535774106421045244435464347514562417655025417532051335341535456655074670166166423653067476252676562737204711076257732754670577461747
0000100120023003400450057006600711606121214201537154314551464177222012415272423372746255023632670340435163321373332423655326731764105461042244632434141574663457255055310562754345146575155635373670061126127623464416255616664777300771575237136764173527764727
0000100120023003401450157006603731102161712251330144617511764107126002515272422322346255721632770320133163127343237433455346436704301411443274536404540534262417355045416562051325245525756615274670662116525663066436657636265727400771674277735754373547561747
0000100120023003400450156046703711306121417251337114015521563157224042615222621332247205023612477320233133326353537413254326032744105441344264637464247514660417657045511512754355543565251605771650361176522623663446455606066727603771576217730744473577766707
0000100120023003400450156016707711304171714261235124215531360147422052616252023322343225124672672340334163321373031443457306535774100451441264632464540514563417156025110522455335746575752655372670763146621613564436650666660777502721077267433754473557761727
0000100120023003401450156046703701203141412271432164616511165177327002316252225352047205420612275330435163123363134403552376735754407411147244736474343504662417355005712542653315545525752645470610566146623623263476751636660777602721473237136724074557561767
0000100120023003400450156046703701206171115271135124412521563157327042610212226372741235520662170340732153321323331443752336630744101411642274530434545524263427653045313542554315447505251605777660464156723633665416652676066747500751676217735764274537667747
0000100120023003400450057006601711407141013231132144511541466107622042515242024372143235121622272310637153620363136433257376437724304431047274331474644554363447256045610552555315243555656675675670062146222673163436656656765717500711471277232754377557266737
0000100120023003400450156016702721207131012261335124412531361137025072713212221342546205520612772330431103323353131463655366735774102441144254734464347564560417457015516572554305743545257675077660662156523623464426551626066767403761276217635734473507467747
0000100120023003400450156046703701203161714211635124616521564117021052316252422322147205321612270340731163321343236433255366436704307421642244731474545524263457757025416512455315545545353605777660065166721613364426755606464777503771076227331734473557766707
0000100120023003400450057006600711600161515231737114215561364117025042515272626312542275326672277340637153223353437423251376034704101421444254332444343574566457453025111512354305346545554675677670164126626613566446653616067737201731773207236724571547262737
0000100120023003400450157006601741501141712231335154213561360147224052313242027342447265627612774320537173722353031413253316630764607411045244131434544524263457357015510562754325744575654655272610166106325663362476556656463777306721171207234764570527663767
0000100120023003400450156046703711306111514271130134412521563157224042611252625372740245520632477320435153321343331403552336630744103431746264635464247504761427457035211512653355547505251605173660464166722623764416655626066777503771072217736724473527665777
0000100120023003400450156046703711303161417261237114213551660147224042111242027332247205525662577320637133322353537403554326131734105441746264632464446504161477156045516512251375443575053655272670663176524643365416255606066717502721072247335734374577766707
0000100120023003400450057006601711404171311251436134012571262147323062610242727312644255527622271320431153627363337403752336630774104431542224536424141504663457256035216572051315547535454655372670664106324623764436655616167767505751775217332714374507564767
0000100120023003400450156016703711605131011241336154710531262127122032414262221362347265023652572330636133327353537443750356131764707421145254634424044534662447751035516522057345141535554625676640361176424643066426555606167747503771277207231744572577766707
0000100120023003400450156046703701607151416211632174313561365107123062112232023342445275326672673310532123421343632473450326437744206461241204535464742514563427757045312522152355546505057635470640564166721613461436557606265747503771675217735734276507167717
0000100120023003400450056016701701407141411211535154316521466127025022511242521342443255725662072310636133325373131403757306435724207421042264431434442534765447657035117572456315640535552625775630167176622633467436450666663727604731675237231724071577365767
0000100120023003400450156016707701606121111221534124314571065157023012317222421332145275627622276350236133321323736443350356530714404471646274332444346554360417157075114552057325743555552665472610765136725663165406254666663737207741574207432734670547461767
0000100120023003400450056016701741302171615211235144716531560167322002314272725362342245526612772310435103125373135433757346634714400441243274334464545564763437057035116522151345145535252675076660562136424643767406251636265707501761376227637724571567064727
0000100120023003400450057006600711606121514241237114313521260127424062112232523372741215326602174330636173221373335423655356034724504471541204531444744534766457251065417552354305341555451655671620465176620663362456252646663707701731277237134764677577365777
0000100120023003400450057006600716106211541242137114331522160217442061212322532377241125362601274330663172321733353426355536043725404741514205431444744537466547215064517552345303541555415656571260456176620663326452652466636707701371277231734674677573765777
0000100120023003401450157006600771404171614211435144312521660157221012315272021332646255424672674330532163327333235403351356334744202441646234730424540514167477657005617552252345041575553635375650761136121663067446652676661757603751172247532734074577266727
0000100120023003410451057006600774104711641214135414321526160517212013215722012336246525442676274330523163327333253403351536343742402441664237430244504511467747675006517552225340541755535633575560716131621663076446652766616756703571127245732374047572766277
0000100120023003400450157006601751504131714261733144012521661157524042516252024322147255127632771310434103323313237453057316630764605461047224537464346514464427252075710512653315344575355655375670461176220663362426351626664777306721176257230754274537364767
0000100120023003400451057006610755104311741267133414021526161517542045216522042321247525172637271130443103323133273450357136603766405641074225437644364514464247225077510152635313544755355653575760416172620663326423651266646773706271167252730574247533764677
0000100120023003401450157006605761302151011251333124416511467127721002615262121362443255223642770340133123426373735443255326333754500471642234431464443574762417157005214552356355746505756625676660564106321623763426753616464727206711377207535704774517564707
0000100120023003410451057006650763102511011253133214461514167217712006215622112364243525232647270430133124326733753442355236333755400741624234431644434577462147175002514552365357546055765626576660546103621263736427653166446722706171377205735074747515764077
0000100120023003400450157006603711302161412261737114316551460167224002511272523372744255321662576310532113627363433403753356231764600441243214135464743534364447152005317552555325243525456665274670061176426643164436452676560717503771471207232754670577265777
0000100120023003400451057006630713102611421267137114361554160617242005211722532377244525312665276130523116327633433407353536213766400441234211435644734533464447125003517552555322543255465662574760016174626463146434652766506715703771417202732574607572765777
0000100120023003400450156046703701207151215261631174517541163117323012112242422372146255023652572310036173724373632453653376136754402471346204134464643574661427057055314532754315443545252665071650562166123653263476254656064727604741372217330754570577066777
0000100120023003400451056406730702107511251266131714571541163117332011212422422371246525032655272130063177324733623456353736163754402741364201434644634576461247075053514352745314543455225660571560526161623563236472654566046726704471327213730574507570766777
0000100120023003400450157006603711305171412271736114214501363117021072414262322362742235124652277320036133726353433413752326530724503431145264637464045554564447554025117532354345546525151605774670062166425633162436652676765757603751471277130744670527661767
0000100120023003400451057006630713105711421277136114241503163117012074214622322367242325142652277230063137326533433417352236503725403341154266437644054555464447545021517352345345546255115607574760026164625363126436652766756756703571417271730474607526761677
0000100120023003401450357006600761407131116221133144516541360167522022710222626312243255727642772330436103727323135463255346333754504441144264733464244504167447357075114552054315345505256665571610765166120633460456152656362777602721673207531774577547263717
0000100120023003410453057006600764107311161221133414561543160617522027210222662312243525772647272330463107327233153462355436333755404441144267433644244501467447375071514552045313545055265665571160756161620363406451652566326776702271637205731774577542763177
0000100120023003401450156036706701204171616271433174516511162137727022514252021352043255620612474330333163725323035413252376730754406441242214334424047574563427351005614542155325445535752665575650261106321663763446053646661737606721771217734764074527665777
0000100120023003410451056306760702104711661274133714561511162317772025214522012350243525602614274330333167325233053412352736703754406441224213434244074575463247315006514452155324545355725665575560216103621663736440653466616736706271717217734674047526765777
0000100120023003401450157006601741705121113261337124314521260127323002611222622352342275721642071310637133625343434423357376037744207431245234536454545514660437556025410512456365043525155675577640065136721673567466654636266747503711674227137764570507461747
0000100120023003410451057006610747105211131263137214341522160217332006211222622353242725712640271130673136325433443423357736073742407341254235436544554516460347565024510152465360543255155675577460056137621763576466654366266745703171647221737674507504761477
0000100120023003400450157006601711406171412201133144517571662137221042511262725332146265523602570320732143725343235463251376336704602441545234734434644514567477655015110542456325247535352655072670063116323633566466057616464767302761471257230774375577461727
0000100120023003400451057006610714106711421201133414571576162317212045211622752331246625532605270230723147325433253462351736363706402441554237434344644515467747655011510452465322547355325650572760036113623363566460657166446763702671417252730774357574761277
0000100120023003400450157006601771405131416261331114214531560147721022713212625312745265422602572330431173525323033463251336333764703461047244437424245514465407656015514532051355547535251635271620564136427673266466054676066747502721072277636744377517665777
0000100120023003400451057006610774105311461263131114241535160417712027213122652317245625422605272330413175325233033462351336333767403641074244437244254514465047665015514352015355547355215632571260546134627763266460654766066745702271027276736474377516765777
0000100120023003400450157006601761301151412271730154213551763157221042617232522302346265321612270340337143727343131463052326530774206441046244131474245554463437256045313542555315446525756605776650062176521663362446455636264727700711771217335764677547563767
0000100120023003400451057006610763101511421277130514231557163517212046217322522303246625312612270430373147327433113460352236503772406441064241431744254554463347265043513452555314546255765607576560026175621663326444655366246727700171717213735674677545763677
0000100120023003401450157006601721103171613241331174517571160127224032115242626302647245422612572370133103126343530433257376437724307421647214130444346544565437152045617552057355546505256635473650065156226653763426551646460777604741576227236724073537361767
0000100120023003410451057006610721103711631243131714571571160217242031215422662306247425422615272730133101326433503432357736473723407241674211430444364545465347125046517552075355546055265634573560056152626563736425651466406776704471567222736274037533761677
0000100120023003400450156016707701607131412221133134117551066107021022515272626332247245427612272340637113327323337403554336534724306421444234531464740554560437052015114552354365442565552675672670366156620673461466351646765717500741371257336754272547667717
0000100120023003400451056106770706107311421221133314171550166017012025215722662332247425472612272430673113327233373405354336543723406241444235431644704555460347025011514552345364542655525676572760366156620763416463651466756715700471317253736574227546767177
0000100120023003400450157006601711400161616221535124412571363157126032116252426372740275221652072330637153324313135473553346033714704431744254730444640534662467152045412572554305146545752635777610065116123623566466354676264747502721072217333734776557566727
0000100120023003400451057006610714100611661225135214421573163517162031216522462377240725212650272330673153324133153475353436033717404341744257430444604536462647125044512752545301546455725637577160056111623263566463654766246745702271027213733374767555766277
0000100120023003400450157006600701207151311251332124114561164157125062414262726302443235225652672370337143427343136453056366033704603461243214136454747544765447254045315572057315346525752635277610562106524623667426653646167767300711172257532714375577364717
0000100120023003400451057006600702107511311253132214141561164517152064214622762304243325252656272730373144327433163450356636033706403641234211436544774547465447245043515752075313546255725632577160526105624263676426653466176763700171127255732174357573764177
0000100120023003400450056006700711100111311271735124213541466137527042711242221372146265022632671360733163220333337423255356435744302441046264437444147554163447255035516572752315540545553645175640766106524663163466152676362717204721373277535764675527660777
0000100120023003400450056006700711100111311277135214231544166317572047211422212371246625022636271630733162320333373422355536453743402441064264437444174551463447255035516752725315540455535641575460766105624663136461652766326712704271337275735674657526760777
0000100120023003401450156056705721505141115241330134710531766117222062311272527372640275321642072370035163221323437433655306737704101461243234436404545574364447754065711512556345243525056625676660562146627613365406452646163757302711674247531744373577260727
0000100120023003410451056506750725105411151243130314701537166117222063211722572376240725312640272730053162321233473436355036773701401641234234436044554573464447745067511152565342543255065626576660526146627163356404652466136753702171647245731474337572760277
0000100120023003401450157006607711304131515231330154717521566107425072215272121302443255624622374320036163227363532423253376136774101471646204235404440534262417556065514542354375342565053615272670164166120673366456354666765757403711673217534774774507162747
0000100120023003410451057006670713104311551233130514771525166017452072215722112304243525642623274230063162327633523422353736163771401741664202435044404532462147565065514452345373542655035612572760146161620763366453654666756754703171637215734774747501762477
0000100120023003400450156046703701206171416271132164517511163157224042510272522332241235622672671360633173522353433403653376534754503461241244436414045514567407553035112522757315446505053645170610462136322633665476255666167727700741774267634774374557061727
0000100120023003400451056406730702106711461271132614571511163517242045210722522332241325622676271630633175322533433406353736543755403641214244436144054515467047535031512252775314546055035641570160426133622363656472655666176727700471747266734774347550761277
0000100120023003400450157006601711302111615201137124517541163157224002715232326312147255627642674320532173120333337423651356630724500451746244735464643514663437351005612572555345546525754615476660763136422623564406454636167777704741072267432734570517263727
0000100120023003400451057006610713102111651201137214571541163517242007215322362311247525672646274230523171320333373426351536603725400541764247435644634516463347315006512752555345546255745614576660736134622263546404654366176777704471027264732374507512763277
0000100120023003400450157006601771404171111231330154213561365167327052310242224342447265627612275350334173722353031413754326630774102421642244131434544504663457256015514552356355747525654605775620166106322673362476556656463777302711676207234764570537161747
0000100120023003400450057006601721104111714261733174117501465177424022410212521362447265326612472370436103725343136433457316630724207451042214235424343544566457553045310552253315347525352665276660767156620663161436154676266717504721773257532754375507366737
0000100120023003400450156016703701606121111251433134412571662177527032114262023322646255722612471320535143423353232473056306032744102441342274131454643554360417153005714552552365443565755625570640263166725663467476753676166707506761473217732714774537465707
0000100120023003400450057006601711405141714201134124616521563167425002617212622312642225523632773310137153627363033463452346433714307421047254733444241544166407052035516552253315547535456655272670663136325653467476551626064727605711372247431714677577760757
0000100120023003400450056006700711100111311251336154412571162147724002314252221352146265126632371320334143427323236403755356631734704461542274531474644524360427453035511532757325246535554605572650662156627663164446153626066737602771477207437734175557766777
0000100120023003400450157006601711300111514261732174314571664127327022411252625372145205424602477320236163224313035413255356333734502421443264635424743504761477251055311512754305644555352665074660767156720633164436656636265767407751576207232734477537161767
0000100120023003400450157006601701201141714241232174610531265107425022610212725332146235127652271310732103324373232463455356333744300451145224433444747554366467554025310562753315346525456635775670461116227613665436652616064777600771677217635764375547462757
0000100120023003400450156016703711402111615251430144710531264157626072414212027312142235525632777320035163725323235443753346136734102471642254331434046574764427157065315562751335642545053645473630262166424663162476555606061737507761473217535774072527666707
0000100120023003400450156046703711306121412221735124314571060147224042116212523372743225023612277320236163321343331443750356530774104431145264635464343524260417157065515542455375443565251605777660464166721613365426550666565777503771176207232734670557764767
0000100120023003400450157006601711300161712221533144510541466107222042517212322312546235525602471310234103325373433463257376333714402431744264633414544544160427755045210552251315243555552665574660061176626643266436655666167727703771677257330774477577361767
0000100120023003400450157006600701207111111221535124414531366117724042612232326312646235527602475330035143523313234463651356735734501421046274236454545524264427457005313542753315342575654655677660164136725643061466252616463747100771372277731774570527666777
0000100120023003400450157006601721604171712231331124517561360127227012110242525342443225622672672310334103125343433473451376630714402421045234735464743564564457553025311532456375143555654605775620166166724623767436650666264777501751676247132754570537160737
0000100120023003400450156016703711406121417271732174313501465107123002314262322362342225523672274320334163427363235403555366131704606461145274532444544544563457655005714532751315643565552625670610565126124643162476056606367717704711072227333714677557767747
0000100120023003400450156016707721104171515211537114017531266107425072211222523362740245326622272330035163323313735443355306131714403431744254632444042564564447456005617562557315343555654625575620061136724623666476052676166717705741471237436724276577360737
0000100120023003400450157006601711303161614271534124517521560127425072311262024322146265321652072340137103125363433433457376637734200451542274132464640514264447457015112572653335747525056655374610662136320673764426351646565777605741675227233754175507364767
0000100120023003400450057006601711402161015241237114517531366107622022511262426372440245525632774350637123420333135473355346334714102431643244135464742534260467553025210512757315343555656645374670261116726653062436155616765737604741572267430774776527761727
0000100120023003400450156016703711404121315261330174710521665157323022515222022342441265620672676350431123423313033413555346731704605461241234437454644544561427157005416572456325245535752635770610263116327673366466254636560737202771676207531714477557767747
0000100120023003400450157006601711302171614271535154412531560147724022414252121302245205627632677320436103725323134463552336332734107411241264630414544544161477357015512522557305647565454665072650663136325633763406351626463757606721176237434774777527660757
0000100120023003400450157006603711302111712241435154313561160127322072416252527322341265422602574350036163727363134433455346237744100471646224531474540574363417254045311512051375146525355655673670262156320633162476554676664727601751074257234764777537666707
0000100120023003400450156016704711300141713241336144214531265107227042711242727302545265627632570320535143522353633473551356336744102431646274231464347504665427655015112522051375144525553635375640766126124663162406356606361727606721177237435774770547460777
0000100120023003400450157006601711305121411271733174610501262127524022417232422302346235124632677320435163222333035413255356334734101461744244432464645504765407755055313552155365440545251645374660167156727613362466650666265727700711576277631714477537366777
0000100120023003400450156016703711303161714241730134610521565167224062714262525312740245720632770370334143521343236463255346735714500451243264634424747534265407052075112572453365441565353655277660663126121613365456350666464747102721172277230714675557763717
0000100120023003400450157006601761300111412271731174214551663147322022514212725302246255527612272310337103325323131473354336636734506421145274130444446524265437554025311542356345547525654605770660166176624643266456053616660727707741677217333734477557560757
0000100120023003400450156016702701606171311271532124517511264117721002316252121322344255525632574320032123425323135473056306336714400441642224637444446534465437255055611562453305146535756635773630065116327673666446452676560747702711177267430774372577365747
0000100120023003400450156016707731107111515261730134214541461137524022514232622302247255127632576350334103422333537413257366436744703431646214132464743554060417553005712572754345543575155665070660166126125663461436656636762737202721572207536744770547261747
0000100120023003400450056006701701602131714261633124416551761157723012415232224302446275326642775350032163222373335413154336730744207451045264331434544524163437354055611562752365140535252645477670167136724653067456256656266757100711371247137764275567461727
0000100120023003400450157006601731307111514261732174015541461137527042611252622322147245021632677320435113623313532463652336032734504471047254537454242564561477451025411512753305645505352665077660462116225663663406353676265767405731473237430744777527661747
0000100120023003400450156016707711406121311251430164414571062127327052312242023342547265627612374320731113625323031423353346630724500441547244137444645514563457656045610552555325747525353615172610765136225663162446750626664767300771473217737734570527663767
0000100120023003400450157006607711406111712231330134510521564127322012315272224342547265021662570370334163321373532473352336436774106461045244132464544514663417553015510562652375443575257645473660767166425663261416250626463777502721171257534774375507466707
0000100120023003400450156016703711407111015241736154314551662147623022611222421332247265023652271360333143627323537463250326237714702451444254330414640574763417251005714532555335641535750665674620262166720663564476553656165747500741171267432734377577465707
0000100120023003400450156016707721105141712241233174113501466167724052612242124332244255627602171360035123327363434463455356334724501421741254734464346504666457057055317552353315544575252665275620167126623653763406256636463707304711277237131714570577066707
0000100120023003400450157006601771204171015251431174314521566107123022415272625302247265422632772310132153320363434433256366735724601411642244135464343504767447757025311562653335544555053655270640366166422673763456051646463717505751771227233714677507164767
0000100120023003400450157006607701606121713251232174117531364127023012314212726322546205324652077370034113622333633443453356534734204471045254537424645514262417254055611542051375443565656645371650465106726643266456353676765717106711072257737714272537164767
0000100120023003400450157006600701204171612221131174716531665167725042615272327312640275223662573330133143422363631453050316731704605441646234434434245514267447351015110552753345246545257655370640562146123623165466352646762777703751073247531744272557566777
0000100120023003400450156016702701606121214271135164416511263117123002313262226362747245427652472310435103127333135453056366333714400441243254534434345564567477055055712572354345241575750665073670461176520673161466355636265727207761072257236744372547461767
0000100120023003400450157006600711606171417231330174215551767177424022617232621302445205325612277320435163425323032433252326131704304431741234732434643514465447451075416522254305143565153655371650462106526653566426753616765717702711676277635754374547660767
0000100120023003400450157006601711404171311251436154215571660157222002613242725342446265525612271350034143625373337463057376237744106421542214630424742524163437256015114552751305146545352655075630263166724623763406751636366717703751473267335764073577462747
0000100120023003400450157006600701206111712231131114412521565177224042510242525312547265627632374330137133622363033453056366731734501421243254334464744504166457451065310552552325247535153635274670166126126643564476553646066757604741277277730774377567261747
0000100120023003400450156016707721504171015261731174716531765167724032115272421312142275026662571360034143426343236473053346530704303431642274532444544544561427057055512512356345241555650675377610562146622623365466351636061737206761473257332734072577261747
0000100120023003401450157006605711302171311241735124616501267177322062114252723322545275121602170350436123627363633453553376136714702441647234535464742504664447751045316522554305742535353615276640765156322623164436450646460737604721774227135704670517560737
0000100120023003400450057006601711407141411221530164314551666167025032311252227342446255725652572330531133620333437473351376630704104451643224431434341554367477256075610542151335546575554645375670062136721663762446652616664727200771572237237714672517264727
0000100120023003400450157006601771206171116251433124416521560167224042511272727332145205021662572310334163221323533403757366437764601411741254532464042534764427055025311532453355747535353665472670366146425663164406457646663707302721775247133754175557266707
0000100120023003400450156016702701605121412261232124112531267107123002312232725342546265526632571350035123427363434463455346336714400441545274334434245564763437052025611562754345146535553635477610361126121613567446756656061777703771277217734764570567060777
0000100120023003401450357006600711704161517261230154314521367137423022713252021372641265624652571310635103624373532473553376232734200431241264331434540544567477255045210542556315447525651635177640564136324643667406751626266737605711072217534704771567662747
0000100120023003400450056016701701405171214241731174716531666107422022210252624312147255325652472360636103125313135473453346436764704431047254631444341574362477451025111562652305643575752655273630565116224653062426357606663767504741073257331734372577762757
0000100120023003400450157006601711302111714261334124312501765107527002617222124362744255225632471320234103123353735463455346433744407471243204233414640554361477656005312572457335347535151655276650065126627663566436654666165747102721575277130744377567261767
0000100120023003400450056006701701602131712251336114311541161147123022514252727302445265622632772310434103126343335413555346730744203461147254537464643504762467755055711562456325743545656605574670562176421613262406256656363727405711073237234734677577361727
0000100120023003400450156016703711103161615241430144710551762177025022217222421312743255622652671320334123427363032443256306530764704451046274532434146554463427256005314572552375143575153665473630767126120673666456354666165717400711473267332754774557563717
0000100120023003400450157006601721606171315251631114715541560127122042615242322302646235221672675350731133622333437463051336034704106441542244437424242514663437553045313512655315442545754605573670462106722673763466651676560737401751073247132754777567265777
0000100120023003400450156016704711305141712241332174316501766137527042610212221372643225124662273310731103325323235463451366437744403431545264630444747524261417052045213542254315245535755665571650065126623653461466055606760757603771677217737734475527360767
0000100120023003400450157006601711300111315241235124610571662127724052613242224342146235121602570320132173722333337463555346436724500471342264637454144544565407351055311562251305646525752645475670664106322673763436651676463727601751771257530744477537366777
0000100120023003400450156016707711100111616271135124412521663117324012417222024342145205627622274330332123421323033453657306630714700471241234537444643554364447456015517532356305645545654625376620766136722673567446750626166747503731775217330754675557562757
0000100120023003400450157006601771504171612251230154117521663147524042617212024312146265221632671320732153323313434463052336032704603431744214634434242564765407757065514552557305742545155635774610664176625653362406351646265777300711277217335764375547266737
0000100120023003400450157006603771601141416231335144215501466117424002216252226312147225523632774320031153223313135473352326630744302431741254730434146564763457055055511532354325744575755665274610767106723623162456052616664717706761774247535764274537660767
0000100120023003400450157006600711607151417201133124510561162147424032116252723302442275523612272330133103326373737453653376435714700471741234434464643524665477052045217562356355546525252615174610564166423653261416457646066707506761572277233734175527564737
0000100120023003400450056016701701405141214241431164311561367137127042717262626322743225026652672360435103327353135433655356637724504431047254737444645514463457752045615512051315243575252665273630462106525633161426356606760747102711072257231734374577766747
0000100120023003400450156016703711605171612241333134710501262127123002317212422362742235523632572310034163327343434413253346534734206451145274532464045544565407555005611542456325543575656675676640562106721613762436652676467777700711576217733714274567064717
0000100120023003400450157006600711303121612201137154414551462147327042611272024372146235221652677320435103323363136453052376637764100471145254733444747524664427656055311512453325347565055635372650461166423653062416257636565717407741076227234774675557263717
0000100120023003400450157006601701207131115221133144510541566107623042712232322302647255127652571310635123420333533473454326333754402421741234730474443514666467255005416522556335547525153645474660766126626643061436651646562777704711277207531724677537165777
0000100120023003400450157006603771601151015241433144614521465167021062711242326322547255423652572330332113327333537443756366034754403431642204232414446574761477252075413512057345245505151665073670166126626653066476254656562737504711277267135734073517267717
0000100120023003400450157006607701604171315251432164716561361137725032110272626342445275221612274320334113627323232463055366034724303431542204531474645574764457751045616512051355542545352615173670062176422673461466251646560767401751473257337734073527563767
0000100120023003400450157006600731104171115271732174510501466167222042617222322302546255527612270370435153327333131463252336334754502441444264430424347574561477554045316512356375441535251605177660462166723653066416455626265707304711576277133734276517666737
0000100120023003400450157006600711306111514221130154314571164117227042710222523372743235627612777320332163325323136423254336033714405461746234530414446524666467351065515572057345241555755625573660763116124643264456050646664747507741575207632734377517266727
0000100120023003400450056006701701602131115231136144517571664127322002717222522362741235221642677340334143422363031463251376535764105411043234532454441514267407653045512572757315643565055655374670566166623633262476551646064767500721171257434734274577363777
0000100120023003401450157006602741705121211261637154015511463147426022511262527302346235326672174350137103723353237453657376637754403411444204232464742514166457252005414522754355043575155665077630263156326613362446051626066707107761575217336744274537364737
0000100120023003400450157006600711304171514261332124713501263147724012415232224302446265424632374320332103727353235413555356637704603411741214635464644524664467757045310552557335742575151665574610366176626613261456051676061747503751172277232734572507366727
0000100120023003400450157006603771605141117241430144213531766117224032311222023362247255423652577330031113322353537463654326336724704471744204235464644514563427251065511512751335545505456605775620262106521663461476253646660747502761076277735734677537161747
0000100120023003400450157006601771203161417221530164117551666107527022711262626302247265423632772330031153326373135473453356435724605441741244130474343514266437055035216522753315344525251655271610063176524643264456053646664717405751074227233714675577764767
0000100120023003400450156016703711404171514261333134715521260147123042113212625302542235525672076320236143520313736453653346131774102451446264630424147554363457156025414522557375446545057635772670562166724643767416250666362717504731073277232714570567063767
0000100120023003400450157006601771405121417201436154112521463157221012416232725302643235422652072330731113625363033443453316637714704431545204137424640534662467252015513542652345140555557675376660766116122673067446655636362747503771072217336744777527565747
0000100120023003400450157006600711602111515261634164717531760147224042710272523362747265326612277320236133324323631453050316131774102421542244133444042564561477755005313512557325546545153645372670465176425643362466351646066777304741576217532734375567260757
0000100120023003400450156016703701607111615241332114314551761117023022211222422332246235525672077320236163425363434413550326336724700471143234736474446554467477351055310512754315644575656625570640164176624653365456256606264777500751177247132734570537366727
0000100120023003400450156046703701207111214231131134414561165107023042711252522322147265620632675350633103727343236443351376334724705461446214633474045574566457154035510512557325547505656645170660262156324653762466251626362717105741472227330744777537366777
0000100120023003400450157006607711405171712241330144610531662127227052216212724332141265422602172310133133324313035463457376530734205441147204232464643574364467655075110562457325343575155655376660766146425663067416253646264707303751775257536724475517162757
0000100120023003400450157006601741502151717251331124616531760147224052614212027312646255721632571310537163323313237443757366033744306421346204537454242554461477657025111542456305145505752635275620263116526643364446457636066727607741472207233734173557566707
0000100120023003400450156016703711605171015241336154214571063177123002314262525322647265325662277320132163320363434423355346336764702451144244133414747504765407751025111512354355244525656605176640566136222623467416550626765747500741277217735734670537367747
0000100120023003401450157006606701706171515221637154112531564157026042617212225312643235523662070350635133727343532413752316433764101411746204134404540524763427252045410542753355741555654635172630663106327623164436655666467737404721072277731734274567265747
0000100120023003401450156016704701702111713261235154415511763157321012212272625302244205523672272330333113627363537403356306433724604471045264731434347554467477755055610512653335642545456615175620164136427613464466652656066767401751272207437704372547265707
0000100120023003400450157006601701207111411251236154114521263147125072210242226342446235321652571310736103324373332453056366237754406441142224430414747534764427356045311562251305646525754655675670065176522633667446653656163777300771177247535734275537366707
0000100120023003400450157006601721104171514261737114117501263147327022411252626352344255023672673330036163224313237413257376530734502421443204535424743514666437452015110512754355543565654625570640263156723623164446456656762727607751576217334764670537160777
0000100120023003400450157006601711307131011251433144414561362137224032110222727312544235526662574320137133722353532473550356637754506441346214632464742504764467457005613552652355742575754615477660465136320633261466651626560747102721074277135734670517163727
0000100120023003400451057006610713107311011254133414441563162317242031210222772315244325562665274230173137322533523475350536673755406441364216432644724507464647475006513552625357542755745614577660456133620363216466651266506741702271047271735374607511763277
0000100120023003400450157006601721607131615201134164114531565177327022714272027372745205121662071350435123227363332463255326032754400441243244431434346564767447251075113512555345141575654605571620462136425633264476556636066707306761576277232754373517664737
0000100120023003400450157006601771403121616251434164213511260147021042716232723312545205221632777320334143422353533463251376032724603431542214130474747564564457055075113512557345242545153665072670766166725663461436651646066707305751775227236744375517664737
0000100120023003400450156016703721106171712251333134012511264117623002317212124322644235525632777340332143520313537463452336136744205461147224237454346504766457255035110542155355244575756665274660065116327673264466053646560727704741076267631714375577065747
0000100120023003400450156046703711104171015251436154214571063117626042117222527312743225026622274320736113620313632423653376530754502431144274530434643534364447553035516572152375144555251605777640562166124663364426750626165777700741473217335764670527563767
0000100120023003400450156046703711105131616271132174414501263147725042110212522332241265221662271340637103425373736443752336335744302441143204536414742534665407256005614552554375446505155635173670462106725663665426557606167727205751172267333734073577764767
0000100120023003400450157006601771205131115221530144414531266167724022413242124362740275423652272370435103323363735463551376534724606421142234735464042544167477251005615572751345241535654635373650061116122633763456054666660767304771176227233714776557560757
0000100120023003400450156046703701204171214211635124610571063117021072212252523342543225627612275350034163324313736423351336334704301411641244433474247574565407757065514522155335345545251605577640566146622623164466650666366727604731077217737714375567265777
0000100120023003401450156076707731105171616211537104013541462127724042511242021352542265326662171360436173125343337463552316036774303431045214332444442554366437052015114532752325346545552635472670362106721673566446056606765737500741172277636724477527565707
0000100120023003400450156046703701207151215241431174517561163147524012114262027322143255627672075350332173720313134423356306437734106461741224234434044514665427553025416522155305647565353645172670663106325663162476254656366727603771774217336754570547260757
0000100120023003400450157006607741403141514261331114716521660157621042610222525332641235722622174330233133721323733463450316530734505471741264634424245514460437457015517552254305746525553635275620461136327673665426751676066757602721176237130744670547567747
0000100120023003400450157006603711300161612231134164717521565167327062112232523302244235721612771340637143723363031453052376735754203431646274230474242514264427251035211512557375346545053645477660465106523653564416652646660717507741074237435754675527664717
0000100120023003400450156016703701604121115261632114710531365107023012313262421372645275620622273310637173122373433453650356131754501461243234530424644574764457457025411542752305746525552635770640765116225633364466354666266737200711177257436754275547467747
0000100120023003400450157006600711306171015231337124510521264117122052312232322342446265023672677340435163222363135453553376034724706441446274531474042554463457751045213542254315646535056655272650366156720673763416456656467757602711171267130714777537164737
0000100120023003400450157006600711304171612251630144215571163117222062415242724312744235322602573360236143520333736453051356636734506451243274530424446514665477657015117572057335342545553645470610763126126613461416253646562717404721076277235754377527766737
0000100120023003400450156016703701602151111261637154415551063117125002313262422322145275722662077370532163421343032433252376436744102441642204133444740554361427252075114532057315645545355665570640766166722633467436355666167767303771575207531734276547467747
0000100120023003400450157006601711300131411231132174616571165107025042712232724312146235525632472340034133627363136463455346436704604451142224537454347554366457052025114542557315446505352675370610662116522623762436555666462717702761677247333734572577760777
0000100120023003400450057006601711707151511231734124214501466167425052616252723312142275022632375330732163724313135423153356037734102431746214234464545504166407252075116522354355741535056645477640564106321663663436654636265727604771174207536744572577763727
0000100120023003400450156016707701604121116261532124716531765137023062715272121322143225722642673310034163221373234473554336530744400451741214332464644534665427152065317532354305744575554625572670461176425663165436356606061737506761575207232734770547561747
0000100120023003400450057006600711607111015251432174611541163117425052617232622312542245022632575330233173220363636433251336436724200441144254137444643534464447251065511512555335347565057645376640562136720633162476552666462717704771376277730714677527565777
0000100120023003400450156016703711303141612221130144710551064117224002314262727312143225525662077320032163321343232443355366336764700471345274532464146554464427751065510512552315543575257645477660361166420663567426551626467747506761177227335734774537360757
0000100120023003400450157006601731301141412221137114517501466107125052212252426302546235321672277370637123424373032453051336334704605461147274334434645534262467451015110512652325743565756655376640263106324643564416253676765727203751176247536764774557560777
0000100120023003400450156016703711403161615221530144710541565107126072412242624332140275427652674310637133727363537413550326237754201411243274234464046564063457555005312522751315343525454665275630765126123633162466354636061777704721676217730754374527665747
0000100120023003400450157006601771601151417231135124616521460147122062414262326322540275525672272330731113326373031433254326530734502421642204235464743544161477757005311512655325744555557635372610166176525643364446456636066717403771774247335734670527660757
0000100120023003400450157006603771601141614251433144213541160167323052617232621322544255023612770340635173723363237443751356530764700471241254534434744534761427751005211562557365642565454635174620061176223623161466055626264737505731775217336724272547660757
0000100120023003400450057006601711407141616241332164011531565177225042610242727352443235127662077320435103325323131463552336336714304471541264430424242574663447357065310552155375542575454655374610261166720663763416653616565757606721372277130774274517264727
0000100120023003400450157006601701203121113251632174414571166107323042710242121322346235722652277340236133624323136453056366033704606441145224433414747544565447655045312522057315247565557635772610065146125633164466253646765717700711677257533754275577364767
0000100120023003400450057006601711407151015251432144614541163167125052117212622302644235225632773320736103321333633423654366535734102431147264730424747554364427656025214542151355740515754635372670364176225663665416254676064777300771176247532714375557266707
0000100120023003400450156016703721505131714261231174412531260147623022415222023342441265326672275360036133527353236463551336437724700451547274131454343544566467351075714532057325345545650615171620261146626643062476053676565717402721471277630714677537465707
0000100120023003400450156046703701203161717211632174616541565177725022414232523302643255627612277340633103421343332443752336530704301411542274236414343524264447751065513512051315345545251645177660462116520673364466255666265717703771276257530754670577064767
0000100120023003400450056006701701602131714231131164617551764127424022213272723302446235121652477370334163222353437413550326535704305461143264437454441524663437551025113552456365147565154605776650167106122673762456254636366717200751676237235734274547567707
0000100120023003400450156016707721507131115261730134314541465167422022615242724302446205326612271310731133720363632423355306433714405471342224237454645504764457653025417562555315644575355605174660062116323633261466655636760727700751471237131774572577266747
0000100120023003400450156016707721104171515261230144314571661137327002615242725322746235423612271350035143625373236433257306636714407421441254636454346524260417156055310522751345243555654625575620361166722643763406751676464707307741373227331714570547566707
0000100120023003400450157006603711304111712251633124012521466117122022614272724352343235023662070340233143525323136463653376735734506441446204132414144574665477657055513542753305741555252645473660767146321673564426756656066717104721771207532754570537166727
0000100120023003400450157006603711304131614251430134215571163157224002614252121372745265324662070370137163725373735443752336332744101421346264630424743554562467055075416512353315645505257645477660061156326653261416454666361727201751472257230744672577263777
0000100120023003400450156016703701607111111241333144214551666107023022511222624372644255325652470320236163324313532473051336336704105471444264631454343524267477457055310552655325341565754635270640164146627623261466253676565777504721277217730774677557063717
0000100120023003400450157006601711303121411201437114215551666107126072414262326302545205622622273310636153321323433403652376735744205471145264337464347524160437757025314542151365445545355605776650465176221673062456253646266717400711677257534774373577362747
0000100120023003400451057006610713103211411204137114251556166017162074214622362305245025622622273130663153321233433406352736753742405741154263437644374521460347775023514452115364545455355607576560456172621763026452653466266714700171677255734774337573762477
0000100120023003401450157006603701601131612241435144715531362147023052211242322342042225721662070320435123623363136453656366737704401411647234537424543524764427251015713512457375345505654605173670766146322633567406756656165707507741575267132754374517264767
0000100120023003410451057006630706101311621244135414751533162417032052211422322340242225712660270230453126323633163456356636773704401141674235437244534527464247215017513152475373545055645601573760766143622363576407656566156705707471557261732574347512764677
0000100120023003400450157006601721101151714261235154416501263157527002716232123332144235225672272330036113625343733433254316630764607411542204532444144534664447755055314552051315246575353625770640664136721673767456054676266727204721171277635764675537460737
0000100120023003400451057006610721101511741262135514461502163517572007216322132331244325252672272330063116325433733432354136603766407141524205432444144536464447755053514552015312546755335627570460646137621763776450654766266722704271117276735674657534760377
0000100120023003400450057006600711607131511201436154312541362127621042713242523312247265021622177320436163323363134403355366237724503411042214136474747544265447254015517552557345146545057635373670562126626623163476154656066727307741177257536764375547460757
0000100120023003400450057006600716107311511204136514321543162217612047213422532312247625012621277230463163323633143403355636273725403141024211436744774542465447245015517552575341546455075633573760526126626263136471654566066723707471177255736674357544760577
0000100120023003400450156046703701207151615231134124214511765177025062711242525342542225325672272370532133720363631413554336731704301411243264337444343544165447251045410512152335647505650655077660166136220673467466655666265737401731276207435734777567264767
0000100120023003400451056406730702107511651231134214241517165717052067211422552345242225352672272730523137320633613415354336713703401141234263437444334541465447215044510152125336547055605650577660166132620763476466655666256734701371267204735374777562764677
0000100120023003400450157006601761207151116231130144412521565177424072316252326312542235523602574350636173725323032413752326333704302441744254531434644544163427357025111512554305646505456675677610667116222673061436554676560757607721473267330774276537461747
0000100120023003400451057006610762107511161231130414421525165717442073216522362315242325532605274530663177325233023417352236333703402441744255431344644541463247375021511152545306546055465676577160676112622763016435654766506756707271437263730774267534761477
0000100120023003400450056016701701405121411271431124215531666167426002517222523312643225224662275370231163427353031443451376334744202431047254131444341574366457153075610562556365744575252635371610767156522673365406354656660717505741673207234734276577063777
0000100120023003400450056106710704105211411274131214251536166617462005217222532316243225242662275730213164327533013444351736343742402341074251431444314573466547135076510652565367544755225633571160776155622763356403654566606715705471637202734374267570763777
0000100120023003400450156016703701603141411211236154715551062147023022215232326312646205427672071340736143226343032433255366231714505471446204137444247534366467657045315542757305741535355625571610361156522633663446450646762757200751177247537714276567263777
0000100120023003400451056106730706103411411212136514751550162417032022215322362316246025472670271430763142326433023432355636213715405741464201437444274533466647675043515452775307541355355625571160316155622363636444650466726752700571177245737174267562763777
0000100120023003401450157006603771205121115261230174312521464157423002512272523372643255627612471310036133627343630453654326231754401471343224530424644574564467256005416512557375344505351615276650263146427613364406351636560747700711272217635754777567663777
0000100120023003410451057006630772105211151262130714321524164517432005212722532376243525672614271130063136327433603456354236213754401741334225430244644575464647265004516152575373544055315612576560236144627163346403651366506747700171227216735574777566763777
0000100120023003400450157006600701207111614231132174414511765137621042711262024322545205322672270370436173721323532423256366334704605441143274334434343524166457055065314522557315443575754625672630662176525663161436654656061727401751471257537764375507366777
0000100120023003400451057006600702107111641231132714441517165317612047211622042325245025322672270730463177321233523422356636343706405441134273434344334521466547055063514252575314543755745626572360626175625663116436654566016724701571417255737674357503766777
0000100120023003401450156026701701605121316271434124217511166107323022411222022352547265627642673370031163425363434473052336134774204471641254331434044524663427554015617572255365643555450605772610763146321673560406353646663747507751675237135774272517560757
0000100120023003410451056206710706105211361274134214271511166017332024211222022355247625672646273730013164325633443470352336143772404741614253431344044526463247545016517752255366543555405607572160736143621763506403653466636745707571657231735774227515760577
0000100120023003400450156046703701207151412211536154214531265167724062714212527302343255121622173310236173725323437463251336034754507421243234436414146504664457157045410552653335642575750655075630061146627613162466053676262777603731574267631744473527560777
0000100120023003400451056406730702107511421215136514241532165617742067214122572303243525112621273130263177325233473462351336043755407241234234436144164506464547175044510552635336542755705650575360016146627163126460653766226776703371547266731474437525760777
0000100120023003401450157006602741606111717221730134510511463157425032615262126362747245221602471310234153226343736443753376037714705471444274133444245504666467554045313512252305241535752665077630462136322633665416255636061737207751575207534704276517566737
0000100120023003410451057006620746106111771227130314501514163517452036215622162367247425212604271130243152326433763447353736073717405741444271433444254506466647545043513152225302541355725660577360426133622363656412655366016732707571557205734074267515766377
0000100120023003401450156016702711105121412201236104715531262177426002716232225312647265326652570350434123425363632413257376334704403431241274131454644544065437252005616562754315344575355655073670465166520633564476051646266727300711677217735774473577363717
0000100120023003410451056106720711105211421202136014751532162717462007216322252316247625362655270530443124325633623412357736343704403341214271431544644540465347225006516652745313544755355650573760456165620363546470651466266723700171677217735774437573763177
0000100120023003400450057006601711404171612201132174314571665167327072215272023312546275423622272330034173525323633433254316133744206461346204532444141574765447655055313512157305244555754625577610565166421663261446653656067727605711773247430764373517266707
0000100120023003400450057006610714104711621201132714341576165617372072215722032315246725432622272330043175325233633432354136133742406641364205432444114577465447655053513152175302544555745625577160556164621663216446653566076726705171737244730674337512766077
0000100120023003401450157006601771206141311251434164112521260127123042710242322362245255225672674350636103322333530433457376134774100451147234734434543524166437256035310562151355746575454675572670061116526653764436655666460727404721572217633754670577360777
0000100120023003410451057006610772106411311254134614121522160217132047210422322362245525252676274530663103322333503434357736143771400541174237434344534521466347265033510652115357546755445675572760016115626563746436655666406724704271527216733574607573760777
0000100120023003400450156016703701606121116241735164715531262127125052312232023342147245326662570320736143221343235453053346636704105471241274234434343564061417657035515542751325741575055645471630361106724663264456256636760767400741575247531724276577763777
0000100120023003400451056106730706106211161247135614751532162217152053212322032341247425362665270230763142321433253450353436663701405741214272434344334560461147675035515452715327541755055644571360316107624663246452656366706764700471557245731274267577763777
0000100120023003401450157006601731104131214261230134717511465137323002517212625312745205222642774350334153527363032413252376630754701461243264337454446504663427554075216562057345041535355625675620261166724643366406457636165757603771472217136744275507167747
0000100120023003410451057006610731104311241262130314771514165317332005217122652317245025222647274530343155327633023412352736603757401641234263437544464506463247545072516652075340541355355626575260216167624463366404657366156756703771427211736474257501767477
0000100120023003400450157006601701203161214211434164616571665167125052213212226362240245725642772330337113627323033453054316630704605441142274336454242534364447251055314552151305746575754635275670061146327673364426551676663767403751277257537714173547260757
0000100120023003400451057006610702103611241214134614661576165617152052213122262362240425752647272330373116327233033450354136603706405441124273436544224533464447215053514552115307546755745632575760016143627763346425651766636764703571277255737174137542760577
0000100120023003400450156016707701607131615211435154314541462127221072410242421312146205520632375370236173123353032463251356435724500411342214334464643554367407254015714572752335740555552665671620765146320673564436652676664707304721576277632734677517663717
0000100120023003400451056106770706107311651214135514341544162217212074210422412311246025502633275730263171323533023462351536453725400141324213434644634553467047245017514752725337540555525666571260756143620763546436652766646703704271567276732374677516763177
0000100120023003400450156016707711107131315241336154012551762127227072214272327362340275124652577340035163225323234443451336334744203411043274536474245514565407553045610512751315246505352625370660167156626643461426657606366747500741574277636764373517662717
0000100120023003400451056106770711107311351243136514021557162217272072214722372363240725142655277430053162325233243444351336343742403141034275436744254515465047535046510152715312546055325623570660176156626463416426657066366745700471547276736674337516762177
0000100120023003401450156046707701603171713221131174517541566117224032110222422352547205627612571310635173124373530433252336033724706421346254631434443504167447152035317552653355240545256645075630766106724643364416656606262707501741574237536764275577264767
0000100120023003410451056406770706103711731221131714571545166117242031210222422355247025672615271130653171324733503432352336033727406241364256431344434501467447125033517552635352540455265640575360766107624463346416656066226705701471547235736674257572764677
0000100120023003400450157006601721600131417251633174715561361137322062410242224342441265722652275350137173126353232403753316436774306461145204232434544534664457757045210562251335546525557615477640065116222673461456053646660717100711473257337764373527566777
0000100120023003400451057006610726100311471256133714751563161317322064210422242344241625722652275530173171326533223407353136463773406641154202432344544536464547775042510652215335546255575614577460056112622763416450653466606711700171437253737674337525766777
0000100120023003400450057006601711407151416251333144011521566107221062713212521312540275721642473360234113327363532463554336033724306461445274431474544534260427152065312522457305647525557635773650462106426623763416655666266777704711277257531714373567460757
0000100120023003400450057006610714107511461253133414011525166017212067213122512315240725712644273630243113327633523465354336033723406641454274431744544532460247125063512252475306547255575637573560426104626263736416655666266777704171277255731174337564760577
0000100120023003400450057006601711606171514201137114314521664177025012417222626342443235225652272340435103627353337453651376634724303461643274431434545504464467152025113552757305244525553665574610763156722623165406753626660727706721171247337764571537160737
0000100120023003400450057006610716106711541201137114341526164717052014217222662344243325252652272430453106327533373456351736643723403641634274431344554504464647125021513552775302544255535665574160736157622263156407653266606727706271117243737674517531760377
0000100120023003400450157006607701604111612211532174715531565167023042615272123332647225221662576310337173124373032423651366530744403431545264632444747504761427252035217562051345546545552615472650065176424623161456353646663717700741473257437734670527363717
0000100120023003400451057006670706104111621215132714751535165617032046215722132336247225212665276130373171324733023426351636503744403341554266432444774507461247225032517652015345546455525614572560056174624263116453653466636717700471437254737374607523763177
0000100120023003400450156016703701603141116271136154416551762147023052612252422372646205325612277370435163422333337403555326131744107421143264630414247534665407154005714572555335346525754625671650361126124643564406456636765737205731072217732724473577066777
0000100120023003400451056106730706103411161271136514461557162417032056212522422376246025352612277730453164322333373405355236113741407241134266430144274536465047145007514752555333546255745626571560316121624463546404656366756732705371027217732274437570766777
0000100120023003400450157006600711307111514261234164316501262137122052616212724302343235225642770340635143527353234453051366335754502421342264731454045574364427656045317562051355743575257615471610664156320663762446453616266777700771177267332714572537464717
0000100120023003400451057006600713107111541262134614361502162317122056216122742303243325252647270430653145327533243450351636353755402241324267431544054573464247665043517652015357543755275614571160646153620663726444653166266777700771177263732174527534764177
0000100120023003400450057006601711403121714251630134211561364127327022410212723342446265127652572330435163227353135433450326534714104471346264435414247504467477255075614532557315243555055665071660461166727613067456252666363727205731675277230764173537164767
0000100120023003400450057006610714103211741256130314211563164217372024210122732344246625172655272330453162327533153434350236543711404741364264435144274504467747255076514352575312543555055660571660416167627163076452652666336722705371657272730674137531764677
0000100120023003400450156016707701604111713261231114214551063147221072410242525342441265322662070370132143526343533473052376335704306451547224637424147534664427755065312522457315540555554635175620766106123633667426351636463717403771676277134764072527565767
0000100120023003400451056106770706104111731262131114241550163417212074210422552344241625322660270730123145326433533470352736353703406541574226437244174536464247755063512252475315540555545631575260766101623363676423651366436714703771667271734674027525765677
0000100120023003401450157006605741402111015211237124616531365177322042611272027362442225721652073310637153221353033423557376433734606421746204635464247514464427355055317532653345541535256605173670765116125643660446050626264727307741074267134774374557561767
0000100120023003410451057006650744102111051212137214661533165717322046211722072364242225712650273130673152321533033425357736433736406241764206435644274514464247355053517352635345541355265601573760756111625463606440650266246723707471047261734774347555761677
0000100120023003400450157006601751503141111261334164213571360127424052311262322322146265722602472370635103725343135473453316435744305461144234536474245574560437252075710552557315344525654635770610461136327613264456051676660777606721572207631724477527663767
0000100120023003400451057006610755103411111263134614231573160217442053211622322321246625722604272730653107325433153474353136453743405641144235436744254575460347225077510552575313544255645637570160416133627163246450651766606776706271527206731274477526763677
0000100120023003400450057006601711707141616241330164517521463147323022517222027352441265422662070340436173725323131463452376336734204471243204536474545574661427551075110512251335546535155645576650063176525663262446153616163727606721174247435734072577363777
0000100120023003400450057006610717107411661243130614571524163417332025217222072354241625422660270430463177325233113464352736363732404741234205436744554576461247515071510152215335546355155645576560036175625663226441653166136726706271147244735374027573763777
0000100120023003400450157006603771602171615251334124314511760147221072210222326312546205423652073330233143727353134403756316535754406461446214130434245534267477657025411532552335747535055645171620361146426643566426657646066747503751771257730714272517666727
0000100120023003400451057006630776102711651253134214341517160417212072210222362315246025432650273330233147327533143407356136553754406641464211430344254532467747675024511352525337547355055641571260316144626463566426657466066745703571717257730174227516766277
0000100120023003401450157006602731205131614211237124013541462137721032116212225302445275422612477360637133721373530423250316436744303461046214136454545574762417055025414552556315646505355675572670062156223633763466651636467737401751673257430774774527664707
0000100120023003410451057006620732105311641212137214031544162317712031216122252304245725422614277630673137321733503422350136463743403641064211436544554577462147055024514552565316546055355675572760026152623363736466651366476734701571637254730774747526764077
0000100120023003400450157006607701606111712221731174314551464157021052313212224342446255121672671340332143727353232453056366033724303461045274134464643554561427255005411562353375344525557665473670767116325663261406754636660757201751774207233754276567264717
0000100120023003400451057006670706106111721227131714341554164517012053213122242344246525112676271430323147327533223450356636033723403641054271434644634555461247255004511652335373544255575664573760776113625663216407654366606752701571747202733574267562764177
0000100120023003400450157006601751502171116231137114610541460167323002211222422322645265725662577340636113422333332443750316530774205441443234531474644524260437057025114552354315547535557665274660065136727673663456251636264747105731171277630744275537666777
0000100120023003400451057006610755102711161231137114601544160617332002211222422326245625752665277430663114322333323447350136503772405441434235431744644522460347075021514552345315547355575662574660056137627763636452651366246741705371117276730474257536766777
0000100120023003400450157006601721600131717231135124610541161157527062410242725342442225127632777330132163220363235443755346332744205461741204232434144534666467655025111562354305144555752655077640065146322673667456353656163717100771575267334764776537362747
0000100120023003400451057006610726100311771231135214601541161517572064210422752344242225172637277330123162320633253447355436323742405641714202432344144536466647655021511652345301544555725650577460056143622763676453653566136711700771557263734674767533762477
0000100120023003400450157006601731306171113241235124713521660157724042611272626322140275523632677370435123423313135463055356032734505441741224534434046514466437451015117552557365440545352625777660063116222633566466253676464727207721176237434774675507165707
0000100120023003400451057006610733106711131242135214731526160517742046211722662321240725532636277730453124323133153460355536023735405441714225434344064514466347415011517552575364540455325627577660036112622363566462653766446722707271167234734774657501765077
0000100120023003400450157006601721107111416211535124015531266167623002213212421322647245527612772370435103323363131473355366630754501461444274233444242504166457152055317552057325544575355665270640767136722633667456051646463777605741472267431734076537362747
0000100120023003400451057006610721107111461215135214051532166617632002213122412326247425572617272730453103323633113473355636603755401641444272433444224501466547125053517552075325544755355662570460776137622363676450651466436776705471427264731374067533762477
0000100120023003400450157006603711305121713261234164313521660167122042516212326372745265223602473310636123225373035443251356731754501411744234530424245544166457156045317552554305146505257635273670664176620633464416452646560737404771177227135734677577260777
0000100120023003400451057006630713105211731262134614331526160617122045216122362377245625232604273130663122325733053442351536713755401141744235430244254541466547165043517552545301546055275632573760646176620363446414652466506734704771177221735374677572760777
0000100120023003400450157006600711307131214241430154517561363177125072416212027332645205225642170340637173723313437413252326535714706451243274230434544534464427156075116522353305145535257645371610562176523653062446652616664737206761576277631744475527660767
0000100120023003400451057006600713107311241244130514571563163717152074216122072336245025252641270430673177323133473412352236553717406541234272430344544534464247165071516252335301545355275643571160526175623563026446652166646732706671567276731474457526760677
0000100120023003400450157006603771604131214251333124012511766167227012117212326302646275525642774320732133321323031453656316231744100441542224531434744534466457554075711562057345543555252665271650065136726643567426357636464707302761775237131744670547665707
0000100120023003400451057006630776104311241253133214021517166617272011217122362306246725552647274230723133321233013456356136213741400441524225431344744534466547545077511652075345543555225662571560056137626463576423657366446703702671757231731474607546765077
0000100120023003401450357006600701705141612231734154214511767137423062311252521372443215222602571340736123626343537443050316334754201411241274230424446534366467755055510542655315343525454625777610462126321663066436555666661737604771677207335704777527561727
0000100120023003410453057006600707105411621237134514241517167317432063211522512374243125222605271430763126326433573440350136343752401141214272430244464533466647755055510452655313543255445627577160426123621663066435655666616736704771677203735074777525761277
0000100120023003400450157006603771604171214261631174314551660157621072214252027322145275124632777370236143620333332463051336534734501411542244437454245564560427152005413512652375444525252655076640565146327613066416652676366777305731677217532734373507164717
0000100120023003400451057006630776104711241266131714341556160517612072214522072321245725142637277730263146320333323460351336543735401141524244437544254565460247125004513152625374544255225650576460556143627163066416652766366773705371677215732374337501764177
0000100120023003400450157006603771603121011221531174412561165107025032317222226362445275427612277370234103323313433463055326136724301411046244436454544574363457251045613542652305245535755615477640565116522673461466650646367727200771677217335764475537667717
0000100120023003400451057006630776103211011225131714421561165017052033217222262364245725472612277730243103323133433460355236163723401141064244436544544573463547215046513452625302545355755614577460556115622763416466650466376722700771677213735674457536767177
0000100120023003400450156016704721106171713241230174313511765157125022216252421332147265523602172340034113127353534443453346636734207411144254730434247544566437153005614572356325545505752665274660065126626643162456257606367777704731072227335764375517666707
0000100120023003400451056106740721106711731242130714331517165517152022216522412331247625532601272430043111327533543444353436663732407141144257430344274545466347135006514752365325545055725662574660056126626463126452657066376777704371027223735674357516766077
0000100120023003400450157006601721103141015211534164717561365107725052610242124322544255325662573360535113627363032463252326433764704471243254733414743504661477554035211512752305746545451625675620061116227613264466653676462707305731277217333734670547467747
0000100120023003400450157006601771404111615201435154112531362137025022516232326312747255422652077320236163723313433453651356037764605441046234531464247574664457457075711512557305246505251635270610763146425633264416453676664707306721572227237714173537464767
0000100120023003400451057006610774104111651204135514121533162317052025216322362317247525422650277230263167323133433456351536073766405441064235431644274576464547475077511152575302546055215632570160736144625363246414653766646703706271527222737174137534764677
0000100120023003401450157006601731300111714261234124510521661137321022415232723302346265423612277360335143620363134423255326630754501461647274130474347524164447052075713522155345046545554625773640663116120643566426354676765717707721675257730754475527563767
0000100120023003410451057006610733100111741262134214501526161317312024215322732303246625432612277630353146320633143422355236603755401641674271430744374521464447025077513252155340546455545627573460636111620463566423654766756717707271657257730574457525763677
0000100120023003400450157006600711306111515271532164313501364127122052310222727322546275424632574350137103125323733463453376231774105461443214633444045524266437457015515572754305743565656625774660164176622633362456056656066727407721074247133714672517165747
0000100120023003400451057006600713106111551275132614331503164217122053210222772325246725442635274530173101325233733464353736213771405641434216433444054522466347475015515752745307543655665627574660146176622363326450656566066724707271047241733174627511765477
0000100120023003400450156016704701602161115261735164713531564117127022215232322372140275422662271320535143426343032433652336735704103411646214132444742544765477655045312572353315340555550675670640564126124663767416453646660707303771572247532754770517666737
0000100120023003400451056106740706102611151267135614731535164117172022215322322371240725422662271230553144326433023436352336753701403141664211432444724547465747655043512752335313540555505676570460546121624663776414653466606703703771527245732574707516766377
0000100120023003400450157006600721201141615201137114510531364127025042615272724362242275325612770340233163324373135453657376334744101421342254332464644574660437153025116512455305747525552635173670667146421663564476552646066737605751676207237734473517162757
0000100120023003400451057006600722101411651201137114501533164217052046215722742362242725352617270430233163324733153456357736343741401241324253432644644576460347135021516152455307547255525631573760676144621663546475652466066736705571667202737374437511762577
0000100120023003401450157006607711307131515231336104013541462127724022411242422302445275326662170350436173125343337463552316136724604451046234531454742554366437052075714532151325346545552635472670362106721673566466654676765707103711172277636724570527564707
0000100120023003410451057006670713107311551233136014031544162217742024211422422304245725362661270530463171325433373465352136163726404541064235431544724553466347025077514352115323546455525634572760326107621763566466654766756701703171127276736274507525764077
0000100120023003400450157006600711607151012221135144614531664117227012117212023342545265627632574330137123427323337453056316034744202421646254730414343514267477351005611532655375344575553625677640263106724663362456251646663707504741575237437764175527566727
0000100120023003400451057006600716107511021221135414641536164117272011217122032345245625672635274330173124327233373450356136043742402241664257430144334512467747315006511352655373544755535626577460236107624663326452651466636705704471557234737674157525766277
0000100120023003400450157006603711303161614251637124213541160157021052311272724322546265324642672370731153226313134443453376032734200471443254536474747514262417254005413512557315644525755665071650662126623633763456050666467777603751675227231714475507365747
0000100120023003400451057006630713103611641256137214231541160517012053211722742325246625342646272730713152326133143444353736023732400741434255436744774512462147245004513152575316544255755660571560626126623363736450650666476776703571657222731174457503765477
0000100120023003400450157006601751504131616271733144214511760147122022515272723362244255026632572330337113125343735443750326637724607411045214635464643544163427351045412522655305747565155655072670366166424623061456257646163717407721073227135734670537364767
0000100120023003400451057006610755104311661277133414241517160417122025215722732362244525062635272330373111325433753447350236673726407141054216435644634541463247315044512252655307547655155650572760366164624263016452657466136714707271037221735374607533764677
0000100120023003400450157006601711302171417261237124517531360147327052216232023322544255721612771310036153627363433463452346335764605441145244432464743534260427755065513542251315444525055655377640263116220673667436654666560727200711471257533714670577761767
0000100120023003400451057006610713102711471262137214571533160417372052216322032325244525712617271130063156327633433464352436353766405441154244432644734532460247755065513452215314544255055653577460236112620763676436654666506722700171417255733174607577761677
0000100120023003400450156016707701605141712261533134113521264157422032112242124302245275720662072330132103327363434463255366332724504471545234731464045564767447251035510512552345146545755615170640763146625633165426656636366727706761177277130774570537464737
0000100120023003400451056106770706105411721265133314131522164517422031212422142302245725702660272330123103327633443462355636323725404741554237431644054567467447215035510152525341546455755611570460736146625363156426656366366727706671177271730774507534764377
0000100120023003401450357006600751501131612271134154314521460127724062112272322312740275527642672330736163423363136453650316433704604441241264731444341574365447152045216562054335345505256675571610767166520633460436552656561747701751673207537724272557263777
0000100120023003410453057006600755101311621271134514341524160217742061212722322317240725572646272330763164323633163456350136433706404441214267431444314573465447125042516652045333545055265675571160776165620363406435652566516747701571637205737274227552763777
0000100120023003400450157006601731304111111251337114616521260147524042511272725302542235326662075350732113323313032443452376637704102441642254734434747514563457452005311542354365445505251675674670166156623623067426557636663727603771675207634764572577461727
0000100120023003400451057006610733104111111253137114661522160417542045211722752305242325362660275530723113323133023444352736673701402441624257434344774515463547425003511452345364545055215676574760166156623263076425657366636726703771657206734674527574761277
0000100120023003400450156016707711303141612251632124416571360157126022510212525372146275322642172340036143721343537463557366333744203411744214132434644504765447251045317552552335640535155665673670167156322673464406257606660747507721276267333754570507461727
0000100120023003400451056106770713103411621256132214461573160517162025210122552371246725322641272430063147321433573465357636333742403141744211432344644507465447215043517552525336540355155666573760176153622763446402657066606745707271267263733574507504761277
0000100120023003400450157006601711304111717231130164610521265107527022611252726302343235627642670320434153626353735413752336332734500451144244735424742524166437156055314532753335740545656625770610662116224623264436657646565767400771171237437714275547565747
0000100120023003400451057006610713104111771231130614601522165017572026211522762303243325672646270230443156326533753417352336323735400541144247435244724521466347165053514352735337540455665627570160626112624263246436657466556764700771117234737174257545765477
0000100120023003400450157006601761307131315251334124114521560127025052611262421372742235321662572370532133727353131403756366436774100441642244732464346514265407252055710512354315546505754645370660261146423623564476251676664727405751073277631734475537366777
0000100120023003400451057006610763107311351253134214141525160217052056211622412377242325312665272730523137327533113407356636463771400441624247432644364512465047225057510152345315546055745643570660216144623263546472651766646724705571037276731374457533766777
0000100120023003400450157006607711403141417251637114610501262137322072310242522322544235121662570370435113626343737423255346336734506421143204532464744554564427251055717552653315243575056645474660361176221673264466655636061707307761471267133734175527765707
0000100120023003400451057006670714103411471256137114601502162317322073210422522325244325112665270730453116326433773422355436363735406241134205432644744555464247215057517552635312543755065644574660316172621763246466655366016703707671417261733374157527765077
0000100120023003400450157006603721101151712251434124316561160147324012315272023372142245423662572370337143525323134473550356637734506441444254532464042574661427656045613512151325547535057655672630061136321673467466057646560737202721076217635734777567264717
0000100120023003400451057006630721101511721254134214361561160417342013215722032371242425432665272730373145325233143475350536673735406441444255432644024576461247665046513152115325547355075656572360016133621763476460657466506732702271067216735374777562764177
0000100120023003401450157006603701702161616211735154313571164127426022510212322362445275124672670320234163727353437453053376131724303411142254637424046564264407655045310552753315645525355625772610767146420643660436455636165757402721073267131734475537667747
0000100120023003410451057006630707102611661217135514331571164217462025210122322364245725142676270230243167327533473450353736113723403141124256437244064562464047655043510552735316545255355627572160776144620463606434655366156754702271037261731374457536767477
0000100120023003401450157006601771104171116261333144517521460147222042511222725302545205627632577330636113125363033433252316433704603411545244436404245514567467554075211532051345246545256635776650263106721673767436655636460727701741774207234764373557266727
0000100120023003410451057006610771104711161263133414571524160417222045211222752305245025672635277330663111325633033432352136433706403141554244436044254515467647545072511352015342546455265637576560236107621763776436655366406727701471747202734674337552766277
0000100120023003400450157006601721107111616231135154112541160147623012312232727302245205422632576320334123425363437473350356136714700471542274232464446564763427554065512572754335341555056645372650366176525633061446451646660777602721171247536744377507365777
0000100120023003400451057006610721107111661231135514121541160417632013212322772302245025422635276230343124325633473473350536163717400741524272432644464567463247545065512752745333541555065643572560366175625363016444651466606776702271117245736474377503765777
0000100120023003400450157006601721605141412231130144616571361137322012114212027322146235721652272340537113420333735463253346437724304431046214635464347564767447157035510552655325245505456675670610366156326643767446451626265717507721277207233734475557566707
0000100120023003400451057006610726105411421231130414661573161317322011214122072321246325712652272430573114320333753462353436473723404341064216435644374567467447175035510552655322545055465676570160366153626463776444651266256715707271277202733374457555766077
0000100120023003401450157006606771206141113241235124217531560147724062314272023312745205223632770370436153521353735463252346333744302421641274135464144504663417156065717562356345042565557605571610261136427673464456350626660747506751372257437734275507161727
0000100120023003410451057006660772106411131242135214271535160417742063214722032317245025232637270730463155321533753462352436333743402241614271435644144506463147165067517652365340542655575605571160216134627763446453650266606745706571327254737374257501761277
0000100120023003400450157006607701607131411261631134314521665107125072412232522332146255422602176320035143725343736433252346136714105461446264337454346524160427357065114542751305741575557625576640262176224653164456353656064707302771575277731724670537364737
0000100120023003400451057006670706107311411266131314341526165017152074212322522331246525422601276230053147325433763432352436163711405641464263437544364521460247375061514452715307541755575625576460226172624563146453653566046703702771557277731274607533764377
0000100120023003400450157006603771600161615241732174114551663117327002714262725322646205525612771320234103327333332463654316530774106421241204131434443554363457554015514522754325540555654635473630263166721663464476750626562747506711074277231714272557763767
0000100120023003400451057006630776100611651247132714141556163117372007214622752326246025552617271230243103327333323466354136503771406241214201431344434553463547545015514252745325540555645634573360236167621663446477650266526745706171047272731174227557763677
0000100120023003400450157006603711302161012251437124610541163157224032117232622302644235526612774320532113622353035463453376731724700441144254333444747544566467356065511512057325347565454655072610063166724663567476551626362717504771575267130714272537367747
0000100120023003400451057006630713102611021254137214601541163517242031217322622306244325562617274230523116322533053464353736713727400441144253433444774545466647365065511152075323547655445650572160036167624663576475651266326715704771557261730174227533767477
0000100120023003400450157006601741505121111271733144012521566107424062712232124302345205722632773330236143720363135473355346636714703411045254537464644524164427252005416522751315243565557645374660663156623623061426751636765747103751774257330774675517662747
0000100120023003400451057006610745105211111277133414021525166017442067212322142303245025722637273330263147320633153473355436663717403141054255437644644521464247225004516252715312543655575643574660636156623263016427651366756741703571747253730774657516762477
0000100120023003400450157006601751507131015241433124610511762127526022711222626302647255422632770320736123424373134463453316534704104451346224536474742514665407057075414532653315342565355655370640461156727613665426353646165707306721171257232714777537364767
0000100120023003400451057006610755107311051244133214601517162217562027211222662306247525422637270230763124324733143464353136543701404541364225436744724516465047075074514352635313542655355653570460416157627163656423653466156703706271117252732174777533764677
0000100120023003400450157006600711605171712261734164214531260127122002515242626342542275326672672330731153624323633413553356034704102421443264433444540574361477755005611512655335745535454625577640164106723633261456254676661777701731575247136724276537160737
0000100120023003400451057006600716105711721267134614241532160217122005215422662345242725362676272330713156324233633415353536043701402241434264433444504573461747755006511152655337545355445625577460146107623363216452654766616777701371557241736274267531760377
0000100120023003400450056016701701403151614211235124215571664157025072215272227342446235322612372330334113125313733443250376630724206461043274534464341514565447157075710522453365742545553635774610061156521643665426657646366757603731076217632714477577066727
0000100120023003400450056106710704103511641212135214251576164517052072215722272344246325322613272330343111325133733442350736603722406641034275434644314515465447175077510252435367542455535637574160016155621463656426657466366756703371067216732174477570766277
0000100120023003400450157006607701604171713251432124614531661157227012310242322342447265525662076320334143522353533413757376032744105461741214132464045534366467655025111562057355747525351645377640562136724663061426351646661707307751472267333754570517262747
0000100120023003400451057006670706104711731254132214641536161517272013210422322344247625552660276230343145322533533417357736023741405641714211432644054533466647655021511652075357547255315643577460526137624663016423651466616703707571427263733574507512762477
0000100120023003401450157006600721506111712241430174510531261137126032612272727302446275427652577340234153321323433463650316334714707431544234532464643504664467452055717552251305246545353615177610465136122633665406551646562707302721576277634704672517563777
0000100120023003410451057006600725106111721244130714501532161317162036212722772304246725472655277430243153321233433466350136343717407341544235432644634506464647425057517552215302546455335611577160456131622363656405651466526703702271567276734074627515763777
0000100120023003401450156026706701202161316211635104410561367107721032311242523322340265424662173370132103124323232453456306735754601411443264430444743524163427153065513552557325747525456605773640167156220653666476754676264747507741677237135754275517560737
0000100120023003410451056206760702102611361216135014401563167017712033211422532323240625442661273730123101324233223454356036753756401141434264430444734521463247135065513552575327547255465607573460176152620563666477654766246745707471677231735574257515760377
0000100120023003400450157006600711602161714261334124313551460147222042511252621302645205321672271340233103125323437433256366731774306441142254732444446534760437757005214532354355546575153625776650261156623653161446450656765747100771177277635734275567263767
0000100120023003400451057006600716102611741263134214331554160417222045211522612306245025312672271430233101325233473432356636713773406441124257432444464537460347775002514352345355546755135627576560216156623563116444650566756741700771177276735374257562763677
0000100120023003401450157006605741505171113221630134715531666107623042611252225302647245324652671340335143722333530473350356637704101411444264432444747534765447052045316562752315245525251635377660462166122673067416655636362717700741272277135754470567263717
0000100120023003410451057006650745105711131226130314751536166017632046211522252306247425342656271430353147322333503473350536673701401141444264432444774537465447025043516652725312545255215633577660426161622763076416655366326717700471227271735574407562763177
0000100120023003401450157006607721607111616211730164517531564127323062411252525302547265221642670340332153227333437423551366630704106451144244435404244574763417152055316512356325244505053675572670566146327623364466350626163747500771377217132734672577465747
0000100120023003410451057006670726107111661217130614571535164217332064211522552305247625212646270430323152327333473425351636603701406541144244435044244577463147125053516152365322544055035675572760566143627263346463650266136745700771377211732374627574765477
0000100120023003400450157006603771601141411231335144215501266107021012316252426372142245523632572330435133727353135403655366636754204471346214130434743564762417055065114542557315647525351625770640262146323623162456057646664717702761472237430774777557566727
0000100120023003400451057006630776101411411233135414251502166017012013216522462371242425532635272330453137327533153406355636663752404741364211430344734567462147055061514452575316547255315627570460226143623263126450657466646717702671427234730774777555766277
0000100120023003400450057006601711406151712251430154416521463177125022616242525342447245326602472370334163720363136473155326435704103411541244131434242574766407152045313552557305246535255675676660167106323633261476555636462777306721576237230774477517162737
0000100120023003400450057006610714106511721254130514461524163717152026216422552344247425362604272730343167320633163471355236453701403141514241431344224577466047125043513552575302546355255676576660176103623363216475655366426773706271567232730774477511762377
0000100120023003400450157006601711303161417261230154510571162127125072210222527322344235324662572340031113623313737443455356630764700441241234537444446514265437452005311542753365642575353655670660465176525643362426551676664747100771673277631714572527663777
0000100120023003400451057006610713103611471262130514501571162217152072210222572323244325342665272430013116323133773444355536603767400441214235437444464512465347425003511452735366542755335656570660456175625463326425651766646741700771637276731174527526763777
0000100120023003400450057006601711407141013221134124517561363167721062610222426322543235127652277320337123426343136403655346437724306421541274330444141534264447057015516572757325744555351655373650461126626653061416255666765777601731575227234734374507566707
0000100120023003400450057006610714107411031221134214571563163617712066210222462325243325172652277230373124326433163406355436473723406241514273430444114532464447075015516752775327544555315653573560416126626563016412655666756776701371557222734374347505766077
0000100120023003400450157006601701203161616221734164117571665167527042712232024372746235124632377340435103722353135453053356630704607421342214634434545524266457055055313542753345242565153665270610664126127613564416253676464707304711775257231714274537166777
0000100120023003400451057006610702103611661227134614171576165617572047212322042377246325142633277430453107322533153450353536603706407241324216434344554522466547055053513452735342542655135662570160646121627163546412653766446703704171757252731174247531766777
0000100120023003400450157006603721105141012271734164616511763117725022511262024362444235322652072340736143520333135433456316535704606421143254634424247534667447657055714542151305147525355625675630763106722623467466051646367757204711771207533734675527361727
0000100120023003400451057006630721105411021277134614661517163117752025211622042364244325322650272430763145320333153434356136553706406241134256434244274536467447675057514452115301547255355626575360736107622263476460651466376752704171717205733374657523761277
0000100120023003400450157006607711407131616221735154414531260147623022414212523312647225023632571310537163223313031443757366231724605461443204537444343564561427757015515542456325343565057665075620462136726643062426557616163747506711775227231774570537460767
0000100120023003400451057006670714107311661227135514441532160417632024214122532316247225032635271130573162323133013447357636213726405641434205437444334565461247775015515452465323543655075660575260426137626463026425657166136745706171757222731774507534760677
0000100120023003400450056016701701407141614221131114314541465177426072715232622322743215026612277320035133621373235463554336534764702431441254631434743534260437551075610522653325243575457615673630462106722643666456257656165737500711475257531744276577066707
0000100120023003400450056106710704107411641221131114341544165717462077215322622327243125062612277230053136321733253465354336543767402341414256431344734532460347515076510252635322543755475616573360426107622463666452657566156735700171457255731474267570766077
0000100120023003400450157006603721101141416271735144616531660147327002711272522322547245627642170320236113127353537443756316332734507411444224431434045554566457156045316522353305147535553625772630465116525663762466053646066767404721073237137764272517265707
0000100120023003400451057006630721101411461277135414661536160417372007211722522325247425672641270230263111327533573447356136323735407141444224431344054555466547165043516252335301547355535627572360456115625663726460653466066764704271037231737674227512765077
0000100120023003400450157006601711306121412271730144510531262147021032116252421352347255124622271350435103323353235463457316535744405441346274231464643504762467656055611512754335742575055645371620763136422633062456254666660717704771677207632714776537365777
0000100120023003400451057006610713106211421277130414501532162417012031216522412353247525142622271530453103323533253464357136553744405441364272431644634507462647665056511152745337542755055643571260736134622363026452654666606717704771677206732174767533765777
0000100120023003401450157006605711305171214241733174610571160147727002516212523332644235222612771310436153526343733403652376333764602431746234531454042554464427755045413522552315246575053625677640662106722613164436455666460777200711673217635704275547563717
0000100120023003410451057006650713105711241247133714601571160417772005216122532336244325222617271130463155326433733406352736333766402341764235431544024554464247755044513252525312546755035626577460626107622163146434655666406772700171637216735074257545763177
0000100120023003400450056016701701406151411251331114717531562147425022610272521312647265322662773310231143625373733403551376636724707421042264231444544534364427153065414532556335740535750625370660663136424643162456257646265727204771775217535754071537666707
0000100120023003400450056106710704106511411253131114771535162417452026210722512316247625322667273130213146325733733405351736663727407241024262431444544533464247135064514352565337540355705623570660636134624463126452657466256722704771757215735574017536766077
0000100120023003400450157006603721106111311241430134713511265107724022516252421312145265021632474350732123423363532463251356032744206461342274530474544514462467156025317572557365443555456605575630167176622623066466054636367747700741373217335754677527767717
0000100120023003400451057006630721106111311244130314731512165017742025216522412311245625012634274530723124323633523462351536023742406641324275430744544514462647165023517752575364543555465605575360176176622263066460654366376747700471337213735574677527767177
0000100120023003400450157006601771405121416261331124316521260147423012110222226352446205321672674350337123425373035463251336735774206441545234431464245544760437251055610512655345147535155635276660263136324623767416450666560727703751177277135734677547460777
0000100120023003400451057006610774105211461263131214361522160417432011210222262354246025312676274530373124325733053462351336753772406441554234431644254547460347215056510152655341547355155632576660236133624263776414650666506727703571177271735374677544760777
0000100120023003401450157006602721500131712211535154412561363147423002513252723362042245124652077340436153320363237463551376333704104471746264735464347514262467757005414542552325343565651615176660362156722613062446051666765727203711771257436744173547560777
0000100120023003410451057006620725100311721215135514421563163417432005213522732360242425142650277430463153320633273465351736333701404741764267435644374512462647775004514452525323543655615611576660326157622163026440651666756722703171717254736474137545760777
0000100120023003401450157006607701707111416221736154114531665107321062314252121302347265525622374320034163123353537423557376136754406461142234434404743524160427556015714542752365443525252605173630562116320663266466054636765707501751377257336724477577462747
0000100120023003410451057006670707107111461227136514141536165017312063214522112303247625552623274230043161323533573425357736163754406641124234434044734521460247565017514452725364543255225601573360526113620663266460654366756705701571377253736274477574762477
0000100120023003400450156016707721207131111241236144017531265107724002215222421362742245324612273360731143421343235463255366034724306451147234537424045554364467251005614552557315347505650635173670564176620633666426654676165777502771373217630714473557566737
0000100120023003400451056106770722107311111242136414071532165017742002215222412367242425342612273630713144321433253462355636043723406541174235437244054553464647215006514552575313547055605631573760546176620363666426654766156775702771337216730174437555766377
0000100120023003400450156016707711107131514241330164617531362137626042617212027322745265127632475350431103323313232463451356735734204471642224530444540574661427254065514552356315345535754605175670164136724643261406256606760767307721276257230754375547261767
0000100120023003400451056106770711107311541243130614671533162317662046217122072327245625172634275530413103323133223464351536753732404741624225430444504576461247245065514552365313545355745601575760146137624463216402656066706763707271267252730574357542761677
0000100120023003400450157006601701202171614231334164715551761157623052614252027312747265326622272340635173725323332443450356136764603411241244130444742514265437751005316522354325544575554615473670462126620663161466057636560737507741473257532734173507166777
0000100120023003400451057006610702102711641233134614751557161517632056214522072317247625362622272430653177325233323444350536163766403141214241430444724512465347715003516252345325544755545614573760426126620663116460657366506735707471437255732374137501766777
0000100120023003400450157006600701607131612211432124510531664157324022711262522302346235725642174320236103723353135453657376637764103411444274131474245554360427655025411512457305145545352675675670065136324663764416252616664727307721575217336764377507464737
0000100120023003400451057006600706107311621214132214501536164517342027211622522303246325752641274230263107323533153456357736673761403141444271431744254553460247655024511152475301545455325676575760056133624663746412652166646723707271557213736674377504764377
0000100120023003400450156016704711304111315221535164610571360157527032410212726322744235124662270320435113625323633423253376731744402431342214137454645554560437351045215542057315242565656675074660767136326643264406455606167717503761677257332714477577260767
0000100120023003400451056106740713104111351225135614601573160517572034210122762327244325142662270230453116325233633422353736713744402341324211437544654555460347315042515452075312542655665670574660776133626463246404655066176715703671677253732174477572760677
0000100120023003400450156016707711306121015241735164314571362137424052311262724332246265225602474320637133327353234413255346032754506441242214134434740504763457251045511542752305143575552665077660361156720633165466354666266727703761771207631774675557064717
0000100120023003400451056106770713106211051247135614341573162317442053211622742332246625252604274230673133327533243412355436023755406441224211434344704507463547215045511452725301543755525660577660316157620363156463654666266727703671717206731774657550764177
0000100120023003400450157006601711304111717251636154015521463147122022515242724302643235627642670340636123225373134443453316735734506441545214132434742544560427356045317562155305746505552625770610662126124623362416657636560717703771673257337714477527660737
0000100120023003400451057006610713104111771256136514051524163417122025215422742306243325672646270430663122325733143444353136753735406441554211432344724545460247365043517652155307546055525627570160626121624263326416657366506717703771637253737174477526760377
0000100120023003400450157006601711404171616251232174713501763147323042611222725302545205221662076320732153323313434413752336033704606451545214634434242574663427757065310542557345242545155635777610664146125643161436650626266747500711677217335764375577462757
0000100120023003400451057006610714104711661252132714731507163417332046211222752305245025212660276230723153323133443417352336033706406541554216434344224576463247775063510452575342542455155637577160646141625463116436650266266745700171677213735674357574762577
0000100120023003400450157006601701207151615251634124214511163147125032314212723302542235627652072310137143625323736403753356636704303461142244437444545524266437457005411542757325746505554635276640361156724653061476251636265727606721473277135734076517663777
0000100120023003400451057006610702107511651256134214241511163417152033214122732305242325672650272130173146325233763407353536663703403641124244437444554522466347475004511452775327546055545632576460316157624563016472651366256726706271437271735374067516763777
0000100120023003400450157006601711300131411261633174717521465167724062415242121322543235021642776320132173523353433453552326034704603461243274331464446564765437055025115572354315444525756665577610167126620673362446456636562727701751072277233714570547566707
0000100120023003400451057006610713100311411266133714771524165617742064215422112325243325012647276230123175323533433455352236043706403641234273431644464567465347055021515752345314544255765665577160176126620763326444656366526727701571027272733174507545766077
0000100120023003401450156076707771203161614211235124414521560147224042716252121352543255720602171360734123320373530443056366332754706411741204633444446524261437755005316522455325741575351655672610462136725643763406251646660757301751276267337764473537360757
0000100120023003410451056706770772103611641212135214441525160417242047216522112355243525702601271630743123320733503440356636323757406141714206433444464522461347755003516252455327541755315656572160426137625463736402651466606753701571267263737674437533760577
0000100120023003400450157006600711602151614201437114414551463157425012410272523362747255223632671310636123227363532443750316333734204431145274235464042564562417254065110562757315345505456635473670167106325653764466352676462777306721471237130754276517265777
0000100120023003400451057006600716102511641204137114441554163517452014210722532367247525232636271130663122327633523447350136333732404341154272435644024565462147245061510652775313545055465634573760176103625563746463652766426773706271417231730574267512765777
0000100120023003400450156046703701207151215261731124314551664117724012414262326302446205527622276350236153323353437403657306136714107411047264333414545524164457757045216512051315542575353655077660167136222643666456250656464707301731574277232734473567263777
0000100120023003400451056406730702107511251267131214341556164117742014214622362304246025572622276530263153323533473406357036163711407141074263433144554521464547775042516152015315542755335650577660176132622463666452650566446703701371547272732374437562763777
0000100120023003400450057006600711607131514261634124015521263147221042616212024332641215526672276320332103725323134443752376731734506441443254737454042524361457254065511522555305347565454635777670667126623633061456354656163767304711275237131774774557160767
0000100120023003400450057006600716107311541266134214051522163417212046216122042336241125562672276230323107325233143447352736713735406441434257437544024523461547245065511252555303547655445637577760676126623363016453654566136763704171257231731774747551760677
0000100120023003400450057006601711407131015241433124211551166107721062613212421352442225022612772330435103325373131433457366634774202441046254331464446534766437256045210542652315543555754655272670061116225663667476754636366767500771477277533734173557562757
0000100120023003400450057006610714107311051244133214211551166017712066213122412354242225022617272330453103325733113434357636643772402441064253431644464537466347265042510452625315543555745652572760016112625663676477654366366765700771477275733374137555762577
0000100120023003400450156016702711300131717241233144614551462137021042612242723312646265523632675370034113122363433473556306335734202451145244436474740504665407154035110522555375146535252645177660167136320673665456252676467707506721576227131724377547567747
0000100120023003400451056106720713100311771242133414641554162317012046212422732316246625532636275730043111322633433475356036353732402541154244436744704506465047145031510252555371546355225641577660176133620763656452652766476705706271567221731274377545767477
0000100120023003401450157006607731201151416271136154215501365167221072211242326352446265427602172330034163127333530413754326335724601411545234430474640574564447254075711532055335345525654645075670766136722623066466351666463747505731072227736724774537161727
0000100120023003410451057006670732101511461271136514251503165617212072211422362354246625472601272330043161327333503417354236353726401141554234430744604575464447245077511352055333545255645640575760766137622263066463651666436745705371027227736274747531761277
0000100120023003400450056016701711104121311261530134215571265157425032515242027312742235720662277330431133725323031463651356237764404471045254131444747524663437657045410562354375542515553615673660663146325663162406457646264737207761072217334764272557766707
0000100120023003400450056106710711104211311265130314251572165517452035215422072317242325702662277330413137325233013466351536273764404741054251431444774526463347675044510652345375542155535616573660636143625663126404657466246732707671027213734674227557766077
0000100120023003400450157006601771603161116241330144517521566167023072315232421322146255127632477340435163225363035433251336237734507471444204232464144554466437457025417552057315246505351655277610061136725653667426354666165727207721171267433734076547265707
0000100120023003400451057006610776103611161243130414571525166617032073215322412321246525172634277430453162325633053432351336273735407741444202432644144554466347475024517552075312546055315652577160016137625563676423654666156722707271117264733374067542765077
0000100120023003400450157006601721607151612201431174414551663147122022414262626302245205321672277330532163424323031433252326136724500471545264731434347574764457451075115572655305643555155625774670366116122633564406357646660717405731673227130754776537364737
0000100120023003400451057006610726107511621204131714441556163417122024214622662302245025312672277330523164324233013432352236163725400741554267431344374577464547415071515752655306543555155627574760366111622363546403657466606714705371637221730574767533764377
0000100120023003400450157006603771600161515231131174215541166107021062415242226342543235124672275330731133720333434463652336131734504471641204232414540514667447252035214522155375346575557605770640765146322673162456256656366777701731576237434764274567260757
0000100120023003400450156016703711103151616221130144710551464157724042611252625332142235525602177370431133325323633423251336032734206441147244432464045574665407755055313542453305741565650625770660667176225663162446753676264707304721771257732754174567263767
0000100120023003400451056106730711103511661221130414701554164517742046211522652331242325552601277730413133325233633422351336023732406441174244432644054576465047755053513452435307541655605627570660676172625663126447653766246703704271717257732574147562763677
0000100120023003400450156016707711307111614241733124017521465157327022211222622302545205720642177320633113623353537443452336032754402451145264633444446574660437755015713512251305644525552665070610164166725633763436354656266757603761473207431714675527767747
0000100120023003400451056106770713107111641247133214071524165517372022211222622305245025702641277230633116323533573444352336023754402541154266433444464576460347755017513152215306544255525660570160146167625363736433654566266756703671437204731174657527767477
0000100120023003400450157006601771604111214261231174012531365167425002517212123322145205325662071310636153323313434473452326037744307471046214636454245554463427357005416572557375342575456615475620063176526643366426354676165737407721472257531724276507166737
0000100120023003400451057006610776104111241262131714021533165617452005217122132321245025352660271130663153323133443474352236073743407741064216436544254554463247375004516752575373542755465614575260036175626463366423654766156734707271427255731274267501766377
0000100120023003400450157006603711303121214241730144716561165107227072413212426312646205526602571310431103726353537473353356231704602431646234437454544514464447052055514552652335341575752625676640366106327613162426554636562717503771472257330714272577766777
0000100120023003400451057006630713103211241247130414761561165017272074213122462316246025562605271130413107326533573473353536213706402341664234437544544514464447025055514552625333541755725626576460366103627163126425654366526715703771427253730174227577766777
0000100120023003400450156016707711104171515261337114314521660147125002215242221362244255325672072340036133326373736453651336433714703411441264637454540524260417156065512572754305744525557635275620164146627623263406356606366777305731172207536744377547462757
0000100120023003400451056106770711104711551263137114341526160417152002215422212362244525352670272430063133326733763456351336433717403141414266437544504522460147165065512752745307544255575632575260146146627263236403656066366773705371127205736474377544762577
0000100120023003400450157006603711300111411251233124717521266167227072314262124352340245321662574320535103323363631423651376731714106441045224533444443574665407755005215542251315643555454665270660566166722633165476254656367727404771172257730774670537367747
0000100120023003400451057006630713100111411252133214771522166617272073214622142353240425312665274230553103323633613426351736713711406441054225433444434576465047755002515452215316543555445662570660566167622363156472654566376724704771127257730774607533767477
0000100120023003401450157006602741702171717201233124516511466107221052216212723342543235023612577340633113622363533443250356334704605441245244437464347564761437755045610542151355042545656635172630565146326653067436557616167727200711172257736744470577263767
0000100120023003410451057006620747102711771202133214561514166017212052216122732345243325032615277430633116322633533442350536343706405441254244437644374567461347755046510452115350542455665631572360556143626563076435657166176722700171127257736474407572763677
0000100120023003400450157006601741503161116261332174717501765177122002213242422322145205721662073330535173524313134463252326033734101411443264432434046554467447657025410512457335541535756655270640167136725663762446456656265727605731372207536764175577364767
0000100120023003400451057006610745103611161263132714771507165717122002213422422321245025712660273330553175324133143462352236033731401141434264432344064554467447675024510152475335541355765652570460176137625663726444656566256726705371327205736674157573764677
0000100120023003400450157006607701607111417221535124313511766117324072716252123302542225424652075330633113127323234433754326033744106421746254732414146504163427152045610542356375345545656625672670164146326643067476553656565747501751072237135764670527367747
0000100120023003400451057006670706107111471225135214331517166117342077216522132305242225442650275330633111327233243437354236033741406241764257432144164501463247125046510452365373545455665626572760146143626463076475653566556745701571027231735674607523767477
0000100120023003401450157006603731202171111201235104716561564157221052613252124302347255423662175330731103722363135443253346637754406421346224531474743504164407156035314542757365640545252655273670565116322633762466054676066707507741172237136744577547662747
0000100120023003410451057006630732102711111202135014761565164517212056213522142303247525432661275330713107322633153442353436673754406241364225431744734501464047165033514452775366540455225652573760556113622363726460654766066705707471127231736474577546762477
0000100120023003400450156016704711406171015221537114414531365167227042610212522332247265622612375350032143721373234463553376735724603411646254330474747514564427251005315542151335646535750645171620465176220663263466053646567777300741473267433754272517665707
0000100120023003400451056106740714106711051225137114441533165617272046210122522332247625622613275530023147321733243465353736753726403141664253430744774515464247215003515452115336546355705641571260456172620663236460653466576773700471437264733574227516765077
0000100120023003400450057006601711406171417271130134511521563177322072315242626312544235224602572360334173525323031463551376436734504451241264435464747514260427351075612522653355740545153645473630462156322673764416650666660707704711376257537724672517162737
0000100120023003400450057006610714106711471271130314511525163717322073215422662315244325242605272630343175325233013465351736463735404541214264435644774512460247315076512252635357540455135644573360426153622763746416650666606707704171367255737274627511762377
0000100120023003400450157006603711300111411221535154716561163177125052213242723302242275424662071310036133622363437463255366735734202431443274130444144564765447757065514552557315640555252635176660167106727623261456053656462727407741172267435734373507364767
0000100120023003400451057006630713100111411225135514761561163717152052213422732302242725442660271130063136322633473462355636753732402341434271430444144567465447775065514552575316540555225631576660176107627263216450653566426724707471127264735374337503764677
0000100120023003400450157006603711302111717261235154313541560127125002715242723332642275427662074320532103321373332473552336636764700451345274134434242514265477156055316512456335747565056625570640164176226653464456052646361747102761576267431714374507167747
0000100120023003400451057006630713102111771262135514331545160217152007215422732336242725472660274230523103321733323475352336663767400541354271434344224512465747165053516152465337547655065625570460146172626563446450652466316741702671567264731174347501767477
0000100120023003400450157006603771602161412261231174517501363157621032317232121342540245526622275350434163723363032413257316237744307421045224531464640534265447254065513512057345141555755655074670261176425633364466651646061757203771076267432734173577764767
0000100120023003400451057006630776102611421262131714571503163517612033217322112345240425562622275530443167323633023412357136273743407241054225431644604532465447245065513152075341541555755650574760216174625363346466651466016752703771067264732374137577764677
0000100120023003401450156036701701704121612251433174114571662147621022511272727302443235527642671320637103323363236473555306437754603441646204137404247544561437754015613552555325340565654645071650261146427623362466050626562777304731171257336754272537160757
0000100120023003410451056306710707104211621254133714141576162417612025211722772304243325572646271230673103323633263475355036473756403441664201437044274545461347745016513552555323540655645640571560216144627263326460650266526773704371117253736574227531760577
0000100120023003401450156026706711303171417271136154012521465137725022615222023332244255620612774320333153520373733463651356235734600451444214636474540524167447351015116512752345042535557605172670164156626643066436454636760757402721673237530744777547661727
0000100120023003410451056206760713103711471271136514021524165317752026215222032332244525602617274230333155320733733466351536253736400541444216436744504521467447315011516152725340542355575601572760146156626463066434654366706754702271637235730474777546761277
0000100120023003400450157006601711302171015271536154517531364157426012412232027332647245627652272310031133726343737413255346433754506421741244133414245504661477052015514542752325246535352655674670166126620633763466653656560737405731472277630744670517162747
0000100120023003400451057006610713102711051275136514571533164517462014212322072336247425672652272130013137326433773412355436433755406241714241433144254506461747025015514452725322546355325656574760166126620363736466653566506734705371427276730474607511762477
0000100120023003400450157006601771406171113251330134412521663157527042611272625322540245722632377330234143421323032433755356630704102421746214635464643544763427356045316522554375140555251615475620461116122673767466653646066747501751775237136744570527360777
0000100120023003400451057006610774106711131253130314421526163517572046211722652325240425722633277330243144321233023437355536603701402241764216435644634547463247365043516252545371540555215614575260416111622763776466653466066745701571757231736474507523760777
0000100120023003401450157006601771603141615201234164114521565137321022715242027372746265424612274320031123225363332473351366630754503431147224430444440564267447357075210562653315344575557625676640366146322613560406557616165707307751171247533754572527366777
0000100120023003410451057006610776103411651202134614141525165317312027215422072377246625442612274230013122325633323473351636603755403341174224430444404562467447375072510652635313544755575626576460366143622163506405657166156703707571117245733574527523766777
0000100120023003400450157006601711404111015231132164614571665107721052211262626302344255325622277370034163221333332443755346237744205461047224433444640514267447655055310512752325543565151645370660167146425653667426353676765777301751673257732714072537364767
0000100120023003400451057006610714104111051231132614641576165017712052211622662303244525352622277730043162321333323447355436273742405641074224433444604512467447655053510152725325543655115643570660176144625563676423653766756773701571637257732174027533764677
0000100120023003401450157006605711305171613241430134313521467127126072315242326302646265223642070340335123626313437453557376131724501421342254334424640504167467252055610552155345546575755635477610664126120673164456254666367717703711277207235704774567264737
0000100120023003410451057006650713105711631244130314331524167217162073215422362306246625232640270430353126326133473455357736113725401241324253434244604501467647225056510552155345546755755634577160646121620763146452654666376717703171277202735074747562764377
0000100120023003400450157006601711400131616271735144214531264157021062711222725322644235324652070320731143423313131463055366237724501461045264437424347544765437157005415572456335547565251665270660462116322633763456256656366767305751471227230774175537367747
0000100120023003400451057006610714100311661277135414241532164517012067211222752326244325342650270230713144323133113460355636273725401641054264437244374547465347175004515752465335547655215662570660426113622363736452656566366763705571417222730774157533767477
0000100120023003400450157006603711305141012271734124616531762127122002717232421322146255526632572370332113127353033453056316437704107411545224436474144544563417356025315572652305641575752645471650065126624663764456253646660767407761074257332754473537361767
0000100120023003400451057006630713105411021277134214661537162217122007217322412321246525562635272730323111327533033450356136473701407141554224436744144545463147365023515752625306541755725644571560056126624663746452653466606764707671047253732574437533761677
0000100120023003400450157006600701207111614251332174316511764117426012415272725302542245321662570340633123227323131443755366333764100471241214637464545534464427657035514552051375445505155625672650662106327673362456251636464777306761076257432734473517263777
0000100120023003400451057006600702107111641253132714361517164117462014215722752305242425312665270430633122327233113447355636333761400741214216437644554534464247675035514552015374545055155626572560626103627763326452651366446773706671067254732374437512763777
0000100120023003401450157006603721504171713211436104312501765107327012116222023322644205525672674330334173521353232463455326032704402431646274231474446554363457156055617572356345546575056625771620462176426613564406552616361707106751771257733734173547462747
0000100120023003410451057006630725104711731214136014321507165017372011216222032326244025552676274330343175321533223464355236023704402341664272431744464553463547165056517752365345546755065627571260426174626163546405652166316701706571717257733374137544762477
0000100120023003400450157006601721601141015231334164717561365177327072314272625312745205026622374320637113125363032473552376335724501461646204134434346554467447553015512522057345546545352675677610562106324643364416252616660727404711074277233714173557566727
0000100120023003400451057006610726101411051233134614771563165717372073214722652317245025062623274230673111325633023475352736353725401641664201434344364554467447535015512252075345546455325676577160526103624463346412652166606724704171047272733174137555766277
0000100120023003400450157006600711304131214261233124510571160157425032110222625322147225124652670340636153324373235473553356131764107471145244132464347504765447152055510512354375446545456625773660262156720633667416657636462717704741076277632734373557266737
0000100120023003400451057006600713104311241262133214501571160517452031210222652321247225142656270430663153324733253475353536113761407741154241432644374507465447125055510152345374546455465627573660226157620363676416657366426717704471067276732374337552766377
0000100120023003401450357006600731201131612201234154510521267127023022417212621312743215527642675360337113526373034443252336737724705411746234534434644514660417554005611542356365644575251675571610562106723633460426656656764707505751773237431724275547466737
0000100120023003410453057006600732101311621202134514501522167217032024217122612317243125572646275630373115326733043442352336773727405141764235434344644516460147545006511452365366544755215675571160526107623363406426656566746705705571737234731274257544766377
0000100120023003400450156016703711303161417261732174717551460167327022214232525302446235720612272340434113627363033453053356630744202451144274236454045534365477456055310522151375142565656635170610461126126643362456251676765717500771475227335764374567267747
0000100120023003400451056106730713103611471267132714771554160617372022214322552304246325702612272430443116327633033450353536603742402541144272436544054533465747465053510252115371542655665631570160416121626463326452651766756715700771457223735674347562767477
0000100120023003401450157006607701607161615211734164314551762127327072512272626352441265424602571350332163222333737453554336033754200471343264431434440524667447254055310542752365044525355615172610164136124653062466357616560777300711576267132754477517263767
0000100120023003410451057006670706107611651217134614341557162217372075212722662354241625442605271530323162322333773455354336033752400741334264431344404526467447245053510452725360544255355611572160146131624563026463657166506773700171567261732574477512763677
0000100120023003400450157006601711306121214231334164517571360127424032111262525372746265021622374320637173521323532433452326034724500451342214136454742554464457457055612572057375143555155665074610063126127663663456351676367727607741473267431744570537660767
0000100120023003400451057006610713106211241233134614571573160217442031211622552377246625012623274230673175321233523434352236043725400541324211436544724554464547475056512752075371543555155660574160036121627663636453651766376726707471437264731474507536760677
0000100120023003401450357006600701403171614251231164717541362127426072212272021362243255526612477330133143526373033433452346531734104441243274435404042514566437255005613522655355744505157675574620065116123633564466657616266747702711376277635754671517260777
0000100120023003410453057006600704103711641252131614771543162217462072212722012362243525562614277330133145326733033434352436513731404441234274435044024515466347255006513252655357544055175675574260056111623363546466657166266747702171367276735574617512760777
0000100120023003401450356066702701203161515261237174416521461147026062412272121352044205322672672330333153220373433413256316731754704471344264331464241574060457551045210512255335541575755665077640361106325663262446456676163767501751276257430744475577363777
0000100120023003410453056606720702103611551262137714461524161417062064212722112350244025322676272330333152320733433412356136713757404741344263431644214570460547515042510152255335541755755660577460316103625663226444656766136765701571267254730474457573763777
0000100120023003400450157006603711307131515221534124610531660167025062714262724322143235523612476310332173122333033443451356530754206441147244737464242534760427757055610542652345542565151635176660061146321663564426753646765727403751172247130774675577265777
0000100120023003400451057006630713107311551225134214601536160617052067214622742321243325532614276130323171322333033444351536503752406441174247437644224537460247775056510452625345542655115631576660016143621663546427653466756724703571127241730774657572765777
0000100120023003400450156016704711406171713221530154414531565107721062412242327312640275423652274320736113123313632453652326033724607421646204231474545534664467153025117572353305146535554645172670765116220663364466054676567747505731675207432734372577061757
0000100120023003400451056106740714106711731225130514441535165017712064212422372316240725432652274230763111323133623456352236033726407241664202431744554536464647135021517752335301546355545641572760756112620663346460654766576745705371657204732374327570761577
0000100120023003401450156036701701702131612271431174414551763157425072711252322302242225525662076310234103121333736443055306333754201411043234137454443524666467554045610542655375043575251615277630265166725663364406551646467737604721176227735734076577266747
0000100120023003410451056306710707102311621274131714441557163517452077211522322302242225552660276130243101321333763440355036333752401141034231437544434526466647545046510452655370543755215612577360256167625663346405651466476736704271167227735374067572766477
0000100120023003400450157006601731304131612211432164510571360157322072412232123352446235026642672370337113626353533473550326437724505461145274236474346544560437656045210512751325241575557635471610261106727673461456253616660767405751074277633754274547461727
0000100120023003400451057006610733104311621214132614501573160517322074212322132354246325062646272730373116326533533475350236473725405641154272436744364545460347665042510152715322541755575634571160216107627763416452653166606764705571047276733574247544761277
0000100120023003400450157006600701207111416251431174214561363147025052316252123332647255422622177330132103323313235453656316435744400471542214637444343524666467457005617572555325346575155635774610164166422673362456050646762777603751171227230714672557764737
0000100120023003400451057006600702107111461254131714241563163417052053216522132336247525422621277330123103323133253456356136453744400741524216437444334526466647475006517752555323546755155637574160146164622763326450650466726776703571117222730174627557764377
0000100120023003400450157006601701206171717221135144414531361137426052616252725302642275124632570340234173125323437433251356636724301411642234737424545504164427351065311562753345542565557605772650065136427663461456051626660717702721473267435734073537667747
0000100120023003400451057006610702106711771221135414441533161317462056216522752306242725142635270430243171325233473432351536663723401141624237437244554501464247315063511652735345542655575607572560056134627663416450651266606717702271437264735374037536767477
0000100120023003400450157006607701605141712231132174117561164157122052212232023362447245324642174330731133622353136463650326530714104471047234737454643554362467757015510512254345246505557635270640766146425663261436556656163707503731575227237734672547661747
0000100120023003400451057006670706105411721231132714171561164517122052212322032364247425342641274330713136322533163466350236503711404741074237437544634553462647775015510152245342546055575632570460766144625663216435656566136705703371557222737374627546761477
0000100120023003401450157006602721506111113241233174715551760147023032612272124342545205624672175360132103123353733443752326630774205441342214634404046524666467351065714542251375445525151605573640263176621673062456356656463777701751575267334764274537360777
0000100120023003410451057006620725106111131242133714751557160417032036212722142345245025642671275630123101323533733447352236603772405441324216434044064526466647315067514452215374545255115605573460236176621763026453656566436777701571557263734674247533760777
0000100120023003400450157006601741507131514201136154213531361137227072211272024342446205324652677340236113623363433403755326637764607411145224530424545534764427351075712522457355746525055615471620664156323623261446650666765707303751471267337764274517165707
0000100120023003400451057006610745107311541201136514231533161317272072211722042344246025342656277430263116323633433407355236673766407141154225430244554537464247315077512252475357546255055614571260646153623263216446650666756703703571417263737674247511765077
0000100120023003400450157006600711303121712241730144510561362127621022611242723302645265422632477340434103323363537463251366231724504431646204131454544574563457057075114552254315243575654655377660065166725653461426353616167757202771171207233734675577764767
0000100120023003400451057006600713103211721247130414501563162217612026211422732306245625422634277430443103323633573462351636213725404341664201431544544575463547075071514552245312543755645653577660056167625563416423653166176752702771117202733374657577764677
0000100120023003401450157006605701705141211211437154616541463147125042613252621302445275222672277340132163424323332423550356530734107431147254332434443564760417052075116522457315645525353625773660465116325653767466050666266707303771576277634704274517166737
0000100120023003410451057006650707105411211214137514661544163417152046213522612304245725222672277430123164324233323425350536503731407341174253432344434567460147025071516252475316545255335627573660456113625563776460650666266703703771567276734074247511766377
0000100120023003400450157006601711300131214231137124517561364127526022511222727362744235324602577340431103126353134453052326336734200471145274332464644544565437157005617562456355543555656625777610662136725643261416654676064777504741373257232734072517166707
0000100120023003400451057006610713100311241231137214571563164217562025211222772367244325342605277430413101326533143450352236363732400741154273432644644545465347175006517652465355543555665627577160626137625463216416654766046775704471337252732374027511766077
0000100120023003400450157006607701604131315261331174717521565107724022415272622302241235422632672310732143425363031463051366333754200471243274134464644534761427457015517562655355542565053635175630461166122673364476551646064747506761372257437734272517160757
0000100120023003400451057006670706104311351263131714771525165017742024215722622302241325422636272130723144325633013460351636333752400741234271434644644537461247475015517652655355542655035631575360416161622763346475651466046745706671327254737374227511760577
0000100120023003400450157006601731306121116241337124214501465107425022715232727302346205325612774320731103122353131463655326332744406451145204233444545574662467657005612522456355747535351615472610664106725643366416254676765757601731774247130754377527366737
0000100120023003400451057006610733106211161243137214241504165017452027215322772303246025352617274230713101322533113466355236323744406541154202433444554576462647675006512252465357547355315614572160646107625463366412654766756756701371747241730574377523766377
0000100120023003401450156026705701202151613211633124717551664127127062112272527302543235721642775330736123221323430463553376036714504431545234530474244564067407456075213512251365645505053615170610667126625643764436651646464737400741674217332734572547567737
0000100120023003410451056206750702102511631216133214771556164217172061212722572305243325712647275330763122321233403465353736063715404341554235430744244560467047465072513152215366545055035611570160676126625463746436651466446734700471647213732374527545767377
0000100120023003400450157006601751502151717261730154112531264157423022616252725312643235026652070340731153323313434463651356237714705441642274232414347504164427252005313542456315346505557675674610562116122633062436557646663737604771576267430774274577361747
0000100120023003400451057006610755102511771267130514121532164517432026216522752316243325062650270430713153323133443466351536273717405441624272432144374501464247225003513452465313546055575676574160526111622363026435657466636736704771567264730774247573761477
0000100120023003400450157006601711300131712261234124510531262147025062714272727312543235525622270320132173523313633423655346436744401411646224537464347504765437751055614532354315440545251665570660465166422633567436557636167727707741471217630714572537666707
0000100120023003400451057006610713100311721262134214501532162417052067214722772315243325552622270230123175323133633426355436463744401141664225437644374507465347715056514352345314540455215665570660456164622363576435657366176727707471417216730174527536766077
0000100120023003401450157006604721103141517271430144416511766117423032110212723362742225123652671340633133622363735453454326037774206461243244731464347504665437055075714552552365043555155625572670662146425653162406357616362777606751072217133734570527464707
0000100120023003410451057006640721103411571274130414461517166117432031210122732367242225132656271430633136322633753454354236073772406641234247431644374506465347055077514552525360543555155625572760626144625563126403657166326776706571027211733374507524764077
0000100120023003400450157006600711302151616271730164510531664117424052617222224312543235627602474320731113422363033463253316535714706441243204237444347554464467156045310552251365147565552635270610262156723653162476556656467747502771171257330774374577366737
0000100120023003400451057006600713102511661277130614501536164117442056217222242315243325672604274230713114322633033462353136553717406441234202437444374554464647165043510552215361547655525632570160226157623563126475656566476745702771117253730774347573766377
0000100120023003400450157006600731101141515261234124214501267177425062717222327302541265523622270370332143722333631413755346731754206461746244131434245504663437256045310512754355746535151635470640261146425663366416256656765777303751073217536744570527764767
0000100120023003400451057006600731101411551262134214241502167717452067217222372305241625532622270730323147322333613417355436713752406641764241431344254506463347265043510152745357546355115634570460216144625663366412656566756773703571037215736474507527764677
0000100120023003400450157006600711302171712251430164316561364117025032317212622312545205427622375360636113627333033443252346332714700441545234537444644524264447052065513542757315245535456625671610562136726613067476554656265717402711473277630714677537165777
0000100120023003400451057006600713102711721254130614361563164117052033217122622315245025472623275630663116327333033442352436323717400441554235437444644522464447025065513452775312545355465626571160526137626163076475654566256714702171437276730174677531765777
0000100120023003401450157006601711407161514241436154215531560127125022716222021372743235523642074320034173125323630423251376336754704451243264733444046514667447256035217552456315345505654605571610663136725653762406752616467707303711576247336764274517267737
0000100120023003410451057006610714107611541244136514251535160217152027216222012377243325532640274230043171325233603422351736363757404541234267433444064516467447265032517552465313545055645605571160636137625563726407652166476703703171567243736674247512767377
0000100120023003400450157006607741407111116261230134214531765167222072710272527312746265422632572370132133327363631443750316534744303461145264437444545524660427351005411542753325546535553645170660263176224653362456056656163707507751171227134764572537466707
0000100120023003400451057006670744107111161262130314241537165617222077210722572317246625422635272730123133327633613447350136543743403641154264437444554526460247315004511452735325546355535641570660236172624563326450656566136705707571117221734674527534766077
0000100120023003400450157006603771604131015261231124214531365107424062411242024322545265325672274350036113622363737463053376534714100471342254332434743544166457153025115572051375144525656635174670062166122673364476555626167727205751073217534764677577463767
0000100120023003400451057006630776104311051262131214241533165017442064211422042325245625352672274530063116322633773460353736543711400741324253432344734541466547135021515752015371544255665631574760026161622763346475655266176722705571037215734674677574763677
0000100120023003400450157006601711406171416231135124713501762147423072411272326352446205221602576320431173125373235433251356033734506451243274231434046554364427156065317552555305142575454635771610766166423633467406455666266777702721072237436764475517265707
0000100120023003400451057006610714106711461231135214731507162417432074211722362354246025212605276230413171325733253432351536033735406541234272431344064553464247165063517552555301542755445637571160766164623363476404655666266777702271027234736674457512765077
0000100120023003401450356026701701205121311261737124117541362177526072512242624342541225021632570350236143221353630453457346332774304441043224231444545534766467457065117562253315645505056635372610663156724663163436657606064737407771675217130774571527564707
0000100120023003410453056206710702105211311267137214171543162717562075212422642345241225012635270530263142321533603454357436323773404441034222431444554537466647475061517652235316545055065633572160636157624663136436657066046734707771657211730774517525764077
0000100120023003401450157006605751307161111241333144214501266107222072514272126352043235627602471340734163324323237453653316037704605471444234531454245574366467751025310552554315244505654635275650061126621673366476254656661777706721572227131734377547660737
0000100120023003410451057006650753107611111243133414241502166017222075214722162350243325672604271430743163324233273456353136073706405741444235431544254573466647715023510552545312544055645632575560016126621763366472654566616777706271527221731374377546760377
0000100120023003400450156016703701605121412231131174716521666167425072411242625322140245324652472340637173125363434413250326335714103431446264337454245504765477553015512572752335644575055665073670166156526643263476054636061737204711073277732724173557066727
0000100120023003400451056106730706105211421231131714761526166617452074211422652321240425342654272430673171325633443412350236353711403341464263437544254507465747535015512752725336544755055660573760166155626463236470654366016732704171037277732274137550766277
0000100120023003400450157006603721103161612211430144416571165177425062413242523312542235722602572340332113625323433473456366032704601411641274532464347554564447152065513552051325244525554675673630763116325663067426554676660717702771677277733714570507364717
0000100120023003400451057006630721103611621214130414461571165717452064213422532315242325722605272430323116325233433474356636023706401141614275432644374555464447125065513552015322544255545676573360736113625663076425654766606717702771677277733174507503764177
0000100120023003400450157006607741405131614221130164713531261137721012116252023342142275525632671320334163322363437473550316530744307471642224235424146534760427057015516512554325547525456635177660462156623653164466050646264747506761177257733734774527360757
0000100120023003400451057006670744105311641221130614731532161317712011216522032341242725552636271230343163322633473475350136503743407741624222435244164537460247075015516152545325547255465631577660426156623563146460650466246745706671177257733374747523760577
0000100120023003401450157006606721606111515241731124015531267127224012316222523372740225321642070370337143627363630453052376134754204451243274133444046514666457755055614542252335541575654605171610564126120643366466357636463707304721677217533734774527565777
0000100120023003410451057006660726106111551247131214051532167217242013216222532377240225312640270730373146327633603450352736143752404541234271433444064516466547755056514452225335541755645601571160546121620463366463657366436703704271677215733374747525765777
0000100120023003400450157006601751507131614221534124314511260147426002215232224362743235121672677340236143723363136403656366530724303411542274131434645544560437252075710512653345141575557635772610564176520673164466254636362727701751576277233754670547460757
0000100120023003400451057006610755107311641225134214341512160417462002215322242367243325112676277430263147323633163406356636503723403141524271431344654545460347225077510152635341541755575637572160546175620763146462654366326727701571567272733574607544760577
0000100120023003400450157006601741500111712261235154215531361157122072415272027342146265221632775330137173123313433463452326033724605461444214636474747534660427457035517532554305646505257615471610462176626653362426350656560727401731775267330744572537464767
0000100120023003400451057006610745100111721262135514251533161517122074215722072341246625212637275330173171323133433464352236033726405641444216436744774536460247475035517352545306546055275614571160426176626563326423650566506724701371757263730474527534764677
0000100120023003400450157006601721600161411271736154316551661137721002511222426352346275321622272330031113624323736433255326636754500471744224531474640534364447052025417532151365444555557635774670663176525643261406353656165717407721277247336724374507465707
0000100120023003400451057006610726100611411277136514361556161317712005211222462353246725312622272330013116324233763432355236663755400741744225431744604533464447025024517352115364544555575637574760636175625463216403653566156714707271277243736274347504765077
0000100120023003401450156026702701202131416261333144517511767177526072410242621322741225424632373370532103122363433473056306136774506461043214434424244554363417251075110552457355043555151665577630565166722623165436650666460757400771372247537764173527566747
0000100120023003410451056206720702102311461263133414571517167717562074210422612327241225442633273730523101322633433470356036163775406641034214434244244553463147215071510552475350543555115665577360556167622263156436650666406754700771327245737674137525766477
0000100120023003400450157006601771502161416251431134614531260167126032115272421372140275225662571320337163227363035423255366437724304431545274231474346564760437251035514542653305247535553615470640462116127673264466053646562727707741373247536764175507165707
0000100120023003400451057006610775102611461254131314641532160617162031215722412371240725252665271230373162327633053422355636473723404341554272431744364567460347215035514452635302547355535614570460426111627763246460653466526727707471337245736674157501765077
0000100120023003401450157006605761203121214201231124414571665137023032114262126362742225722652274350236173523353135403655356630734600451741214435464440524766467554025314522057365441535754635472610167136326613560476754636061747700741377267337734275517165777
0000100120023003410451057006650762103211241202131214441576165317032031214622162367242225722652274530263175323533153406355536603736400541714214435644404527466647545023514252075364541355745634572160176133626163506477654366016747700471377263737374257511765777
0000100120023003401450157006604711303121717261630154414521465177721032111242024362742235526642673370633113627333433453552376033774505441641244732464047514163457252065514552155375440565353655273660167156324623660476252656061737407761072227136724570517264707
0000100120023003410451057006640713103211771266130514441524165717712031211422042367242325562646273730633116327333433455352736033775405441614247432644074511463547225065514552155374540655335652573660176153624263606472652566016734707671027221736274507512764077
0000100120023003400450157006601721107111111251634164610531260167122002217232622322543235523642777340334163722333031443451356530704301461646254537424242534764427757065314552254315343565554605577660167166420673567426753616463777503751572247130744675527661747
0000100120023003400451057006610721107111111256134614601532160617122002217322622325243325532647277430343167322333013444351536503703401641664255437244224537464247775063514552245313543655545605577660176164620763576427653166436775703571527241730474657526761477
0000100120023003401450156026705701702171416211633124716551666117026032112252727342445275624612774320234103321333530473056306334704106451741254533474443514162467154075215542251365643555055645077630366166722623165406254676562747505731172207432734774537366737
0000100120023003410451056206750707102711461216133214761556166117062031212522772344245725642617274230243103321333503470356036343701406541714255433744434511462647145072515452215366543555055640577360366167622263156402654766526745705371127204732374747533766377
0000100120023003400450157006601711400131616241232174713531565167725042513242024322646205127652072330736133721333633443750316535774206421045244132444544514263427757045412522655315543565056655374660361126121663062456257646664717100771473257737714275537366777
0000100120023003400451057006610714100311661242132714731535165617752045213422042326246025172650272330763137321333633447350136553772406241054241432444544512463247775044512252655315543655065653574660316121621663026452657466646711700771437257737174257533766777
0000100120023003400450156016703711300131714261235154414531762127524072216232221312144255324602476350137173125363234433650326437744202451046234536474747514565407057035117552453315246505553625674660164136226643263456257606061747107761277257736764373517660757
0000100120023003400451056106730713100311741262135514441537162217542072216322212311244525342604276530173171325633243436350236473742402541064235436744774515465047075031517552435312546055535626574660146132626463236452657066016741707671277257736674337516760577
0000100120023003401450157006605741703141614211430134215551767127021022715262121362747245424632775330436173121373332463252336034754406411143204637464443524163417052035514552653355042565155675373660462106725653264476751626660777503731272257230754470567661767
0000100120023003410451057006650747103411641214130314251557167217012027215622112367247425442637275330463171321733323462352336043754406141134206437644434521463147025035514552635350542655155673573660426107625563246477651266606775703371227252730574407566761677
0000100120023003400450157006601731307131615251632174112501264127424002613212525322541265721662071350537123424373736433756366037714706421346204135424443574762467251015116572754345140545355655374660065116322633663456053646765727205741372277236744475507361747
0000100120023003400451057006610733107311651256132714121502164217442006213122552325241625712660271530573124324733763437356636073717406241364201435244434577462647215011516752745341540455355653574660056113622363636450653466756722705471327272736474457503761477
0000100120023003400450157006600721207151514241731174616501363117323012117232622302542275424652676310132173722333032453053376435714400471345224534464644554567447655045317562354305141535251655275670366146121663264476250666663727600741372277135734175547266777
0000100120023003400451057006600722107511541247131714661503163117332011217322622305242725442656276130123177322333023450353736453714400741354225434644644555467447655043517652345301541355215652575760366141621663246472650666636726700471327271735374157542766777
0000100120023003400450157006600701606171416211232124517571163157025012412252723362444235525632470340133163324373736423655346333734205461241244437454042514666467451065117572356305142545553615173670465176426653067456052676167707304721572237132734175577266727
0000100120023003400451057006600706106711461212132214571571163517052014212522732364244325552634270430133163324733763426355436333732405641214244437544024516466647415061517752365301542455535611573760456174626563076450652766176703704271527231732374157572766277
0000100120023003400450157006601721606121011211434124713551663147623012114272522302547265225632377370535123226353033443451376335754400471646214634464742524163427052045311532751335742575654655074610366176525633264466051626066747507741074257733714175527366777
0000100120023003400451057006610726106211011214134214731556163417632011214722522305247625252633277730553122326533033444351736353754400741664216434644724521463247025043511352715337542755645650574160366175625363246460651266066745707471047257733174157523766777
0000100120023003401450357006600731506151416251431164215571160157222042716222326312747225023652674340736113525323032463452346332754703441047264337444440524661437656025311542455355540565755635173630462166125613763426751626064707102711473277735704171537766777
0000100120023003410453057006600735106511461254131614251571160517222047216222362317247225032656274430763115325233023464352436323757403441074263437444404526461347665023511452455355540655755631573360426161625163736427651266046701702171437277735074117537766777
0000100120023003400450157006607711405131412261232164717501763157222042610242625312147225326652674350337113627343032463452336534764601421443274132444540504163437451025116512753355541535055635174670765116520663663426555626362707304741277257731774776537466707
0000100120023003400451057006670714105311421262132614771507163517222046210422652311247225362656274530373116327433023464352336543766401241434271432444504501463347415021516152735355541355055631574760756115620663636425655266326703704471277257731774767534766077
0000100120023003400450157006601701205131712241433174112521266107423022517212123362240245326652274350137163325373733423350356333754406441145234532444046544767447657035211542251345145505053675671610061126624623665476553646565757606761277217634764777537160777
0000100120023003400451057006610702105311721244133714121522166017432025217122132362240425362652274530173163325733733423350536333754406441154235432444064547467447675032511452215341545055035676571160016126624263656475653466556756706671277216734674777531760777
0000100120023003400450057006601711407151417261335144011531562137225042617232027312543235526662072360732113125323636403653346435724200441346274136474545514264427453055316552754315342575053635775670167166427663062446453616264747105711372207532714672577761767
0000100120023003400450057006610714107511471263135414011535162317252046217322072315243325562660272630723111325233663406353436453722400441364271436744554512464247435053516552745313542755035637575760176164627663026444653166246741705171327205732174627577761677
0000100120023003401450356066702711302111612201337154312541565107522062310252126372642265422632571310734103122373534433156316436724506451443274133474144504465477354005612542555315246575457675373660167106722623660446057606561777700721576247433734175527366747
0000100120023003410453056606720713102111621203137514321545165017522063210522162376242625422635271130743101322733543431356136463725406541434271433744144504465747345006512452555312546755475673573660176107622263606440657066516777700271567244733374157523766477
0000100120023003400450157006603771605121614221531174416531360157425072716252023312543255525622271310234163727343031433754326530714402431646274230424443534665447457065117532557315340545251635175630765146121663364466252676066737202761172277135764670547460777
0000100120023003400451057006630776105211641225131714461533160517452077216522032315243525552622271130243167327433013437354236503714402341664272430244434536465447475061517352575313540455215631575360756141621663346462652766066732702671127271735674607544760777
0000100120023003401450157006602701201131717261634104217551763117425052610242723312546255223632671310731123626373332443455346037704306441245254534464742514663457457015715532754335740565252665077660562126121623364466350656463717407751472267133734570507162747
0000100120023003410451057006620702101311771266134014271557163117452056210422732315246525232636271130713126326733323444355436073703406441254255434644724516463547475017515352745337540655225660577660526121621263346463650566436714707571427261733374507501762477
0000100120023003400450157006600701606111714251232164117531364117327072715272426302346255121622372310435103127333135463655366336714407421342244436474540524260427152025410552751345245545355665475630166176620673364466252676467777501731673257533714473507462757
0000100120023003400451057006600706106111741252132614171533164117372077215722462303246525112623272130453101327333153466355636363714407241324244436744504522460247125024510552715342545455355664575360166176620763346462652766476775701371637255733174437504762577
0000100120023003400450157006600701605121412221131114616571163157324042710242525372746235225612771350435163722333032453057366332704303411446274231434645554462467357075416512556315642575057645370610366156324643264416457636664727203731775257730754672517264717
0000100120023003400451057006600706105211421221131114661571163517342047210422552377246325252617271530453167322333023450357636323703403141464272431344654554462647375074516152565316542755075643570160366153624463246414657366646722703371757257730574627512764177
0000100120023003401450156026702701602171416271135164313511466107125032116252422372042265527602171310734163425343433403552316336774306461242234531474047554364457457035216512153305245505756625371620663136727673264456254606064747407751073217635754374527566777
0000100120023003410451056206720706102711461271135614331514166017152031216522422370242625572601271130743164325433433405352136363773406641224235431744074553464547475032516152135302545055765623571260636137627763246452654066046744707571037216735574347525766777
0000100120023003400450157006601721603121417251637124610511760127122022715232723362743235423602572330633133627353134403755356436734101461744244436454245504165407554025414552757315346525056635775670461116127613261406453646664737501751572227236764776547260737
0000100120023003400451057006610726103211471256137214601517160217122027215322732367243325432605272330633136327533143407355536463731401641744244436544254501465047545024514552775313546255065637575760416111627163216404653466646735701571527222736674767542760377
0000100120023003401450357006600741502161111261635144312501367177222032114262027372645275627612276310133153520323237443057346334714704471243234537424045554166437556065411542453375542515356605173630165156220643763446456656265727406721377277135704076547261767
0000100120023003410453057006600745102611111266135414321503167717222031214622072376245725672612276130133155320233273440357436343717404741234235437244054551466347565064511452435375542155365601573360156152620463736444656566256724706271377271735074067542761677
0000100120023003401450157006607741406141714251233174013511762137623012110222326322547265423652077370537163121353430433252346034774503431045214434424545524166457252055617532057315644575355665276660465126627613564436451626066707107721277217335734670547663717
0000100120023003410451057006670744106411741252133714031517162317632011210222362325247625432650277730573161321533403432352436043775403341054214434244554521466547225056517352075316544755355662576660456126627163546434651266066701707271277213735374607546763177
0000100120023003400450156016702701604171117261532124713531265157125072414252024322646205325652472330035173125323434433656366136744206421144254337454245504763437357065315562456315342545053675076640461116222673567476753646061717107761473227133714072557066777
0000100120023003400451056106720706104711171265132214731532165517152074214522042326246025352654272330053171325233443436356636163742406241144253437544254507463347375063515652465313542455035670576460416112622763576477653466016711707671437221733174027550766777
0000100120023003400450157006601711406121214241230134713531265177327042711272727322645205627602571310435153627363032423253316630764603461142224537444545504664467755005413552554315542575454665473630461126125633061416656656762757201731473277130774374527366737
0000100120023003400451057006610714106211241242130314731532165717372047211722772326245025672605271130453156327633023422353136603766403641124225437444554506464647755004513552545315542755445664573360416121625363016416656566726752701371437271730774347523766377
0000100120023003400450156016703701605171311211437154412521666107123042112232727362345265023632675350636113627323232443353346037714103431444254330414740564762417357015514552751325746545552605575640062116226653764446753656264737200741177277634764275557066727
0000100120023003400451056106730706105711311214137514421526166017132041212322772363245625032636275530663116327233223443353436073711403341444253430144704567462147375015514552715327546455525605575460026112626563746447653566246732700471177276734674257550766277
0000100120023003401450157006602721605171616231337154414511160147123002513252224362745205422672675350334163120373430423551376737704102421342214635464643574364457052075115542655325344575155635172670366106321623762456254666660717405731377227136744076577464737
0000100120023003410451057006620726105711661233137514441511160417132005213522242367245025422676275530343161320733403425351736773701402241324216435644634573464547025071515452655323544755155631572760366103621263726452654666606714705371377221736474067574764377
0000100120023003400450157006603711306111412251430144713521663117224042517212523302346275124632677320036133726353532413552326437734502431646214137464446504165407157035214542057355546525755625574610767106521663567436452676664757607741473207232714670537361727
0000100120023003400451057006630713106111421254130414731526163117242045217122532303246725142636277230063137326533523415352236473735402341664211437644464501465047175032514452075355546255755625574160776105621663576434652766646756707471437202732174607533761277
0000100120023003400450157006600711305141015221534124617571163117725012116212322302342245525642672310435153321373737463250326334774202421444204131454540534366457057065312572453315443555557675377640366116226643461426350646562757604771076277636764276517663777
0000100120023003400451057006600713105411051225134214671571163117752011216122322303242425552646272130453153321733773462350236343772402241444201431544504533466547075063512752435314543555575673577460366112626463416423650466526756704771067276736674267516763777
0000100120023003400450157006601751507131616211430164316541562147126022613212725362444235023652270340132123224373533433757366637714705471243274230424640534264467452065513552751305141555257655073630461106725663767466252616163717105741774267330754374547462757
0000100120023003400451057006610755107311661214130614361545162417162026213122752364244325032652270430123122324733533437357636673717405741234272430244604532464647425065513552715301541555275650573360416107625663776462652166136711705471747263730574347544762577
0000100120023003400450057006601711604171712251432164314561360127025072415272426362441215326622372370431113523353737403655356637714407451443204135424245534266467553075610542157335346525251645571620462156627633665406753676264757101731771227233714073547466707
0000100120023003400450057006610716104711721254132614341563160217052074215722462364241125362623272730413115323533773406355536673714407541434201435244254532466647535076510452175333546255215645571260426156627363656407653766246751701371717222733174037544766077
0000100120023003400450156016707701601151515261732124716531764157524042112242024362343225720612271310334103327353235463055366436744705471642224637444045514463437553045312572751305141575355665476650166126127623366446450626560757204721676227330774173577363717
0000100120023003400451056106770706101511551267132214761537164517542041212422042363243225702612271130343103327533253460355636463747405741624226437444054514463347535043512752715301541755355664576560166121627263366444650266506752704271667223730774137573763177
0000100120023003401450157006604721103141117251337154616501464157123052614262225302347245322662177360635113420373430453552376333754404471345204132444643514167477357075114532552305646575256615271650263136124643567476250656660727204721072217636724570577363767
0000100120023003410451057006640721103411171253137514661504164517132056214622252303247425322661277630653114320733403455352736333754404741354201432444634511467747375071514352525306546755265612571560236131624463576472650566606722704271027216736274507573763677
0000100120023003400450157006603771605131411221533144610511260127527002516252124372743235223642774320637103322363532413753376735774106421342204134434242514665407153025115542753305646545351645473650566106722673165446657646661727400741676277231714475557563767
0000100120023003400451057006630776105311411225133414601512160217572005216522142377243325232647274230673103322633523417353736753771406241324201434344224516465047135021515452735306546455315644573560566107622763156446657466616724700471667272731174457555763677
0000100120023003400450157006603771603161015221534164114551466167323062410272522372142275427612773310637123220333433473551356530744207421241214636454046554363457254055517532051335746505151645175670263146427673162466250626362747506711576237430744173527667747
0000100120023003400451057006630776103611051225134614141554166617332064210722522371242725472617273130673122320333433475351536503742407241214216436544064553463547245055517352015337546055115641575760236144627763126462650266326745706171567234730474137526767477
0000100120023003401450156066704701204171515261733134114521267127126002314232523372046255321622172330436133727363632413255306036704405441641234432444747544561437755035214542155355742565654605770610761156624623366466351676265727703751572217130754670577364707
0000100120023003410451056606740702104711551267133314141522167217162003214322532370246525312621272330463137327633623412355036063704405441614234432444774545461347755032514452155357542655645607570160716156624263366463651766256727703571527211730574607573764077
0000100120023003401450156016702701603161614271435154112521364157623032112272727302244205526612771340637143223323236403355306731714500451646254332444446534467467251045410512655315343555557675373670562176521613467406752656660727203731473217637704074567265747
0000100120023003410451056106720706103611641274135514121523164517632031212722772302244025562617271430673142323233263403355036713715400541664253432444464534467647215044510152655313543555575673573760526175621163476407652566606722703371437216737074047562765477
0000100120023003400450156016707701605131412261731124715531262147724002513262124322546235520642672330337113320313434463257366535714706441345274234434044554462417751005213542155325744575557665076650566106723633161476054656262757204711371217636764276577360737
0000100120023003400451056106770706105311421267131214751532162417742005213622142325246325502646272330373113320133443462357636553717406441354272434344044554462147715002513452155327544755575660576560566107623363116470654566226752704171317216736674267573760377
0000100120023003401450156046707711102111713261535154412501763147224002513252626312744245523672270320133133727343232453056306435704303461746264735464247514664407456055710512751325341555651635374670362156221623760466352656066777500741574247331744276567263717
0000100120023003410451056406770711102111731265135514421507163417242005213522662317244425532672270230133137327433223450356036453703403641764267435644274516464047465057510152715323541555615633574760326152621263706463652566066775700471547243731474267562763177
0000100120023003401450157006607721104171613251437154013511463157424022417212123362245275326602477330036133721323530463052376436714706411045254537464245534264407252075216562051335344525553615176650263176421663067436454656562757601751072277736744276537164737
0000100120023003410451057006670721104711631254137514031514163517442024217122132362245725362604277330063137321233503460352736463717406141054255437644254532464047225072516652015333544255535611576560236174621663076434654566526756701571027277736474267531764377
0000100120023003400450157006601721104111011211236154713531765177123052216232326302347265225642674320236173726343136433450326530754404471145264737424242504663427157045316522751325740555553635376660465156622633161406753616765737507741074257531744670547462747
0000100120023003400451057006610721104111011212136514731537165717132052216322362303247625252646274230263177326433163434350236503754404741154267437244224506463247175043516252715327540555535633576660456156622363116407653166756735707471047255731474607544762477
0000100120023003400450157006601721104131717251630154610511763177623002715242121322647265424632372370034113627353332453554326636704604451243254737444644534661427052045612522752315346575355655076650361116525633467406357616265717406721471237430714572577362747
0000100120023003400451057006610721104311771256130514601517163717632007215422112326247625442633272730043116327533323455354236663706404541234257437444644536461247025046512252725313546755355650576560316115625363476403657166256714706271417234730174527573762477
0000100120023003401450156076707711303121011221736104414571165157224032117232121302244255526662173370537163227323433423251356036764605441245274531474047534464427251065514572754315445535353605475620263166424663366416657606063707507761276267333754570517264707
0000100120023003410451056706770713103211011227136014441571165517242031217322112302244525562661273730573162327233433422351536063766405441254275431744074534464247215065514752745314545355335604575260236164624663366416657066036705707671267263733574507512764077
0000100120023003400450157006601741502151717261333144015551661137527022416252725302643225422612770340636113423363433473352376530724300471142234737424640554364447351025110512751345145545151665277660063126626643165446653656565757202721373207234774677577461767
0000100120023003400451057006610745102511771263133414051556161317572024216522752306243225422617270430663114323633433473352736503723400741124237437244604553464447315021510152715341545455115662577660036126626463156446653566556752702271337202734774677574761677
0000100120023003400450157006607701604131717251231134616521263147327002211222421362445275221672274320236103323353736463055366131724504471346274331474645504765407351065111542456355542545754605570640765116522673362456354656663727304741771257430714672537361767
0000100120023003400451057006670706104311771252131314661522163417372002211222412364245725212672274230263103323533763460355636113725404741364273431744654507465047315061511452465355542455745605570460756115622763326453654566636723704471717254730174627533761677
0000100120023003401450157006604701203161416221735104715561361137423032112252621312547265525602173370435103325363136463252316737744403431142254330474744524266467256075210542552345246575157635277610164156726653364426350666460737504771171257437734670527460757
0000100120023003410451057006640702103611461227135014751563161317432031212522612315247625552601273730453103325633163462352136773744403341124253430744744522466647265072510452525342546755175632577160146157626563346423650666406735704771117254737374607524760577
0000100120023003400450156016707711106171012241332164716551063147125072210242421362342225325652571340233103325323337443456366731744202451047254737444645514263437153005615562356345546505257675074660061176526643362456352646166717705741371207532714477577366727
0000100120023003400451056106770711106711021243132614761550163417152072210422412363242225352655271430233103325233373444356636713742402541074257437444654512463347135006515652365345546055275670574660016175626463326453652466166717705471317205732174477573766277
0000100120023003401450157006605721507131616211530144410551763147021032611222422352042265624672175360332113426313736443452336037774203411443214636474545524260437457025410552754335545525151665273630767126121673062456354656660757407751277267331734377547660767
0000100120023003410451057006650725107311661215130414401557163417012036211222422350242625642671275630323114326133763444352336073772403141434216436744554522460347475024510552745335545255115662573360776121621763026453654566606754707571277263731374377546760677
0000100120023003400450157006607701605141712241231124610531262147123062114212527302342225721632671340435103726353337473455356231734105461243214137454643544760427255055310542353365641575454675375620767106526643364426654636165727706721176277630714375547665707
0000100120023003400451057006670706105411721242131214601532162417132061214122572303242225712636271430453107326533373474355536213731405641234211437544634547460247255053510452335366541755445673575260776105626463346426654366156727706271167276730174357546765077
0000100120023003401450157006607721106111717201131134517531564157125022710242725352044205321662073370132143620373235463555366731734600451642254331474742544762467754015614532552365440565252635274620763116125643062436452646663727304741575277636764073537361747
0000100120023003410451057006670721106111771201131314571535164517152027210422752350244025312660273730123146320733253465355636713736400541624253431744724547462647745016514352525364540655225632574260736111625463026434652466636723704471557276736674037533761477
0000100120023003400450157006601771404171111251332174012531366167021072213242522312546205422622272330034163227353332443451376535734500451746224431434443564565407152005614552251375146575554635774660763106721663366426555666664777704711673257731744276537160737
0000100120023003400451057006610774104711111253132714021533166617012072213422522315246025422622272330043162327533323444351736553735400541764224431344434565465047125006514552215371546755545637574660736107621663366425655666646777704171637257731474267531760377
0000100120023003400450156016702711105131412221537154617501263177224072714252024332241265527662571350431123325363331463057366033744706461241274131474343554460417256045411542552375440555355665471620565106722673663436454636760777302721076217334764672557063767
0000100120023003400451056106720711105311421225137514671502163717242077214522042332241625572665271530413123325633313460357636033747406641214271431744334554460147265044511452525374540555355664571260556107622763636434654366706773702271067213734674627550763677
0000100120023003401450157006600731105171714211430164410521566167023042516252726352042265121632775360132133624373737463252346032714702431443234537424047564765447055015616512252375345535456635376640061156222613364446451636765737200741277267335754175547267717
0000100120023003410451057006600731105711741214130614401525166617032045216522762350242625112637275630123136324733773462352436023717402341434235437244074567465447055016516152225373545355465633576460016152622163346444651366756732700471277263735574157542767177
0000100120023003400450157006601711407111612251230144314541562147323002515242724312546205422622272310637143623353033413757376530724507421047234731464545544166457152055313512051325747535654645374670766116325663362466650666266737604741775267331714072527365777
0000100120023003400451057006610714107111621252130414341545162417332005215422742315246025422622272130673146323533033417357736503725407241074237431644554541466547125053513152015327547355645643574760766113625663326466650666266736704471757263731174027523765777
0000100120023003400450157006603711303161713261235154412501462127322002517222226342145265121662172310031143723313537413757366630724700471741234535424144564764467655005313542453315645505755625576660062116524643764426355636367767405741076277733734475517262747
0000100120023003400451057006630713103611731262135514421504162217322005217222262341245625112661272130013147323133573417357636603727400741714235435244144567464647655003513452435316545055755625576660026115624463746423655366376764705471067277733374457512762477
0000100120023003400450157006603711303121515271736154012521264117125052313212024322147245427662074320236103321323337453057316637704106441446214635424245574563457554015113542455375342575056665275670065176222633464466651646366777600771177267135764473537362747
0000100120023003400451057006630713103211551277136514021522164117152053213122042321247425472660274230263103321233373450357136673701406441464216435244254575463547545011513452455373542755065662575760056172622363446466651466366776700771177261735674437533762477
0000100120023003400450157006603771601141011251634124215561163177221052214262023372143235127662570370435163727343136433452336530734504471143254532444042574566467554045310552151325746505752635175630366146422623165476750646664737204711172257737734076527666727
0000100120023003400451057006630776101411011256134214251561163717212052214622032371243325172665270730453167327433163434352336503735404741134255432444024575466647545043510552115327546055725631575360366144622263156477650466646732704171127257737374067526766277
0000100120023003400450157006603771600131515261234124215511263117125052210222226372743235423662077320031153321333631423253356436724304471046214137454540564763427751065515572455315443575251605770640566146422673763416653646664717707741471257436764274537660757
0000100120023003400451057006630776100311551262134214251512163117152052210222262377243325432660277230013153321333613422353536463723404741064211437544504567463247715065515752455314543755215607570460566144622763736416653466646717707471417254736674247536760577
0000100120023003401450157006607741406111116221135104713501763117023062411272322352342275721642070350636153223353235473551336436774203431243204634424544514266437556005211542453375443565256665574670565116520643767466053646264707103771171257737764272547566727
0000100120023003410451057006670744106111161221135014731507163117032064211722322353242725712640270530663152323533253475351336463772403341234206434244544512466347565002511452435374543655265665574760556115620463776460653466246701703771117257737674227545766277
0000100120023003400450157006601741507131214211235144614501463177526022710222426312147265622632472330031143727353136463053356530734206461046254731434747524164427657045413512754315540555553625674610565106323633762466351676265717402721675277130774572537664737
0000100120023003400451057006610745107311241212135414641504163717562027210222462311247625622634272330013147327533163460353536503732406641064257431344774521464247675044513152745315540555535626574160556103623363726463651766256714702271657271730774527536764377
0000100120023003401450157006607721106141712211535154414501463147123022513252626372644255023652077340633103723313234443055366131774501461443204236404347524265437452055711542753335342535651605570660362126627673162446656656562747700711771257431774672527763767
0000100120023003410451057006670721106411721215135514441504163417132025213522662376244525032650277430633107323133243440355636113775401641434202436044374522465347425057511452735333542355615605570660326126627763126446656566526747700171717254731774627527763677
0000100120023003401450157006601721103121714211430164516561364107023022615232426362243235721612577360034163723313530443452346136774502431646204231474347544765447757055714552057315346505355625776640061176225653364426551626462727206751171247330754572537667737
0000100120023003410451057006610721103211741214130614561563164017032026215322462362243325712615277630043167323133503444352436163775402341664202431744374547465447775057514552075313546055355627576460016172625563346425651266426722706571117243730574527536767377
0000100120023003400450157006600701604111111251237114316521666167222052614252726312740245627632377340434113620333235463253316535764102431342204534424540514567477655005211542251375344575554635473670765116326643264456354636061767300771277257734764375577261727
0000100120023003400451057006600706104111111252137114361526166617222056214522762317240425672633277430443116320333253462353136553761402341324205434244504515467747655002511452215373544755545634573760756113626463246453654366016763700771277257734674357572761277
0000100120023003400450157006601711304171717261235144213501763157126022414252525362743225725602472370532113420333733463553316436774201411046264635464347524264427255045310512354315546505754655076640065136327613261446455636167747102761072257731724776537666737
0000100120023003400451057006610713104711771262135414231507163517162024214522552367243225752604272730523114320333733465353136463772401141064266435644374522464247255043510152345315546055745650576460056133627163216444655366176741702671027257731274767536766377
0000100120023003400450156016703711103141612251330174416571662177224002217212322312646275527642174320535103427343232413556306336714702431443234730414742554466457153035114572251365447505053655070660767126625663663416453656464707506761775247532754373557261727
0000100120023003400451056106730711103411621253130714461576162717242002217122322316246725572641274230553104327433223415356036363717402341434237430144724554466547135031514752215364547055035650570660776126625663636414653566446705706671757245732574337552761277
0000100120023003401450156026705711103151011261632174412571165167425062115242022332247205124622171320234133327333035453554336637724605471147234436404047544767447357045617562655315642535056655275630663116527673464436652656063767407721272237131734074557064707
0000100120023003410451056206750711103511011266132714421571165617452061215422022332247025142621271230243133327333053455354336673726405741174234436044074547467447375046517652655316542355065652575360636115627763446436652566036764707271227231731374047550764077
0000100120023003400450157006601711304171612201137124215531765137524022413212724312646205424602574320633103727353134423355356334704602421746254734434644534261427751065510542456335541575251655072670461116520633767466655666366747502761373257231714072577366777
0000100120023003400451057006610713104711621201137214251537165317542024213122742316246025442605274230633107327533143423355536343706402241764257434344644532461247715065510452465335541755215650572760416115620363776466655666366745702671337252731174027573766777
0000100120023003400450157006601751506171214271734164117531760167424002215272626312547265225632374320334103326353733413252326530724300451741244135424643514663457351025117552652315444555554605772670366156626643161406454636762727601731372257334774670507167747
0000100120023003400451057006610755106711241277134614171537160617442002215722662315247625252633274230343103326533733412352236503723400541714241435244634516463547315021517552625314544555545607572760366156626463116404654366726726701371327253734774607501767477
0000100120023003400450156016703701605131615271731124314541562177524032114232726322146235127602174320236163427353134433250326535724307421446214330434346554066467357005412522552315644575754665071610065166724643365476055666264717500771771247135774275537366727
0000100120023003400451056106730706105311651277131214341545162717542031214322762321246325172601274230263164327533143432350236553723407241464213430344364550466647375004512252525316544755745660571160056167624463356470655666246715700771717241735774257533766277
0000100120023003401450157006606701703171214261335104117571664107321042611262527302646255722622171340734103125343332463052376437724307431345254530444644514564447255005216522356345545535151675574620065166722623767416253646562757606711473277131734276537360737
0000100120023003410451057006660707103711241263135014171576164017312046211622572306246525722621271430743101325433323460352736473723407341354255430444644515464447255002516252365345545355115675574260056167622263776412653466526756706171437271731374267533760377
0000100120023003400450157006601721103121712201131174416551766167524032312252622342447245026612273360236103327353135443755326637744200441741234731434242564565437757015112572453305246505351655073650065166427663461426351646565767300771176237435764475577362747
0000100120023003400451057006610721103211721201131714461557166617542033212522622344247425062612273630263103327533153447355236673742400441714237431344224565465347775011512752435302546055315650573560056164627663416423651466556763700771167234735674457573762477
0000100120023003400450157006603711307151615241335154215531360147327042717222527302342235124662070320636153323313136473454316237704601421641234534424540574762467055045413542552375146575252615172610763106726643564436654666165727400711576277631774672547563727
0000100120023003400451057006630713107511651243135514251533160417372047217222572303242325142660270230663153323133163474354136273706401241614235434244504577462647055044513452525371546755225611572160736107626463546436654666156724700171567276731774627545763277
0000100120023003400450157006601711405141614221137124015531264127122002214212625322543235721652573310736123225323031463251356437764601411443234435464747504662467657005311562456325743565557675375630167136720673663446457646264747503751775217330744570527366707
0000100120023003400451057006610714105411641221137214051532164217122002214122652325243325712655273130763122325233013462351536473766401141434234435644774506462647675003511652465327543655575673575360176137620763636444657466246745703571757213730474507523766077
0000100120023003401450156026707701603171416251332164616571061117023032314252625352447225221612573310734163725323032443052336134754700411242214634434644574663427255045217532651305743555157655671620765136422673560446750656660727403761771207435754173547466737
0000100120023003410451056206770706103711461253132614661570161117032033214522652354247225212615273130743167325233023440352336143757400141224216434344644576463247255042517352615307543555175656571260756134622763506447650566606724703671717204735574137544766377
0000100120023003400450157006600711304131514271430164314521666167025042617212322312545205627622277320132133622333437463250326535764100441542234534424245574361477254065514552051335345535755615175670767106722673461416653616664757602711073277631744377547466737
0000100120023003400451057006600713104311541274130614341526166617052046217122322315245025672622277230123136322333473462350236553761400441524235434244254573461747245065514552015333545355755611575760776107622763416416653166646756702171037276731474377544766377
0000100120023003400450156016701701607131614241333124517511762127424002512232525362741235720632775330132163222363033443257366333704102471346274234464146564565407052015114572554325443545754665673650566146120673165426556636765777700741475237132714670557261747
0000100120023003400451056106710706107311641243133214571517162217442005212322552367241325702637275330123162322633033442357636333701402741364272434644164565465047025011514752545324543455745666573560566141620763156425656366756777700471457231732174607552761477
0000100120023003400450157006601721100131616271734164312511765167524042710242226362243235124672274350731123226353031433451336535704601461243264334434346574565477357045412572151305746575756655375620062116524623764466053616264777303751471267430754275517265707
0000100120023003400451057006610721100311661277134614321517165617542047210422262362243325142672274530713122326533013434351336553706401641234263434344364575465747375044512752115307546755765653575260026115624263746460653166246773703571417264730574257512765077
0000100120023003400450157006601761202151714241230154114531765177424002716232725312642235523632473330436173725363033413752326636774102441346214136474545504664457457025110512554315246505355675376650062116522673461456253616762727601731372247336744776507465707
0000100120023003400451057006610762102511741242130514141537165717442007216322752316242325532634273330463177325633033417352236663771402441364211436744554506464547475021510152545312546055355673576560026115622763416452653166726726701371327243736474767504765077
0000100120023003401450156016702711404171713201236104313521565177522062312272024312644255322672674330636113127353534423253346033724606451545234731474440574760457657075115562356315342545056645471650462166422633365406755636760707107741172227136724476557063717
0000100120023003410451056106720714104711731202136014331525165717522063212722042316244525322676274330663111327533543422353436033726406541554237431744404577460547675071515652365313542455065644571560426164622363356407655366706701707471127221736274467550763177
0000100120023003400450157006607741407131614251631124312501262137222012115232725302343235427662574330034133727343134463052346530764100451346274131474245544165447156055710512652345542575355675671650562176220673261436456636462777702761575217336764076547663717
0000100120023003400451057006670744107311641256131214321502162317222011215322752303243325472665274330043137327433143460352436503761400541364271431744254541465447165057510152625345542755355676571560526172620763216434656366426777702671557213736674067546763177
0000100120023003400450157006601751504111616201131124316571362127423012310242726322146255321652077320434103325343135463252346335714705461741204234464247534266437256045215572757315446505056635471610065176525633667426353676467767400771572247533734774527561767
0000100120023003400451057006610755104111661201131214361573162217432013210422762321246525312650277230443103325433153462352436353717405641714202434644274532466347265042515752775314546055065634571160056175625363676423653766476764700771527245733374747525761677
0000100120023003401450157006600711302111412231335124717501466117224062413242121342045255721602577320537163720373235413254336332734602431446254637444144564260437655005217552252315645535355645472670465136125643763466651676066707107761673217534774570527663777
0000100120023003410451057006600713102111421233135214771504166117242064213422112340245525712605277230573167320733253412354336323736402341464256437444144562460347655002517552225316545355355644572760456131625463736466651766066701707671637215734774507526763777
0000100120023003400450157006607701602151614211535154414571663117425032310222724352341265221662071310236103326313437433255346735774302441045234734424540564561427252075115572456365641535057635470640662156622633164476754636366717702771471257230714375577266737
0000100120023003400451057006670706102511641215135514441576163117452033210222742353241625212660271130263103326133473432355436753773402441054237434244504565461247225071515752465366541355075634570460626156622363146477654366366717702771417252730174357572766377
0000100120023003400450157006607711402111012241436154716531665137323022411252023352444235721662074320132153623313031463452336735724501461641204534464540574763427451065310542557375343575252615176660565116320663467476253656266727700771177257236724475537467747
0000100120023003400451057006670714102111021244136514761536165317332024211522032354244325712660274230123156323133013464352336753725401641614205434644504577463247415063510452575373543755225611576660556113620663476472653566266727700771177252736274457534767477
0000100120023003400450156016704711307111411261533124214551660127021042713262221362445205725612774320636123327333537403753376136724500441142264737464446554463417154045517572552335540555252665072670063136424643663456357606165727607721575207631714672537364737
0000100120023003400451056106740713107111411265133214241556160217012047213622212364245025752617274230663123327333573407353736163725400441124267437644464554463147145045517752525335540555225660572760036134624463636453657066156726707271557206731174627533764377
0000100120023003401450157006607701705141616211232174717531364157724002511252224332646235427652277360236103321373630443253346530734105471144274536454446504662417355055310512751325244505151665477630662136725663464426550626163777206711372247332734074557561767
0000100120023003410451057006670707105411661212132714771533164517742005211522242336246325472652277630263103321733603442353436503731405741144275436544464506462147355053510152715322544055115664577360626137625663446425650266136772706171327243732374047555761677
0000100120023003401450157006600731205141616211232124414501367127426022511272727362440225526632673370236143526313736403651356535774302431143234434404540564260417755045211512655335345535257605777610667156221663467436552646064717402711774267330754577537164737
0000100120023003410451057006600732105411661212132214441503167217462025211722772364240225562636273730263145326133763406351536553773402341134234434044504562460147755042511152655333545355275607577160676152621663476435652466046714702171747263730574577531764377
0000100120023003401450157006605751307161113201232124410531266107026062414272121322543235721652274320132173523363237463255356037764100451444234735464747514462467157025313512653375444555557605173650667176220643560416654636264757402711676217537734374547660737
0000100120023003410451057006650753107611131202132214401532166017062064214722112325243325712652274230123175323633273462355536073761400541444237435644774514462647175023513152635374544555575601573560676172620463506416654366246754702171667215737374347546760377
0000100120023003400450157006603711307151411261232174316501765107025052611262621322143255422672270340332163427363532413752336437774101411545224436454042534464447152075412522557305646505456635176660763106323633564416454656266777703771677217535734473507162757
0000100120023003400451057006630713107511411262132714361507165017052056211622612321243525422672270430323164327633523417352336473771401141554224436544024534464447125074512252575306546055465631576660736103623363546414654566266777703771677215735374437501762577
0000100120023003400450056016701701404171717251631174311561362147126052310212625322643255424672275350736143620323134433752376636774304451344254732414046514266477551015114532353375546545055625374620262136225643163406357606660707707741275247136724572537661757
0000100120023003400450056106710704104711771256131714311563162417162053210122652326243525442672275530763146320233143437352736663773404541344257432144064512466747515011514352335375546455055623574260226132625463136403657066606707707471257241736274527536761577
0000100120023003400450157006603771602111012241736154312551461157724012316212326302442235526642675330732113626343232403654326334754506461045234532464144544567477751025414542652305743575151655071620667136320633763426554636562717707751277237130714670557764717
0000100120023003400451057006630776102111021247136514321554161517742013216122362304242325562646275330723116326433223406354236343755406641054235432644144545467747715024514452625307543755115650571260676133620363736425654366526717707571277231730174607557764177
0000100120023003400450157006601761202171712251631124314541460147426062412252027372141265527632774350236103123313735453051336630714403431744204236474242544165437251015114532554305647535656635274670562176626653264436550656165707305751177267332734777547263767
0000100120023003400451057006610762102711721256131214341544160417462064212522072371241625572637274530263101323133753450351336603714403341744202436744224541465347215011514352545306547355665632574760526176626563246435650566156703705571177263732374777542763677
0000100120023003400450156016701701605171612211532164412571663177724042110212221332146275525612271310633103325323235443353346735724304461147264630474740554063437655005215542757315443555252645472670065156626643762416654676366737200741475257331734274577366707
0000100120023003400451056106710706105711621215132614421576163717742041210122212331246725552612271130633103325233253443353436753723404641174266430744704550463347655002515452775314543555225644572760056156626463726416654766366732700471457253731374247573766077
0000100120023003400450157006601711307111214261330164316551664157122022510222726342145205622632477370434113125343332463552376033734501461646204137454443524165477351055317532057365444525155625674660167136722623667406457646562717407721575207532734477537366707
0000100120023003400451057006610713107111241263130614361556164517122025210222762341245025622634277730443111325433323465352736033735401641664201437544434521465747315053517352075364544255155626574660176137622263676404657466526714707271557205732374477533766077
0000100120023003400450157006600701607111417261231114510531262137423002213242723322546275525612774320537103326353134473552376335734105441142204137464644524164447057015514552254335746535754655270640366146125663762426651636661707503731676277735734272547661767
0000100120023003400451057006600706107111471262131114501532162317432002213422732325246725552617274230573103326533143475352736353731405441124201437644644521464447075015514552245337546355745652570460366141625663726426651366616705703371667277735374227546761677
0000100120023003400450156016707711107131012241236144214531765107227002713212726312645265423662277320035143726373533433251356231724300411345264337454147554464457255045610542555315246505750635376660262116327613461406355626366717404741076237435774675527667747
0000100120023003400451056106770711107311021242136414241537165017272007213122762316245625432662277230053147326733533432351536213723400141354263437544174554464547255046510452555312546055705633576660226113627163416403655266366714704471067234735774657526767477
0000100120023003401450157006607701203171116261634164713521665167026032111242625372744205223652272370435153321333633433250316731704303431142244735404245564267447251075210552554345243565155665073650664156722623464406751676765737407761171267135754074527464737
0000100120023003410451057006670702103711161266134614731526165617062031211422652377244025232652272730453153321333633432350136713703403341124247435044254562467447215072510552545342543655155660573560646157622263446407651766756734707671117261735574047524764377
0000100120023003400450157006607711400161614271535154213531764157221032316212522312747265424602477370334123221333533403754316630734202451045214134464540574366437156075115572457305142545656635176650062126625663764416253656462707302771473257436724175577263767
0000100120023003400451057006670714100611641275135514231537164517212033216122522317247625442604277730343122321333533407354136603732402541054211434644504573466347165071515752475301542455665631576560026126625663746412653566426703702771437254736274157572763677
0000100120023003400450156016704721507131612211433134416501465107023042115232226332246255725612271310535173723313434403752336636754204471241234531454740564060417156025414552557305646535756635772670062156627623667436451676463767403761574217337714272547260757
0000100120023003400451056106740725107311621214133314461504165017032041215322262332246525752612271130553177323133443407352336663752404741214235431544704560460147165024514552575306546355765637572760026156627263676434651766436764703671547213737174227542760577
0000100120023003400450157006601771502161612251431174015531264157126042713242525362447265021622271320732103723363532443452346636744103411145254732434747564560437553035510562753325544525153665073670663126127613161456054666064717407741473207235764373527766777
0000100120023003400451057006610775102611621254131714051532164517162047213422552364247625012622271230723107323633523444352436663741403141154257432344774565460347535035510652735325544255135660573760636121627163116450654666046714707471437202735674337527766777
0000100120023003400450156016704711607131616221530144416531565157127032410272226342547225526662273310032143425323633473052336131714404471241264737464544534260437755005614522254355741555654635773630065146327613162426755606660727204711675257330714173577763767
0000100120023003400451056106740716107311661225130414461535165517172034210722262345247225562662273130023144325233633470352336113714404741214267437644544532460347755006514252245357541555645637573360056143627163126427655066606722704171657253730174137577763677
0000100120023003401450157006600721101141712251230164410561163117323022516232426302547265123652677370636123625343032433251366435734600471647224335404743514564447152045310542557375443575252665276640061176525653467436452676167737504721171277135734675527460737
0000100120023003410451057006600721101411721252130614401561163117332025216322462305247625132656277730663126325433023432351636453736400741674223435044734515464447125043510452575374543755225662576460016175625563476434652766176735704271117271735374657524760377
0000100120023003400450157006601711407111514261730134416531562127025042715272123322147255326662570320435153623313237413257376630744107421542214632444343504166437157005414532652325545505754635777660263116526643362406755636464777302761171257536764374547260767
0000100120023003400451057006610714107111541267130314461535162217052047215722132321247525362665270230453156323133273412357736603741407241524216432444334501466347175004514352625325545055745637577660236115626463326407655366446773702671117255736674347542760677
0000100120023003401450157006605701604171211261631174717531765167222032317232121342045255023662171340335143627353234463050316530724701461444274230424643534465477553005413522153345542565756665477610662116520673366456252656462707503711677257432734774517264737
0000100120023003410451057006650706104711211266131714771537165617222033217322112340245525032661271430353146327533243460350136503727401641444272430244634534465747535004513252135345542655765664577160626115620763366452652566426705703171677254732374747512764377
0000100120023003400450157006607711405131012241737154316561162127327022414262622372741235527602574320636113120363733433255326231734107421243244430444544514666437255015513552751305144555654655077660461136425653162406756656266707302771177247335764670537367747
0000100120023003400451057006670714105311021247137514361561162217372024214622622377241325572605274230663111320633733432355236213731407241234244430444544516466347255015513552715301544555645650577660416134625563126407656566266703702771177243735674607533767477
0000100120023003400450157006603711303121717251334164213501466107025052613212121372146255427622276310031153227323234443451356336714405441443264730434247534367447052015717552354355544525656625575670763166424653067416652616367727603751076277636724570517264717
0000100120023003400451057006630713103211771253134614231504166017052056213122112371246525472622276130013152327233243444351536363714405441434267430344274533467447025017517552345355544255665625575760736164624563076416652166376726703571067276736274507512764177
0000100120023003400450157006603771603121412221535144614501461117323072716252522302342275427612474350236133726373031453651356735764100451243234431474443574365407052045411562356355547525252665275670361146127613162466052616066727405731774217336764375547660777
0000100120023003400451057006630776103211421225135414641504161117332077216522522303242725472614274530263137326733013456351536753761400541234234431744434573465047025044511652365355547255225662575760316141627163126460652166066724705371747213736674357546760777
0000100120023003400450157006601711307131315241235144616501762147424052612232024372743225124662071320537133722353633473550356436714706451346274132464443554360437156075413512457355542575056665270610461166423633762456052616165747502721072277631714374557266777
0000100120023003400451057006610713107311351242135414661507162417442056212322042377243225142660271230573137322533633475350536463717406541364271432644434553460347165074513152475355542755065662570160416164623363726450652166156745702271027276731174347552766777
0000100120023003400450156016707701603161412211536144713551062137323022211262027342147225526662071340731123425323032463553346436734102471045264634434740554561417255045510512754355746575153635271620663156320633266446453676765747700741177227133754776567265747
0000100120023003400451056106770706103611421215136414731550162317332022211622072341247225562660271430713124325233023465353436463731402741054266434344704555461147255045510152745357546755135632571260636153620363266444653766756747700471177221733574767562765477
0000100120023003400450157006601721107131412201135144617511763177423052212232123302347245324662570320435123427323136453653356636744407411046264433414245514265437755005411512356325246535451655072670767156720673165466254666362777602761575207534774670537361747
0000100120023003400451057006610721107311421201135414671517163717432052212322132303247425342665270230453124327233163456353536663744407141064264433144254512465347755004511152365322546355415650572760776157620763156462654666326776702671557205734774607533761477
0000100120023003400450157006603771603121012241731174614521565167227042513242622312645275722602174330236133720333135453056366735764103411046254532414446574761427252075410552356345245535151665070640667136327613164456252646464737501731471257432734675577360777
0000100120023003400451057006630776103211021247131714641525165617272045213422622316245725722601274330263137320333153450356636753761403141064255432144464577461247225074510552365342545355115660570460676133627163146452652466446735701371417254732374657573760777
0000100120023003400450156016703701606171214271135144113531664117122032414232027322645275725662073310233113125363032463457376436704306461545244431474740524263427154025114572752335346525553605572650562176624653665416650646367727701751472267330714375557067747
0000100120023003400451056106730706106711241271135414131536164117122034214322072326245725752660273130233111325633023464357736463703406641554244431744704522463247145021514752725333546255535605572560526176624563656416650466376727701571427263730174357550767477
0000100120023003400450157006601741506171115231337114510521660127526002511262726342442275321662077370036143726343532423351336334704307421241234534434645554461477452015117532057325546525352655370610663116222623567446653676765717407741074247136764274557563767
0000100120023003400451057006610745106711151233137114501526160217562005211622762344242725312660277730063147326433523423351336343703407241214235434344654554461747425011517352075325546255325653570160636112622263576446653766756714707471047241736674247555763677
0000100120023003400450156016702711302131417271530144616531265107224002613212422312646205525672674310137133625363632403557306237754202421142274136474347504764447256015517532554335546535456605175670664176423633161406254636265747502711675277735734174537460737
0000100120023003400451056106720713102311471275130414661532165017242006213122422316246025552676274130173136325633623405357036273752402241124271436744374507464447265015517352545335546355465601575760646174623363116402654366256745702171657277735374147534760377
0000100120023003400450157006600701607151111231136114510541562127623022417222326312740275422652670340736143726353134423655346333764707471345254734464245514660417751005314532552315246525251635471650062146426643763426355636367737204711676217335754774527760757
0000100120023003400451057006600706107511111231136114501545162217632024217222362317240725422656270430763147326533143426355436333767407741354257434644254516460147715003514352525312546255215634571560026144626463736423655366376732704171667213735574747527760577
0000100120023003400450157006601771406171411251331174213501463157221042511252522302646205321672277370234103726343134433255356436724504431642204137454346514265407452075111562655325240555557635776660062136422673763446455666163707302761673277631714477537365747
0000100120023003400451057006610774106711411253131714231504163517212045211522522306246025312672277730243107326433143432355536463725404341624201437544364512465047425071511652655322540555575637576660026134622763736444655666136703702671637276731174477533765477
0000100120023003401450157006603741402161717251431174013531566107021062412252123352044205721632677360332143626313533403652336134774300451642254633444244514664427457035311512555305246575257675571650261146327623665456250646361727200771774257736764475517263777
0000100120023003410451057006630744102611771254131714031535166017012064212522132350244025712636277630323146326133533406352336143773400541624256433444244516464247475033511152555302546755275675571560216143627263656452650466316722700771747257736674457512763777
0000100120023003400450157006603721106171111241730144717531765107724002215272124322346265422632574330736113322353631433455366037734206441542274231464242504164467356005315542753325741555454665276650065126627613162456354656361717704711775207635754670537362747
0000100120023003400451057006630721106711111247130414771537165017742002215722142323246625422635274330763113322533613434355636073732406441524272431644224501464647365003515452735327541555445662576560056126627163126453654566316717704171757206735574607533762477
0000100120023003400450157006601761302151315251631124715501464157424022717222123302343235627652073360236153326353737413754326032754506421744234432414046514664467357025417562457365445545151605777610263156723623165466050656463727200711471237136764572577361747
0000100120023003400451057006610763102511351256131214751504164517442027217222132303243325672650273630263153326533773417354236023755406241744234432144064516464647375024517652475364545455115607577160236157623263156460650566436722700171417231736674527573761477
0000100120023003400450157006601721107111616241430134316511765107725062411252421332142275021652676320435113127363232433450356535744307471243204231464640534365447457005615572655325541535752635774660763116220673667456252646362717404721774257330744375527666737
0000100120023003400451057006610721107111661244130314361517165017752064211522412331242725012656276230453111327633223434350536553743407741234202431644604533465447475006515752655325541355725637574660736112620763676452652466326714704271747253730474357526766377
0000100120023003401450157006606741602151717231135104610511460127423002616212126332645275221672174350234153521323735403353376637754200471243244733444744514566437157055314542655325743555752605571610662176620643362426255666460767400711472217337734276537365747
0000100120023003410451057006660746102511771231135014601514160217432006216122162336245725212671274530243155321233753403353736673752400741234247433444744515466347175053514452655327543555725605571160626176620463326422655666406764700171427213737374267533765477
0000100120023003401450157006603711405121616271430174313521264107426072313252123362242265526602477320637103123313234443255346131724303461142204234434640574765477457065115532155325543575053675577610664146421673560406552616362747506751277207637764374557561767
0000100120023003410451057006630714105211661274130714331522164017462073213522132362242625562604277230673101323133243442355436113723403641124202434344604577465747475061515352155325543755035675577160646144621763506405652166326745706571277206737674347555761677
0000100120023003400450157006607701605121713261333144416511162147323022511222421372146205023652074350031163425343237413757366336744405471047264631464242574763417251055316512457315543555754605573670566126627623062416456656462737200741775257532734173567264737
0000100120023003400451057006670706105211731263133414461511162417332025211222412371246025032650274530013164325433273417357636363744405741074266431644224577463147215053516152475315543555745605573760566126627263026414656566426732700471757255732374137562764377
0000100120023003400450157006600701607111616221135124114531764157125022513242726302546275422652671310434123227333631453053316033744306421047274232464146534665477554045610512254315346535755635271620263156326653467436557646064717702771575277736744072537364717
0000100120023003400451057006600706107111661221135214141537164517152025213422762305246725422656271130443122327333613450353136033743406241074272432644164536465747545046510152245313546355755632571260236153626563476435657466046717702771557277736474027533764177
0000100120023003400450157006603771602161416211536114316501765177227072711272421302346255525632473330031173526373136423255366435734200441241244437424544514466467254005214532552375443575151665277610065166425633467426351626361737501731472207632754670577365707
0000100120023003400451057006630776102611461215136114361507165717272077211722412303246525552634273330013175326733163422355636453732400441214244437244544514466647245002514352525374543755115662577160056164625363476423651266316735701371427206732574607573765077
0000100120023003400450157006601711302111412271530144617551663157224062415232322342147245023612274350732113425343235463250356334734102431545204131464645574764467656015512572453305247535552635374670366126620663663456057616167727203771171257730774776547466707
0000100120023003400451057006610713102111421275130414671556163517242064215322322341247425032612274530723114325433253462350536343731402341554201431644654577464647665015512752435302547355525633574760366126620663636450657166176722703771117257730774767544766077
0000100120023003400450157006603711304171614231137114517501762127327022611222724302246205424652071340234133625323033463254326735734207421243264635464446504161477451065510552757325745535353615171650763166123653564426554656064777602711677247335754374517660767
0000100120023003400451057006630713104711641231137114571507162217372026211222742302246025442650271430243136325233033462354236753732407241234266435644464501461747415065510552775327545355335611571560736161623563546425654566046776702171677243735574347516760677
0000100120023003400450157006603711303161712241235154214501466167526062417212421322143225026612274350233133727363136403356316530704106421144234537444245554364447554015117552457305246505252635175620065126623633763446656656165777702771473237431774677557760777
0000100120023003400451057006630713103611721242135514241504166617562064217122412321243225062612274530233137327633163403356136503701406241144235437444254553464447545011517552475302546055225631575260056126623363736446656566156777702771437234731774677557760777
0000100120023003401450157006606741407161316211235104215501366117125042715242224362740225721632572310035113127353332463455366433754203411147264334464047524267447153035314552051375342535557665270660164156327673665426653646460727707721472217630744670557563777
0000100120023003410451057006660744107611361212135014251503166117152047215422242367240225712635272130053111327533323464355636433752403141174263434644074522467447135033514552015373542355575662570660146153627763656426653466406727707271427216730474607555763777
0000100120023003400450157006601721600161116261337124517531764127222062714212326302547265526612777370532113322353433463250316335774102441145204233414545544566467553015112572457305747535654635376650263136425643764446451626064717407751372227134764670507365707
0000100120023003400451057006610726100611161263137214571537164217222067214122362305247625562617277730523113322533433462350136353771402441154202433144554545466647535011512752475307547355645633576560236134625463746444651266046714707571327221734674607503765077
0000100120023003400450057006601711407141015251636134416521663167323062610222421312642235525672276370133123427353437433255326034704106451443274333444247554461457152025110562652375144555351655373650767156720673262446451676660777604721171267432754571507363777
0000100120023003400450057006610714107411051256136314461526163617332066210222412316242325552672276730133124327533473432355236043701406541434273433444274554461547125021510652625371544555315653573560776157620763226444651766606776704271117264732574517503763777
0000100120023003400450157006600701205171412271131174617531262137221032114212725302546255523612277370234103324373131453056316336764604431545214633444744524660417554045610542652335347535257615471650262106726643762456254656367767303751576217337764076547462757
0000100120023003400451057006600702105711421271131714671532162317212031214122752305246525532612277730243103324733113450356136363766404341554216433444744526460147545046510452625333547355275614571560226107626463726452654566376763703571567213737674067544762577
0000100120023003401450157006601711403171517241330154713561562137323042516232027372742225526612573360236173525323430463050316136774206421544234531434446524760427457075113512251315246575053655075650664176624643264406453646167717105731372207636764275547267747
0000100120023003410451057006610714103711571243130514731565162317332045216322072377242225562615273630263175325233403460350136163772406241544235431344464527460247475071513152215312546755035650575560646176624463246404653466176711705371327206736674257542767477
0000100120023003400450157006607741405141616271432124312511760167122032114212226362445205722602474350337163325373135403357366231764102431345254531464446574360427757055611542652335342545055645375630462106727613161426753646660737607751572217334774675507162757
0000100120023003400451057006670744105411661274132214321517160617122031214122262364245025722604274530373163325733153403357636213761402341354255431644464573460247775056511452625333542455055643575360426107627163116427653466606736707571527213734774657501762577
0000100120023003400450056016701701407141216211533174412551766127025072715232626312642245322642672330435173221333633403655366334754201421441224236454345574560437351075614542151305142515554665072670763156526673062436354636167737605711077267431744477577062757
0000100120023003400450056106710704107411261215133714421557166217052077215322662316242425322646272330453172321333633406355636343752401241414222436544354575460347315076514452115301542155545660572760736155626763026433654366176736705171077264731474477570762577
0000100120023003400450057006601711406171417271132164511501263177322042512252626352447265121602373360034153622333737443451376630704107421142254736424247534364467453055311532254375346535055635476650361146122623165456250666765707701761774257532714375567464727
0000100120023003400450057006610714106711471271132614511502163717322045212522662354247625112603273630043156322333773444351736603701407241124257436244274533464647435053511352245373546355055634576560316141622263156452650666756707701671747255732174357564764277
0000100120023003400450157006601721606171011251637114414531561137725002214272121352342225321662570340431163425343736433752336136704306461545224537424346514464427251045310562652315547535552635471620065136327673264466054666560717707741372267330774475527765777
0000100120023003400451057006610726106711011256137114441535161317752002214722112353242225312665270430413164325433763437352336163703406641554225437244364514464247215043510652625315547355525634571260056133627763246460654666506717707471327263730774457527765777
0000100120023003400450157006603711302111515261237124314541460127021052612232421362443225721612472370637153220333136473553356437724503431046254731454443574766457152045210542754365143575252655076660065116124653763436655636266727405741177277630774670547663717
0000100120023003400451057006630713102111551262137214341544160217012056212322412364243225712614272730673152320333163475353536473725403341064257431544434577466547125042510452745361543755225650576660056111624563736436655366266724705471177276730774607546763177
0000100120023003400450157006601711306171412271735144213501263147424012115272625322540275725632572310436163327323031413253316530734200451144274135424640544762467156005417562453335742545656655372670063146126643566436657646167747502721575207633734175577366727
0000100120023003400451057006610713106711421277135414231502163417442011215722652325240725752635272130463163327233013412353136503732400541144271435244604547462647165004517652435337542455665653572760036141626463566436657466176745702271557206733374157573766277
0000100120023003400450157006601711303141214261230164715551664127527072216252326342440245221612471350436103323313733423255346630734207411542224531474443504766467256075711562457305146575553635377640263146126643062456051626367717105751277267333754776547560757
0000100120023003400451057006610713103411241262130614751556164217572072216522362344240425212614271530463103323133733422355436603732407141524225431744434507466647265077511652475301546755535633577460236141626463026450651266376711705571277263733574767545760577
0000100120023003400450157006600701606171514271431134314521464127025052312232421372641265325662171340731143722363532403356366333734205461446264330414242514267477251045413512752305741575557665573670662176522673165456054636064777305751072247536744275517163767
0000100120023003400451057006600706106711541274131314341524164217052053212322412376241625352661271430713147322633523403356636333732405641464263430144224512467747215044513152725307541755575665573760626175622763156450654366046773705571027245736474257511763677
0000100120023003400450157006600711604171315201136114510521567177424002515272724362743225223612270320736153321373234463553346435704304431646274231454544534762417057015116522356325247535456655677610462166425653066426753616163777500741471267333734276557261747
0000100120023003400451057006600716104711351201136114501525167717442005215722742367243225232612270230763153321733243465353436453703404341664272431544544537462147075011516252365322547355465656577160426164625563066427653166136775700471417263733374267552761477
0000100120023003400450157006601771606121116221730144517541463157721012410222226332646205526642677340431163722353135403655356334714704471045254337424643524163427755065511532554305742545353645372630063166424623763456251626367727206761171237130714475577765707
0000100120023003400451057006610776106211161227130414571544163517712014210222262336246025562646277430413167322533153406355536343717404741054253437244634521463247755065511352545307542455335643572360036164624263736452651266376722706671117231730174457577765077
0000100120023003400450157006601711302171315271734164510501466107021052211222226342143235622672677340334153326343033423251356437754502431741214136474347504764447452025111542752305245545656635270660166156724653264436657636663717707751576247332754675537160757
0000100120023003400451057006610713102711351277134614501504166017012052211222262341243325622676277430343153326433033422351536473755402341714211436744374507464447425021511452725302545455665632570660166157624563246436657366636717707571567243732574657531760577
0000100120023003400450156016704711307111612241432124316501365177127062415232726322343225026642670320637143522373134473053376535744100451344214137454245554466437254045315562155305147535355665076650166126123633767406455606462727607721077257236764477517263717
0000100120023003400451056106740713107111621244132214361503165717172064215322762323243225062646270230673145322733143470353736553741400541344211437544254554466347245043515652155301547355355660576560166121623363776404655066426726707271077252736674477512763177
0000100120023003400450157006601721100161615231334124117571165107227012313212626372744255523602473360537163224373733423651356033724306441047274234464544534761427052015114532555325546535352675673650065156624643164466052646765737402721774247130714572517666777
0000100120023003400451057006610721100611651233134214171571165017272013213122662377244525532604273630573162324733733426351536033723406441074272434644544537461247025011514352555325546355325676573560056156624463146460652466756734702271747241730174527516766777
0000100120023003400450157006601711302171615251430144715531364127425032111222723322146205026652077340234103324313135433755356636714700451746224535464446564763457256055314542757305243525654615470610366156721663663426357616463727206721171277234774374557260777
0000100120023003400451057006610713102711651254130414751533164217452031211222732321246025062650277430243103324133153437355536663717400541764225435644464567463547265053514452775302543255645614570160366157621663636423657166436722706271117272734774347552760777
0000100120023003400450156016701701604171117261335164715521663157123022414212726332140275620652475350435103421323237473453346636764707421446224530434146534765407252015110552757345246525553635270610763136324643165426356656567717403761072227136744770557264737
0000100120023003400451056106710706104711171263135614751526163517132024214122762331240725602654275530453104321233273474353436663767407241464225430344164537465047225011510552775342546255535632570160736133624463156423656566576714703671027221736474707552764377
0000100120023003401450157006601711403141615221135124717501764157321072214262626302542235525612777360337163725343237443051366034754707431642234532444046514164427755055610512457315343525654625671620761156322623366446450626660707301751774247335704275537366737
0000100120023003410451057006610714103411651221135214771507164517312072214622662305242325552617277630373167325433273440351636043757407341624235432444064511464247755056510152475313543255645626571260716153622263366444650266606703701571747243735074257533766377
0000100120023003400450157006601771204111214261730144117531265137524002712252124362247255424632473310435123221333737403656366535734505461746204234434644514562467356045211512751305145505251665072630763156721663665406353676467727707741673207534764572537361727
0000100120023003400451057006610772104111241267130414171532165317542007212522142362247525442634273130453122321333773406356636553735405641764202434344644515462647365042511152715301545055215660572360736157621663656403653766476727707471637205734674527533761277
0000100120023003400450156016707701606171515221531174415531267107025022415222723312646265427632675370236173121323032443456306333714406451446204137444347554362417252005313542554345141535755665471610361146320673263466255666762767304721277277633754570507461757
0000100120023003400451056106770706106711551225131714451532167017052024215222732316246625472636275730263171321233023444356036333714406541464201437444374553462147225003513452545341541355755664571160316143620763236462655666726763704271277276733574507504761577
0000100120023003400450157006607721103161616271535154117501764117426012313242224372145205026662070340435113127333337463552336534754204471345204237444146524266437055035212572557345246525155675673630664106325663266446451646762777700711172267135734473537162757
0000100120023003400451057006670721103611661275135514171507164117462013213422242371245025062660270430453111327333373465352336543752404741354202437444164522466347055032512752575342546255155676573360646103625663266444651466726777700171127261735374437531762577
0000100120023003400450157006601731306171714241435124213501761137322022611272421302646205722652572340031133625373733463651356436774106451241204233444144554364427156005317552453325546525554635772670664116227663467436555666064747502721673207531714777537165707
0000100120023003400451057006610733106711741244135214231507161317322026211722412306246025722655272430013136325733733466351536463771406541214202433444144553464247165003517552435325546255545637572760646112627663476435655666046745702271637205731174777531765077
0000100120023003400450157006603771605131612211530134313521564157123062110272326352447255424622174320635113427333237433455366034754502421443204137424146564763427254075410552557335544575151665074610767126626643066456051626367717706761771257233714072527364767
0000100120023003400451057006630776105311621215130314331525164517132061210722362354247525442621274230653114327333273434355636043755402241434201437244164567463247245074510552575335544755115660574160776126626463066450651266376717706671717252733174027523764677
0000100120023003400450157006601761301151712241333144215501765167725032311272525302646205221642771310236103125373733463454326335754402421444204236454747534661427156005414552254335746525754655072670667156327663362446650656163757204711676237137714073527361747
0000100120023003400451057006610763101511721243133414251507165617752033211722552306246025212647271130263101325733733464354236353754402241444202436544774536461247165004514552245337546255745650572760676153627663326446650566136752704171667231737174037523761477
0000100120023003401450157006607711407161612251432174410531260147721022411272523362040225424632575360337163427353136403752316436754202431346214134434643574760417153075216512557325544555055635376650565116520663364426657636462747703711073227231724774567665707
0000100120023003410451057006670714107611621254132714401532160417712024211722532360240225442635275630373164327533163407352136463752402341364211434344634577460147135072516152575325544555055633576560556115620663346426657366426747703171037222731274747566765077
0000100120023003400450156016704711606121012251433144414571662177021072714272221352343235124662077330535163423353236403751336436754202431046264737454442534261417055025414552356355741555750665570640566146327623162466653676262717704711771267333714570527560737
0000100120023003400451056106740716106211021254133414441576162717012077214722212353243325142660277330553164323533263407351336463752402341064267437544424532461147055024514552365357541555705665570460566143627263126466653766226717704171717263733174507525760377
0000100120023003401450157006601721101151614251433174715541560147727022713252021352044235627612770350234113625323733463053316436764602431047244737444346514465437252005611512653355544525752635273630761106326653566446451636265737406721072277631724577527664707
0000100120023003410451057006610721101511641254133714751545160417772027213522012350244325672617270530243116325233733460353136463766402341074247437444364514465347225006511152635355544255725632573360716103626563566444651366256734706271027276731274577526764077
0000100120023003400450156016707711307131412261233174012521465167221032114232523372641265023662071320334143725373735463452376034744407421145224535424345504666437057055511542754325346575352645176650167106124663564436357606262737606761276277131714570547560757
0000100120023003400451056106770713107311421262133714021524165617212031214322532376241625032660271230343147325733753464352736043744407241154225435244354506466347075055511452745323546755325641576560176101624663546433657066226736706671267271731174507545760577
0000100120023003400450056016701701404111117251336144211571663147425072410252525312642235322662773310036143625373131473552346636724704471042254131454346574766457153045210512556335746525255675075620663136324643162406757636262727603751574277234734174567060737
0000100120023003400450056106710704104111171253136414211576163417452074210522552316242325322667273130063146325733113475352436663727404741024251431544364577466547135042510152565337546255255670575260636133624463126407657366226726703571547272734374147560760377
0000100120023003401450157006604741600131713221133174117561565167721022511242626342043255021652072330334153227323633443451366032774506411045224434424543514263417754065710562153355542565353645372670366106727673564466054676165737202721171247537764672507465777
0000100120023003410451057006640746100311731221133714171565165617712025211422662340243525012650272330343152327233633444351636023775406141054224434244534512463147745067510652135355542655335643572760366107627763546460654766156732702271117245737674627504765777
0000100120023003401450356066702701605141614271632144314541361167522072514262625332640225222612474340633113122333033453557376333714502471642204733474540544067407157055614552754325546575355605572610362116324623660476150646567777300711477267131724276537165717
0000100120023003410453056606720706105411641276132414341543161617522075214622652336240225222614274430633111322333033455357736333715402741624207433744504540467047175056514552745325546755355605572160326113624263606471650466576773700171477261731274267531765177
0000100120023003401450157006602731104171514221137124015511166117426052611252322372642225023662071340334103126373235443055326735724303431646254530474743544561437355005212572754355046545157645474620761156320663663416652646367777706751172247330744577527663767
0000100120023003410451057006620731104711541221137214051511166117462056211522322376242225032660271430343101326733253440355236753723403341664255430744734545461347355002512752745350546455175644574260716153620663636416652466376777706571127243730474577526763677
0000100120023003400450157006601701207131614241331174314521465107125002514262322322547255527662572370337173726373532443750316136704602421642214137444343544565437251005413552554315346505752645472630361106327663566416256636462717406761471257537714276537660777
0000100120023003400451057006610702107311641243131714341524165017152005214622322325247525572665272730373177326733523447350136163706402241624211437444334545465347215004513552545313546055725644572360316103627663566412656366426714706671417255737174267536760777
0000100120023003400450156016701711104171311271735154617521560157125052316232421302247265322622277330231113625323033443253376630714704461547274530414345524666467152065514542356305745545750625770660662176222633364456054636163727400741475267435764373577461747
0000100120023003400451056106710711104711311277135514671525160517152053216322412302247625322622277330213116325233033442353736603717404641574275430144354526466647125065514452365307545455705627570660626172622363346450654366136724700471457264735674337574761477
0000100120023003400450157006603771603121416261631174012521265177227072415232421302641265321662073330233143720333631453051356735734501411045224437424443564765447251055514522655375343575153605171620566166427673364446450646266717400771771257232754475537666727
0000100120023003400451057006630776103211461266131714021522165717272074215322412306241625312660273330233147320333613450351536753735401141054224437244434567465447215055514252655373543755135601571260566164627763346444650466266714700771717252732574457536766277
0000100120023003401450157006601771503141015251436104412511762147424072216222322302345255221612573360635113125363737403752326433774101461647254734464343504662467052055311532653325544505754635772630061176624653164466653656562727704771674237131724074577365707
0000100120023003410451057006610775103411051254136014421517162417442072216222322303245525212615273630653111325633773407352236433771401641674257434644334506462647025053511352635325544055745637572360016176624563146466653566526727704771647231731274047573765077
0000100120023003400450157006607711405131713201436114416521563117425072715272121302546255322622272330636103124323736413755346333754202441642234731434443504667447251015514542356365447525053655074670062126623653162466057616565757604711775267330774374527761767
0000100120023003400451057006670714105311731204136114461525163117452077215722112305246525322622272330663101324233763417355436333752402441624237431344434506467447215015514452365364547255035650574760026126623563126460657166556756704171757263730774347527761677
0000100120023003400450156016707701607131412211432124617531265157224072415272027312146235427632374310337103422333735463451356530704306421345274131474245554464467052025615562356315346505750645476650061126124653364416255636762727700751473257236764776517663717
0000100120023003400451056106770706107311421214132214671532165517242074215722072311246325472633274130373104322333753464351536503703406241354271431744254554464647025026515652365313546055705644576560016121624563346412655366726727700571437252736674767516763177
0000100120023003400450157006603771600111612241731174214531665167621002517212422312643225523622271320636143623313032423655326735744307421143234432434640504765407554005313552753325541555654645175670164136726653464476752616064747502771774207631714373557566777
0000100120023003400451057006630776100111621247131714241536165617612005217122422316243225532622271230663146323133023426355236753743407241134234432344604507465047545003513552735325541555645641575760146137626563446477652166046745702771747206731174337555766777
0000100120023003401450156026707711102161515201137104617541463147422022717212123302446265326652275370332123427343136443050356630754406441147234730424742544762417355045315532252305741555651675573630265146625663665416457636066777603711172247532734073557066737
0000100120023003410451056206770711102611551201137014671544163417422027217122132304246625362652275730323124327433163440350536603754406441174237430244724547462147355043515352225307541555615675573360256146625663656414657366066776703171127245732374037550766377
0000100120023003400450157006601701205121612221737114414531361137725052312232426312646205021632571310435123426353733433255366037704606461545274233444245544761427657005417562453325243565155655077640361146126643567406351646266767303771177227130754777547265747
0000100120023003400451057006610702105211621227137114441533161317752053212322462316246025012635271130453124326533733432355636073706406641554272433444254547461247675004517652435322543655155650577460316141626463576403651466266763703771177221730574777542765477
0000100120023003400450156016704721104171311261230144117571365107327012115232725302242245620642174330633173725363236433251366037714507421646254730434345524264467154055514552353305147505257665570660564146427613667426353646163757203761472267430754776527561727
0000100120023003400451056106740721104711311262130414171573165017372011215322752302242425602641274330633177325633263432351636073715407241664257430344354522464647145055514552335301547055275665570660546144627163676423653466136752703671427264730574767525761277
0000100120023003400450157006600711305171412271136154214501363117426062415242724302642235326612271340236133327333437453056316034744107421045264633444242514565437357045311512652305247565552625772650465156620673663436551676765737200711677257532714777547461767
0000100120023003400451057006600713105711421271136514241503163117462064215422742306242325362612271430263133327333473450356136043741407241054266433444224515465347375043511152625302547655525627572560456156620763636435651766756732700171677255732174777544761677
0000100120023003401450157006600731201141211251437124414501366167426032116222725302445205222612770370736153526313237443751356334774301421343204235464245564764457254055710562757345043565654615170610263136721663663456357616462707506751774217333754572527664737
0000100120023003410451057006600732101411211254137214441503166617462031216222752304245025222617270730763155326133273447351536343773401241334202435644254567464547245057510652775340543655645611570160236137621663636453657166426705706571747213733574527526764377
0000100120023003400450157006600721105141616241230174717531361157724002216252523342442235321612474350537103327353332463451366237704601411741234734464540524266437153045310542254355547525355665271620065166725663763426654676366717707761572267130714275537464717
0000100120023003400451057006600721105411661242130714771533161517742002216522532344242325312614274530573103327533323464351636273706401141714237434644504522466347135043510452245355547255355662571260056167625663736426654766366717707671527261730174257534764177
0000100120023003400450056016701701405171714211433144211541466137622002311252523332342235722642675350636133622353031473551336437754606451042224237464146534764457551035114532757315242545056665072670462106721613365456257606664777305741471227631774677507563727
0000100120023003400450056106710704105711741214133414211544166317622003211522532333242325722646275530663136322533013475351336473756406541024222437644164537464547515031514352775312542455065660572760426107621163356452657066646773705471417226731774677505763277
0000100120023003400450157006603711306171416251330174215571163157227032115242622342147245127602171310234133725363433403357366630734200451641244737454242514565477656005217532251315645505454635470640263176226653162436655626462747502761575267431744777537360767
0000100120023003400451057006630713106711461253130714251571163517272031215422622341247425172601271130243137325633433403357636603732400541614247437544224515465747665002517352215316545055445634570460236172626563126436655266426745702671557264731474777533760677
0000100120023003400450157006601741507151616211230134517521463157227002216252421312545205722632772310133143726373737453550356336744303411741224531464644504765447252005613542754345246525151655277660167136325663061426354666663717404741372257330744276577366707
0000100120023003400451057006610745107511661212130314571524163517272002216522412315245025722637272130133147326733773455350536363743403141714225431644644507465447225006513452745342546255115652577660176133625663016423654666636714704471327253730474267573766077
0000100120023003400450157006601761203141111201137114214541165107327022717232422302346205127652572310732143726343332413255326032754404451145224530474343574666437656005612522453315443565754655675630361126621663665476750656464777501731074257734764375527366777
0000100120023003400451057006610762103411111201137114241541165017372027217322422303246025172655272130723147326433323412355236023754404541154225430744334576466347665006512252435314543655745656575360316126621663656477650566446775701371047257734674357523766777
0000100120023003401450157006605761307131011251233124416511762147526002716222121342442225722632373310435153326373136423550356731754506461345274530434440524161427452005211542356355042535754665073640564176626643165426754636066777706711377217334774074527665777
0000100120023003410451057006650763107311011252133214461517162417562007216222112344242225722633273130453153326733163425350536713755406641354275430344404521461247425002511452365350542355745660573460546176626463156427654366066777706171377213734774047526765777
0000100120023003400450157006607711402111311251430154610571664127023022517232327362441235423652071350532133620363737463252346435774206461545204232464146534264467057055714542655325243555755615170610263116225633461436457616663757600741177267133734477527767747
0000100120023003400451057006670714102111311254130514601576164217032025217322372364241325432650271530523136320633773462352436453772406641554202432644164532464647075057514452655322543555755611570160236112625363416434657166636756700471177261733374477527767477
0000100120023003400450157006601701206121412231131114717521465107425062410242724332645265225612472370535103326373735413254316332724304471047214637424645534365437656005613552155355747535456625670610663176622623564446451676367737402711771247331734670557260757
0000100120023003400451057006610702106211421231131114771524165017452064210422742336245625252614272730553103326733753412354136323723404741074216437244654533465347665006513552155357547355465626570160636176622263546444651766376734702171717243731374607552760577
0000100120023003400450156016704701603151713211235164610521464157721042710242626352342275127632775370434163222353737413550326336744302421545264733444742514660437755025110512653345245545153635175620766106721613461426356656362717403731276267430754476577065707
0000100120023003400451056106740706103511731212135614601524164517712047210422662353242725172637275730443162322533773415350236363743402241554267433444724516460347755021510152635342545455135631575260766107621163416423656566326714703371267264730574467570765077
0000100120023003400450156016702701602131111271535154416531266107721022515222422302446235127632577370236103323313632413555346437714400411444274332414347564565437152055714552057365642545750635473630262176625663667406254636166707507741277267431734570537664717
0000100120023003400451056106720706102311111275135514461532166017712025215222422304246325172635277730263103323133623415355436473714400141444273432144374565465347125057514552075366542455705634573360226176625663676402654366166705707471277264731374507536764177
0000100120023003400450157006601731307131111241436154510521260127721012415232421322143225026662071320236173520333532433454336637724504471047234531464643574765447157045216522557335742575754605576660061176625663264446653616163767401751074277232734475557563767
0000100120023003400451057006610733107311111244136514501522160217712014215322412321243225062660271230263175320333523434354336673725404741074235431644634577465447175042516252575337542755745605576660016176625663246446653166136764701571047272732374457555763677
0000100120023003400450157006601701201141514221137124414531366107425052612232625372740275325612771310731133625373035463652376436704304471145264332464545534267447657045310512254315347535351655377660662136722623461416250666562737407751472217636744570507462757
0000100120023003400451057006610702101411541221137214441533166017452056212322652377240725352617271130713136325733053466352736463703404741154263432644554532467447675043510152245313547355315653577660626137622263416412650666526734707571427216736474507504762577
0000100120023003400450157006601761202161111201134124713531765137323012416252725322140245424652574350133103726343235453057316334754403411744264732434446504661477451055711562653325747525053635274670065116225663264476753656660777602721473207236764175557263767
0000100120023003400451057006610762102611111201134214731537165317332014216522752321240425442655274530133107326433253450357136343754403141744267432344464506461747415057511652635327547255035632574760056112625663246477653566606776702271437202736674157552763677
0000100120023003400450157006603711305121612241730134215571663117425022413242121302446275721652672370635173523363035443451356535744102431147234530424640574365447156075716512453305742565352655071620061136326643261456357646462717406761076277234764272557763777
0000100120023003400451057006630713105211621247130314251576163117452024213422112304246725712656272730653175323633053444351536553741402341174235430244604573465447165077516152435307542655325650571260016133626463216453657466426714706671067272734674227557763777
0000100120023003401450157006602731305171117261337154015541462147321012117232426362042265023652672370734103126373533433251366435704606451144254533444747544762417052075216562252345241535552635776640263116525643366406457616463737507761172267130774470527565707
0000100120023003410451057006620733105711171263137514051544162417312011217322462360242625032656272730743101326733533432351636453706406541144255433444774547462147025072516652225342541355525637576460236115625463366404657166436735707671127261730774407525765077
0000100120023003400450156046703701206121717221731134313551664127623022410242525312743255721642771360435103327343236433755326631764701411346244130414242574565447251055713512456315246505057675071650766136222633464466655636066717404731675277230754374557062757
0000100120023003400451056406730702106211771227131314331556164217632024210422552317243525712647271630453103327433263437355236613767401141364241430144224575465447215057513152465312546055075670571560766132622363446466655366066714704371657272730574347550762577
0000100120023003401450357006600721504131111261730144510531367127126042715242224362240275322672174340031113522333335463455366735734106461747204634464545514462467053025211522455355747565651635474620065116322613763456156656367717707741376207234704572527766737
0000100120023003410453057006600725104311111267130414501533167217162047215422242362240725322671274430013115322333353464355636753731406641774206434644554514462647035022511252455357547655615634574260056113622163736451656566376717707471367202734074527527766377
0000100120023003400450157006601711302171411251230144713531266167426022610222727362741265526632476320132103323363736453052336437714706451046254533414742524164427755065313552151325240555557645377610564106723633165446452646660717400711774267435734377547562757
0000100120023003400451057006610713102711411252130414731532166617462026210222772367241625562634276230123103323633763450352336473717406541064255433144724521464247755063513552115322540555575643577160546107623363156444652466606714700171747264735374377545762577
0000100120023003400450156016701701604171111261532114316551067107425012315222027372646235325622272330434163723313033473451366535714705461045274234424247534366467254005217532456355741555654635770610765126625633364466251626463737204711574207432754670577761747
0000100120023003400451056106710706104711111265132114361550167017452013215222072376246325352622272330443167323133033474351636553717405641054272434244274533466647245002517352465357541555645637570160756126625363346462651266436732704171547204732574607577761477
0000100120023003400450157006601721107131612211535154012541563147725012112232527302343235627642773360236173125323434413750316636714402441746264430474446554463427553065510552453315243555752625572670767136720663461456056636163727204721074237135764774517666707
0000100120023003400451057006610721107311621215135514021545163417752011212322572303243325672647273630263171325233443417350136663714402441764264430744464554463247535065510552435312543555725625572760776137620663416450656366136722704271047231735674747516766077
0000100120023003400450057006601711606171011241232164314551767137623012412252726302243235424652572370435153627353034433751356634774102431047254336454346544161477252045611522757355140555656635272640361106325643467476251636660737506721774227134734171557260767
0000100120023003400450057006610716106711011242132614341557167317632014212522762302243325442655272730453156327533043437351536643771402341074253436544364541461747225046511252775351540555665632572460316103625463476472651366606735706271747221734374117552760677
0000100120023003400450157006601701204171616231331134510521567177724042615232024312642235627632673310635113125363232443457366033774306441545244131474247504163427256045313542155375146525554605573670462156720673164476556636264747502711572277233754076517266707
0000100120023003400451057006610702104711661233131314501525167717742046215322042316242325672636273130653111325633223444357636033773406441554241431744274501463247265043513452155371546255545605573760426157620763146475656366246745702171527272733574067512766077
0000100120023003400450156016702711403121713241230174616551462177426032117212024312642235627652671310434133727353235403555326630744706451142224630414540534667447052055714552251315346525750635373650063166425633264476754636165767307761076217732724374557564717
0000100120023003400451056106720714103211731242130714661554162717462031217122042316242325672656271130443137327533253405355236603747406541124226430144504536467447025057514552215313546255705633573560036164625363246477654366156763707671067217732274347555764177
0000100120023003400450156016707701604111111231135164710521566137425062711262723302242225523632572330334113326353433403555346731714703431047254737454446524666467251045211542356375440535550665075620766116223623061446452676664727401751575207434774377577266727
0000100120023003400451056106770706104111111231135614701525166317452067211622732302242225532635272330343113326533433405355436713717403341074257437544464526466647215042511452365374540355505660575260766112623263016444652766646724701571557204734774377572766277
0000100120023003400450157006601741500161612221531124715531265177426002211272226362747265321652077370535103321333433463052336336774205441045244132444347514666437553075113542457315540545257665571610763126126643061456253656462717400771576227236764373547467747
0000100120023003400451057006610745100611621225131214751532165717462002211722262367247625312650277730553103321333433460352336363772405441054241432444374516466347535071513452475315540455275665571160736121626463016452653566426714700771567222736674337544767477
0000100120023003400450157006603721104131612201131174713551663157224072215232426302246265324612473360535113626343033443452336731754204471145274533414045564562467757065115542057325544525151635773630766146122623066456051626660747507741277217330744677557763727
0000100120023003400451057006630721104311621201131714731556163517242072215322462302246625342614273630553116326433033444352336713752404741154275433144054565462647775061515452075325544255115637573360766141622263066450651266606745707471277213730474677557763277
0000100120023003400450156016703711304121712221133134610551060147125022514272726302545265324662570370431173121323532433752336636704101461443234536474544524267407254075711542557365440535456635173660663156524643066476552676167737207741276257331714072547566727
0000100120023003400451056106730713104211721221133314601550160417152025214722762305245625342665270730413171321233523437352336663701401641434235436744544522467047245077511452575364540355465631573660636155624463066475652766176732707471267253731174027545766277
0000100120023003400450157006601711307151615251230144316521264157224032114262726312746205021652071320236133725343733443450356636744106441243274135464343514660437457075711542057335546575557625770660663126125653161476254636362717504721072257336724275537467747
0000100120023003400451057006610713107511651252130414361522164517242031214622762317246025012650271230263137325433733444350536663741406441234271435644334516460347475077511452075335546755575627570660636121625563116472654366326715704271027253736274257534767477
0000100120023003401450157006602751306111717211230134410531262137321022517232021342446265525612770340736113125343630443752316336724705471046214636474744534764457755005213552453315546535256655074620164166420673762456253646264757601731272207534764675537367717
0000100120023003410451057006620753106111771212130314401532162317312025217322012344246625552617270430763111325433603447352136363727405741064216436744744537464547755002513552435315546355265650574260146164620763726452653466246756701371227205734674657533767177
0000100120023003400450156016704711306171411251432174316571060167527072211222625302442245423632572310031173725323135443253376630734202431144274335464643544560437055025611562456375145505656635176640765156521613062446753646262777604741373217735734275567260777
0000100120023003400451056106740713106711411254132714361570160617572072211222652304242425432635272130013177325233153442353736603732402341144273435644634545460347055026511652465371545055665631576460756155621163026447653466226776704471337217735374257562760777
0000100120023003401450157006607731207131011261234124112551762127623052210222224342443255722612471350034133327353235453456366435734606411147204635404747524164467457065510552751315642565553635171610766156622633067446053646660767403771774227731734473557560737
0000100120023003410451057006670732107311011262134214121557162217632052210222242344243525722614271530043133327533253454356636453736406141174206435044774521464647475065510552715316542655535631571160766156622363076440653466606764703771747227731374437555760377
0000100120023003401450157006603731301151412221630174616551667127621052211262725302243255225642775350734103326373433413752316334724703461045274136454543514264457252055713512753305644505654615177660263146423623560406451636660727400711377257431744672577764767
0000100120023003410451057006630733101511421226130714661556167217612052211622752302243525252647275530743103326733433417352136343727403641054271436544534512464547225057513152735306544055645611577660236144623263506404651366606724700171377254731474627577764677
0000100120023003400450157006603711300131713221734124313551666117025072214252622322345275121632772340031113427363437463455346335764600471142234437454245554364447157005413512453375446505252655075620166126627613066446656656366747105751677217532714072577763727
0000100120023003400451057006630713100311731227134214331556166117052072214522622323245725112637272430013114327633473464355436353766400741124234437544254553464447175004513152435374546055225650575260166126627163066446656566366741705571677215732174027577763277
0000100120023003400450157006601741502161111251433144616571360127021032111272525372746205221642673360234103327323136463255326437724303431145254736454443504767447152035512522653345140545756655372670667146420663362476551646560767404721576277131734377527560757
0000100120023003400451057006610745102611111254133414661573160217012031211722552377246025212646273630243103327233163462355236473723403341154257436544434507467447125035512252635341540455765653572760676144620663326475651466506764704271567271731374377525760577
0000100120023003400450157006601711302151614271530144412551763157025052314252724322346265121632676320436123227323135433455356033734107471046244732414645514265447157045412572753305745505353665077660062146321663362466352646562717400711771247135764377527666777
0000100120023003400451057006610713102511641275130414421557163517052053214522742323246625112636276230463122327233153434355536033731407741064247432144654512465447175044512752735307545055335660577660026143621663326463652466526714700171717241735674377526766777
0000100120023003401450156036703701203141714241736154117521565177321002611222221362044245722652071360637143525363234403353376735754500451741264232434440514463427757045312572155355243555651605475630462136326643067426257606161757400711676217337764276537664767
0000100120023003410451056306730702103411741247136514171525165717312006211222212360244425722650271630673145325633243403353736753755400541714262432344404514463247775043512752155352543555615604575360426133626463076422657066116754700171667213737674267536764677
0000100120023003401450157006600721505171417211237154013531766167522012110212326372744205222662172370635143421373736453553346032774301461045264332434446554363457751035314522155355046575251605770660362116326643564476254656264717407741576237136724074527664737
0000100120023003410451057006600725105711471212137514031537166617522011210122362377244025222661272730653144321733763455353436023773401641054263432344464553463547715033514252155350546755215607570660326113626463546472654566246714707471567231736274047526764377
0000100120023003400450157006601761205131714211234164015531262127021022413212421372741265526662572370535133627353131463054336034704304471243254737424644534761477656005614552554335547535155625672650462106723633164456257616663737402711072277631734677547465707
0000100120023003400451057006610762105311741212134614051532162217012024213122412377241625562665272730553136327533113460354336043703404741234257437244644537461747665006514552545335547355155626572560426107623363146452657166636734702171027276731374677544765077
0000100120023003401450157006600701203171412261635144215571161167224072411242525342046235023632374350133103127323537463452376334714706411045224334464540574663427351065510562251315244575552675575630366166724643763426650646161757602721473277733754672517560777
0000100120023003410451057006600702103711421266135414251571161617242074211422552340246325032633274530133101327233573464352736343717406141054223434644504576463247315065510652215312544755525675575360366167624463736426650466116756702271437277733574627515760777
0000100120023003400450157006607701602151615231134164717511165107725022716212027352441235424632472340332143727363035463251366535714706461744204234424346524265437751005414532155335746505557625675620663176223633261416454656061707304711576267437734375527361727
0000100120023003400451057006670706102511651231134614771511165017752027216122072354241325442634272430323147327633053462351636553717406641744202434244364522465347715004514352155337546055575626575260636172623363216414654566016703704171567264737374357523761277
0000100120023003401450157006605711404131613271430134313551762147021042616222123352443255222672177320334163425323135403652336437754504451245274536474042514663427553065117572356345040545151625677660462136122673162466050656560717700771576227136764377547467737
0000100120023003410451057006650714104311631274130314331557162417012046216222132354243525222671277230343164325233153406352336473755404541254275436744024516463247535061517752365340540455115626577660426131622763126460650566506717700771567221736674377544767377
0000100120023003401450157006607701206111311241735154713521561117023072215272422322346255123632672310434113620363736453053376630714704431343274130474247564265437554075710552455315246545256635271650666156220643364446652646765757603751774267334704272507161747
0000100120023003410451057006670702106111311247135514731525161117032072215722422323246525132636272130443116320633763450353736603717404341334271430744274562465347545077510552455312546455265632571560666152620463346446652466756756703571747263734074227501761477
0000100120023003400450157006601711400131412271732164610531265137423052210242121372146265325622273310435163325343235413757366037754501461346274330424644524164467357075410552655325741555454655071620667156720663364426354676765757600711471277231734672537362747
0000100120023003400451057006610714100311421277132614601532165317432052210422112371246625352622273130453163325433253417357636073755401641364273430244644521464647375074510552655327541555445650571260676157620663346423654766756756700171417272731374627533762477
0000100120023003400450157006601701205141412231131134610521467177721052214262124322146235325602472330337103327323136463654316530744405461145274336454242504763427755015110512457355746575353625677660565166420663364426551626463727705731177247536724774537660757
0000100120023003400451057006610702105411421231131314601524167717712052214622142321246325352604272330373103327233163466354136503744405641154273436544224507463247755011510152475357546755335626577660556164620663346425651266436727705371177245736274747536760577
0000100120023003400450157006603711306121015241337124214531365107126022515232027362443255422672670340731113425363437423653376637744105471646214132414042534467447655005312522552345541575755635171620366166124643763426350666565777705741277217534764670507163727
0000100120023003400451057006630713106211051243137214241533165017162025215322072364243525422676270430713114325633473426353736673741405741664211432144024534467447655003512252525345541755755631571260366161624463736423650666556777705471277215734674607501763277
0000100120023003400450157006601761205131714231134164112521260147423012417232226302546265324652672370535133620333434473551376637754400471241244737424644514663457751005614552254335745505155665072650462156726653061476751636362777604711072257232734373517166737
0000100120023003400451057006610762105311741231134614121522160417432014217322262305246625342656272730553136320333443475351736673754400741214247437244644516463547715006514552245337545055155660572560426157626563016477651366326776704171027252732374337511766377
0000100120023003401450157006603711305141612221734104713501463157322002614272225372645275627612270370137153523363737463454326231774506451443234435424045514662467556005216562252335347525151645477610263136120633165446655636660727400711774267131744570547563777
0000100120023003410451057006630713105411621227134014731504163517322006214722252376245725672612270730173155323633773464354236213775406541434234435244054516462647565002516652225333547255115644577160236131620363156446655366606724700171747261731474507545763777
0000100120023003400450157006603721106111117241330144314571365107023032314262527312146265225672671340035163223363532423254316731724605461744204136474347514264447052075713512455355541555257665574670664116323623066456352646762737504721775257432734670517660777
0000100120023003400451057006630721106111171243130414341573165017032033214622572311246625252676271430053162323633523422354136713726405641744201436744374512464447025077513152455355541555275665574760646113623263066453652466726735704271757254732374607516760777
0000100120023003401450157006601761303161712221130144517541461167224062411252027372744205525632371310435163727343033433452326530734206421741254330424446524761427457025311542055365045525351675576650061156624623266436557636167777603771473207632754173567665747
0000100120023003410451057006610763103611721221130414571544161617242064211522072377244025552633271130453167327433033434352236503732406241714253430244464527461247475023511452055360545255315675576560016156624263266435657366176776703771437206732574137566765477
0000100120023003400450157006601741502151717251431134610531260127227002714212121332646255721652076320031153627323434423351376334744306441744254733414046514562467251045617552555315240545656635777660063136321663467456252646663717402721472257333754677577360757
0000100120023003400451057006610745102511771254131314601532160217272007214122112336246525712650276230013156327233443423351736343743406441744257433144064515462647215046517552555312540455665637577660036133621663476452652466636714702271427253733574677573760577
0000100120023003400450157006601721104171315251331114617571360127423002611272525372746265326622372370133163227363033433255326435744400441144274236454245534765477156045213512751325246535055655071620461156620673764466053646266717507751373267434764274507165747
0000100120023003400451057006610721104711351253131114671573160217432006211722552377246625362623272730133162327633033432355236453744400441144272436544254537465747165042513152715322546355055650571260416156620763746460653466266715707571337264734674247501765477
0000100120023003400450157006600711302111417261733174717551460157527022516252723312540245321642177320436113622363631453053356032744400471243234437464643554361477755005311512555325243525656645370610164176424623264436655626664757606721172277133734475527760767
0000100120023003400451057006600713102111471267133714771554160517572025216522732315240425312641277230463116322633613450353536023744400741234234437644634553461747755003511152555322543255665643570160146174624263246436655266646756706271127271733374457527760677
0000100120023003400450157006601701205131616231134124213511267177123042615242023322146255324672273360234103127343633453051356435714407411342254530444242564764447055035514532557325546545151675373670662176521663467426755666066747100771177257237764276537366707
0000100120023003400451057006610702105311661231134214231512167717132046215422032321246525342672273630243101327433633450351536453714407141324255430444224567464447055035514352575325546455115673573760626175621663476427655666066741700771177252737674267533766077
0000100120023003400450157006601711303161011261235154713521464127524062711262724342443225221602471310334173525363437463552326033724607421142254333414644504764457255045311542557305247565355665075620461136727613663426750666167777701751373207536764570527364767
0000100120023003400451057006610713103611011262135514731524164217542067211622742344243225212604271130343175325633473465352236033726407241124253433144644507464547255043511452575302547655355660575260416137627163636427650666176777701571337205736674507523764677
0000100120023003400450157006601751502111616241230154713531261137021052614212224312646275321672270340532143426353131473553346237724603431642254730474144574764467152035514532751325245505053665474670564116522633764436650666660767303771177277635734072547562757
0000100120023003400451057006610755102111661242130514731532161317012056214122242316246725312672270430523144326533113475353436273726403341624257430744144577464647125035514352715322545055035664574760546115622363746436650666606763703771177276735374027545762577
0000100120023003400450157006603721101141714261234164314501465107527002217212327362444255225612272340736153323363437403751336636754201411345204132434640544167477156005312522753355544525352665573630167156624643762426650666661707507751677217533714473527765747
0000100120023003400451057006630721101411741262134614341504165017572002217122372364244525252612272430763153323633473407351336663752401141354201432344604541467747165003512252735355544255325665573360176156624463726426650666616705707571677215733174437527765477
0000100120023003400450157006603711302161717251634124012561163147025022417232421312643235622652072310731163421373433403753356535704602421346244437444144554366467554005314552155325746505756635173670765116122633665446650646562737204771172277230714275557766777
0000100120023003400451057006630713102611771256134214021561163417052024217322412316243325622650272130713164321733433407353536553706402241364244437444144553466647545003514552155327546055765631573760756111622363656446650466526732704771127272730174257557766777
0000100120023003400450156016702701604171115271732164610531665137422032110272724362242235520612475370736133321323031443452346636744100451342254531474645524267407255005415562751345546575355615176640062126121663364456254636765707301731574267337734476527763777
0000100120023003400451056106720706104711151277132614601536165317422031210722742362242325502614275730763133321233013444352436663741400541324255431744654522467047255004515652715345546755355611576460026121621663346452654366756703701371547263737374467527763777
0000100120023003400450057006601711607131614221130154314541165177123052617262027342446255225632574350337173525343131463652376033714407411042264335424341524364467252075415512155305644575356665270610462156323623667476251626264777705751177227634734373507466707
0000100120023003400450057006610716107311641221130514341541165717132056217622072344246525252635274530373175325433113466352736033714407141024263435244314523464647225074515152155306544755365662570160426153623263676472651266246777705571177226734374337504766077
0000100120023003401450157006606741400131113261333174716521265107621072711222426352442245324602472370734103123353630413755366433704604451144264437424543534362417052015616572557325544525755635275650662126627613366406554676165777303711675257232734470517160777
0000100120023003410451057006660744100311131263133714761522165017612077211222462354242425342604272730743101323533603417355636433706404541144264437244534533462147025016516752575325544255755632575560626126627163366405654766156773703171657252732374407511760777
0000100120023003400450157006601721604171712261335154312511760157123042615232724332642275021662074320532173723313134423350326636754406451741224534434046534361427657025417562557345140545155635771610763146422623067436555666664747502711775217636724570537460737
0000100120023003400451057006610726104711721263135514321517160517132046215322742336242725012660274230523177323133143423350236663754406541714225434344064533461247675024517652575341540455155637571160736144622263076435655666646745702171757216736274507534760377
0000100120023003400450157006603711300161614221533124517541567177324072411272621322144235523602570370535133322333733463554316136704102421345264737454540514264427052015117562456335745545257665071650063176224643566466652646361727604771771257230744672537661747
0000100120023003400451057006630713100611641225133214571545167717342074211722612321244325532605270730553133322333733465354136163701402241354267437544504512464247025011517652465337545455275660571560036172624463566466652466316726704771717252730474627536761477
0000100120023003400450156016703701605121111241436154710521663177123022417222525362340245324642177340035163423313232443351376534764707411345254630414245514564427251045617562353355741565053665071620263156323623666446750626765747500771277277731744672557063767
0000100120023003400451056106730706105211111244136514701526163717132024217222552363240425342641277430053164323133223443351736543767407141354256430144254515464247215046517652335357541655035660571260236153623263666447650266756745700771277277731474627550763677
0000100120023003400450157006601771606171416201432174316511265107424012417232226352446255026632471350435123427323032463455356333744203411045224531464747554366467751055616522051345141535251635274670263136720673663456251676765707302721171247333754670577465777
0000100120023003400451057006610776106711461204132714361512165017442014217322262354246525062634271530453124327233023464355536333742403141054225431644774553466647715056516252015341541355215632574760236137620763636452651766756703702271117243733574607574765777
0000100120023003400450157006600701601141214271135144412531766167424072216212322322640245121652276320031143527353135453052326333724503461446254730434146564567477657055514532354315242575754605572630167106727663467436555666664747105731072267332714173577363717
0000100120023003400451057006600706101411241271135414421537166617442072216122322326240425112652276230013145327533153450352236333725403641464257430344164565467747675055514352345312542755745605572360176107627663476435655666646741705371027263732174137573763177
0000100120023003400450157006607711406121717201433174510521464157126062413242522302347225427622174320137173523353235403756316534774304431243254630414645514263427451055511512751325243565056665071650361126625633764446450656663727707761072257736764173537364767
0000100120023003400451057006670714106211771204133714501524164517162064213422522303247225472621274230173175323533253407356136543773404341234256430144654512463247415055511152715322543655065660571560316126625363746444650566636727707671027257736674137533764677
0000100120023003400450157006601711307111416231332164517501466107526072410222625322543225423612777370132163424373232403655356336774200451145224433444544564764447451025310512151335747535656655373650166106324623663456052616765717400771277277633714475557266727
0000100120023003400451057006610713107111461233132614571504166017562074210222652325243225432617277730123164324733223406355536363772400541154224433444544567464447415023510152115337547355665653573560166103624263636450652166756714700771277276733174457552766277
0000100120023003400450157006601771406171116251430144213531764127023022415272426372146205121632573360132163222353737443755356037714703431443274235464042524266467251065513512051375344555553615475620766166422673362446450666163717504711775267330754276537465707
0000100120023003400451057006610774106711161254130414231537164217032024215722462371246025112635273630123162322533773447355536073717403341434272435644024522466647215065513152015373544555535614575260766164622763326444650666136715704171757263730574267534765077
0000100120023003401450357006600701703171417261637124516521561137424012216232521332342245022672672330635113627343530443050316335774105441045224231444341564764427256005311512753355746525456635471650366156227673066426754636661737202711074277535754475567461777
0000100120023003410453057006600707103711471266137214561525161317442012216322512333242425022676272330653116327433503440350136353771405441054222431444314567464247265003511152735357546255465634571560366152627763066427654366616732702171047275735574457564761777
0000100120023003400450157006601761205141417231137114117521260127227032311222726352344255627602477340636143620333332423651336535734500451243274235464443514566437156075714542655325545505056635770610462176526643264456251646366777302711471257730774374517166707
0000100120023003400451057006610762105411471231137114171522160217272033211222762353244525672604277430663146320333323426351336553735400541234272435644434515466347165077514452655325545055065637570160426175626463246452651466366773702171417257730774347511766077
0000100120023003400450157006601711402161714231135154614541160147721052211272027322143235424662570320637153627363237413253356436774302441642254334434046514663427255015110512354345245505752665074670663106322623564476753676163737601751775207536764475527365777
0000100120023003400451057006610714102611741231135514641541160417712052211722072321243325442665270230673156327633273412353536463773402441624253434344064516463247255011510152345342545055725660574760636103622263546477653766136736701571757205736674457523765777
0000100120023003400450157006601721600131714211235144617531764127322022514212725302245205121662575350334113620363737443452326636704105461145264432434446574663437553025116522751335544555055615474670167106722673366456257636660727407721473267333714173507465777
0000100120023003400451057006610726100311741212135414671537164217322025214122752302245025112665275530343116320633773444352236663701405641154264432344464576463347535021516252715335544555055614574760176107622763366452657366606724707271437263733174137504765777
0000100120023003400450156016701711103121411261630164710521565157424002315242723312743255627622274320334173725323135403752346630744706451243234730414744514665477055045616522251315347525553635377660361156624653162426650626664767302771775207431744473557063767
0000100120023003400451056106710711103211411266130614701525165517442003215422732317243525672622274230343177325233153407352436603747406541234237430144744516465747055046516252215313547255535633577660316156624563126426650266646763702771757204731474437550763677
0000100120023003400450157006601761201141714221535124015541563147524002711272421362442225321672672310535143627323131463650326332704304431142254732464347564767477755055611532254335540545454665572670061116523633467456357636663737604721771207632734670517665707
0000100120023003400451057006610762101411741225135214051545163417542007211722412364242225312676272130553146327233113466350236323703404341124257432644374567467747755056511352245335540455445665572760016115623363476453657366636736704271717206732374607516765077
0000100120023003400450157006603771604131616251633144214501461157122002612252525362243235722642672330637153227333035443253376131744102421641204231464747534665407655045411532554305742565755635275670361176421673061466052616467767403751277277135734475507361747
0000100120023003400451057006630776104311661256133414241504161517122006212522552362243325722646272330673152327333053442353736113741402241614202431644774536465047655044511352545307542655755632575760316174621763016460652166476764703571277271735374457503761477
0000100120023003401450157006604701205141115271532124313561364107023032115232124362042245424672277360637103723363136443752316535724506421342204131474540574764467754035516512557345540565256615177610666156622633364416250656463727701731074257237734675547263777
0000100120023003410451057006640702105411151275132214331563164017032031215322142360242425442672277630673107323633163447352136553725406241324201431744504577464647745035516152575345540655265611577160666156622363346412650566436727701371047252737374657542763777
0000100120023003401450157006602711305131316241332164717501766167327022514272726312746235525602570320537133321323735443052346637754406411241234534424144574360437655005614552354325341555752655070610362156222673660416657616464757607741674217130744272547663717
0000100120023003410451057006620713105311361243132614771507166617372025214722762317246325552605270230573133321233753440352436673754406141214235434244144573460347655006514552345323541555725650570160326152622763606416657166446756707471647211730474227546763177
0000100120023003401450157006606751301151316221136104715501464157527032310222622312747265223642771310436163125343232403357316334724603411444264735464742514260417355045212572753315346545057655075620767166520663264446051666362717407741473207532754377557566737
0000100120023003410451057006660753101511361221136014751504164517572033210222622317247625232647271130463161325433223403357136343726403141444267435644724512460147355042512752735313546455075650575260776165620663246440651666326714707471437205732574377555766377
0000100120023003400450157006601711300131612251437114416521263147327062710212723342442235121652074350234163423363135453557376032704607421147234534434247554366437451065517552557315243525055625570640361176624623566466051646266757206761373227134774774517660777
0000100120023003400451057006610713100311621254137114461522163417372067210122732344242325112650274530243164323633153455357736023706407241174235434344274553466347415065517552575312543255055625570460316176624263566460651466266752706671337221734774747516760777
0000100120023003401450156056706701203151613221634124117571165177426022416222725352043235023612373370031113127333433453456306235754502421346264730444440514667407154075712572354365640565454655272610566116523623067476254676661727305731774237130754475517266747
0000100120023003410451056506760702103511631226134214171571165717462024216222752350243325032613273730013111327333433454356036253755402241364267430444404516467047145077512752345366540655445652572160566115623263076472654766616723705371747231730574457512766477
0000100120023003401450157006602701604171214211737154313551666117123032614252626322647225527602575350334163727333134423554336033734102431142204136404747554464407754025115532155345240545355665472670562176624643663416650626367737206751771227230774570517164767
0000100120023003410451057006620706104711241217137514331556166117132036214522662326247225572605275530343167327333143425354336033731402341124201436044774554464047745021515352155342540455355664572760526176624463636416650266376732706571717222730774507511764677
0000100120023003400460057016501741603141111201532144715551466167623002213262221312644215720652576310736143221373031433252336533724700431143274236474343544565407154035116552453375342565557605773650767106426643162446455666262757201751477207632754377567267747
0000100120023003400460057106510746103411111205132414751554166617632002213622212316244125702655276130763142321733013432352336533727400341134272436744334545465047145031516552435373542655575607573560776104626463126444655666226752701571477206732574377562767477
0000100120023003400450157006601731307151514241232164015511266107322012112232626302347245424652677370334103126373532423251356437714407421642254533414446524160427255055713552751345541575056665574610166176626643264456353676064737601731277267330774570577364737
0000100120023003400451057006610733107511541242132614051512166017322011212322662303247425442656277730343101326733523422351536473714407241624255433144464521460247255057513552715345541755065665574160166176626463246453653766046736701371277263730774507573764377
0000100120023003400450157006603711302161012231136114713551464117224042711272625302345265721632477370031133322333532413254326630754502421646244437454144504763457156055310552456325743575756665272610664116127623366456054636066737201751774257730744275547566777
0000100120023003400451057006630713102611021231136114731554164117242047211722652303245625712634277730013133322333523412354236603755402241664244437544144507463547165053510552465327543755765662572160646111627263366450654366066732701571747257730474257545766777
0000100120023003400450157006600701607131514221131114412531366167725042615232625332640275225612776310435113622333032433455366731724704471342274230434540564761427153075415572254335746535454605570640562146127673165426653616664727200711575277631744375567264737
0000100120023003400451057006600706107311541221131114421533166617752046215322652336240725252617276130453116322333023434355636713727404741324272430344504567461247135074515752245337546355445605570460526141627763156426653166646722700171557276731474357562764377
0000100120023003401450157006603761204171316201231134713521465167724032111242523342042275023662172310636133321353735443250316530724304431741264435424045514663427157075216572557305642565355645477660564166524663067436451626265747505751272217130744670577763777
0000100120023003410451057006630762104711361202131314731524165617742031211422532340242725032661272130663133321533753442350136503723404341714264435244054516463247175072516752575306542655355644577660546165624663076434651266256745705571227211730474607577763777
0000100120023003400450157006600711607131614251634124015521563157524022411252625372644235321602177370137143722333537433256366034744107421542224230434144534766437052045611532751355546575353625775630465166120673764426651626366777502711076237431714570547466727
0000100120023003400451057006600716107311641256134214051525163517542024211522652376244325312601277730173147322333573432356636043741407241524222430344144537466347025046511352715355546755335627575360456161620763746426651266366775702171067234731174507544766277
0000100120023003400450157006607701601151515271533124610541462137527022610222326362444235721612272310732143723313533463250356131754207471641234730414146524264467655005315542254345541575756635477640164136324623566406456636265777304711676217330774375527765707
0000100120023003400451057006670706101511551275133214601544162317572026210222362364244325712612272130723147323133533462350536113752407741614237430144164522464647655003515452245345541755765634577460146133624263566404656366256773704171667213730774357527765077
0000100120023003400450157006601721104111616201137114112551663157227002717232522312543235627642774320334113422333736463550326530704302421642234731474747554464447256045310552754315346505553635272650166156720663762446653616663767407751171257530744274547563767
0000100120023003400451057006610721104111661201137114121556163517272007217322522315243325672647274230343114322333763465350236503703402241624237431744774554464447265043510552745313546055535632572560166157620663726446653166636764707571117255730474247545763677
0000100120023003400450156016702701606121714241733144215511265177224012314212023372146275325652472330031113626343533433657376435754204461045214137454643524663417655015512572555305743525454675372610164136327663666406454636560717703771472207232724670577065767
0000100120023003400451056106720706106211741247133414251512165717242013214122032371246725352654272330013116326433533436357736453752404641054211437544634526463147655015512752555307543255445673572160146133627663666404654366506717703771427202732274607570765677
0000100120023003401450157006603741600111713231336154517511162127125002612252422362047225324652570370734163423363237443055326136704401471642234534434244574565447052035216512457315442535756655077610065126624643566466651636361707305731377227131724475577766777
0000100120023003410451057006630746100111731233136514571511162217152006212522422360247225342655270730743164323633273440355236163704401741624235434344244575465447025032516152475314542355765650577160056126624463566466651366316703705371377221731274457577766777
0000100120023003401450157006605771200131316211435144416521466167324072714272225312746235525602470350734133324323232413255326637744301411641224337464047534765437156005613552751345046505256655070610765166425663165446452616362727706721072257731734475577363717
0000100120023003410451057006650772100311361214135414461524166617342077214722252317246325552604270530743133324233223412355236673743401141614223437644074537465347165006513552715340546055265650570160756164625663156444652166326727706271027257731374457573763177
0000100120023003400450157006601711404111612251630154215571163177122042616232027322347265324652072370637113625343031443453356735744306451545214137424242534660427251055313512155365444575053675370660462156723623767466051676266747507741074217336764373557262747
0000100120023003400451057006610714104111621256130514251571163717122046216322072323247625342650272730673116325433013444353536753743406541554211437244224536460247215053513152155364544755035673570660426157623263776460651766266745707471047213736674337552762477
0000100120023003400450157006601761201141412271730144213531765137724042511262226302546265324652573360532163720333736413754316237724503411444264437424042514565407751055610512655315342545456635275670663176522623467436551626066777300771473227131714670537365747
0000100120023003400451057006610762101411421277130414231537165317742045211622262305246625342655273630523167320333763417354136273725403141444264437244024515465047715056510152655313542455465632575760636175622263476435651266066773700771437221731174607533765477
0000100120023003401450157006606701606171412271133174217511465107621022610212322352447265427612775350633133622333430473551366034754707421343244430434244564561437252035514552757305246505553615177630664106724663165456253616265737402711774207535764473567261727
0000100120023003410451057006660706106711421271133714271514165017612026210122322354247625472617275530633136322333403475351636043757407241334244430344244565461347225035514552775302546055535611577360646107624663156452653166256734702171747205735674437562761277
0000100120023003400450157006601721100131315241437124610511265107527022614212622332140245127672670320637113625363437473352336332724500451144254537454346544566457553045212522751305641555656635774660664106722673364456257646163727400711673247333734777517165747
0000100120023003400451057006610721100311351244137214601512165017572026214122622331240425172676270230673116325633473473352336323725400541144255437544364545466547535042512252715306541555665637574660646107622763346452657466136724700171637243733374777511765477
0000100120023003400450157006603711300161615271433124517521464127725052314262027322541265627632573360435173722333631413550356530774106421142204135464343544162417457015113512555375340545656625675620164166422623464476250626367737402771473277631774670507365747
0000100120023003400451057006630713100611651274133214571524164217752053214622072325241625672635273630453177322333613415350536503771406241124201435644334541462147475011513152555373540455665626575260146164622263446472650266376734702771437276731774607503765477
0000100120023003400450157006600701607151615241731114510531262127125072412232326362240245523642670320337143427323134423656366535744101461746264335464245534460437554045216512751305741575251635173630061116226643763456254656264777701731277207533754473557766777
0000100120023003400451057006600706107511651247131114501532162217152074212322362362240425532646270230373144327233143426356636553741401641764263435644254534460347545042516152715307541755215631573360016112626463736452654566246777701371277205733574437557766777
0000100120023003400450157006600711304131712201133124614521265167224032111272622342445205725602472310436133625373733413256316033754207471243214636454045534364427457005215542354365647565257615170660164146123653667456357646265747501751575267337714377527660777
0000100120023003400451057006600713104311721201133214641522165617242031211722622344245025752604272130463136325733733412356136033752407741234216436544054533464247475002515452345366547655275611570660146141623563676453657466256745701571557263737174377526760777
0000100120023003400450157006600701207111311221131174616551464117323042716252024322647255121652676310035123223363135453057366433704601421446254332434644574363457255005311532652345247525352655275670166106727673364466354656264717404741774257530714377527766777
0000100120023003400451057006600702107111311221131714661554164117332047216522042326247525112656276130053122323633153450357636433706401241464253432344644573463547255003511352625342547255325652575760166107627763346463654566246714704471747255730174377527766777
0000100120023003401450157006606721601151517271133174610501464107222072710212625332641265526642772370736153520373434433256316131704306421446214432434544574363457754025411532453355046575055635472610361176224623062456351676663777503731674207632754475557261727
0000100120023003410451057006660726101511571271133714601504164017222077210122652336241625562647272730763155320733443432356136113703406241464214432344544573463547745024511352435350546755055634572160316172624263026453651766636775703371647206732574457552761277
0000100120023003400450157006600701206111515271731134414531662137227002614262724362243235523612477330635123423353035443755346131744102421741254633414146504766467256045316572051355747525155635276640167106324623364456052616765747500741172267337764275557263777
0000100120023003400451057006600702106111551277131314441536162317272006214622742362243325532614277330653124323533053447355436113741402241714256433144164507466647265043516752015357547255155632576460176103624263346450652166756745700471127263737674257552763777
0000100120023003401450157006605741700131115221636104716531265107526072416212027332642275424612770340537163323353232413257376433774500451446234432444543514166467052015615542751325544505353665472610562176224623667416450666361727300711377217337734475557566727
0000100120023003410451057006650747100311151226136014761532165017562074216122072336242725442617270430573163323533223412357736433775400541464234432444534511466647025016515452715325544055335664572160526172624263676414650666316723700171377213737374457555766277
0000100120023003400450157006601711303141712251432174412501766107527042517232322312546255026622377340137133624313033453052346637714105461045264632464343574564447052045313512757315246545251655277660061136725633164446656636265737502721074257537714477567261767
0000100120023003400451057006610713103411721254132714421507166017572045217322322315246525062623277430173136324133033450352436673711405641054266432644334575464447025043513152775312546455215652577660016137625363146446656366256735702271047255737174477562761677
0000100120023003400450156046703701207151317221136154112551764117323062114232523302342245722612471350436173125363632403653356237754400471242234436474740514664457457025310542552375441575351665070610462156527673266466351636366777604741676207531714275557063727
0000100120023003400451056406730702107511371221136514121557164117332061214322532303242425722614271530463171325633623406353536273754400741224234436744704516464547475023510452525374541755315660570160426155627763266463651366366776704471667205731174257550763277
0000100120023003400450157006601741501151615271733144215501465137023062713212525312642275423672271310532103726343232433257316436724606461444204237454544534661477452025311532653305147565355655075670461116220663763466053676264717407741576227134774373567260757
0000100120023003400451057006610745101511651277133414251504165317032067213122552316242725432672271130523107326433223432357136463726406641444202437544544536461747425023511352635301547655355650575760416112620663736460653766246714707471567221734774337562760577
0000100120023003400450157006601761204131712201435124214511163157424002211272723362442225523632472310731143623313033463055346136724504451144254737454347504666437457075711532556365640555257635272630766116524623061436656656560727607741471257530774373517266777
0000100120023003400451057006610762104311721204135214241511163517442002211722732364242225532634272130713146323133033460355436163725404541144257437544374506466347475077511352565366540555275632572360766115624263016436656566506726707471417255730774337512766777
0000100120023003400450157006603711302161416251437154012561163177526042517222625302341265225632677370031163725373234413754326332734506421241274135424045514464447152045310542353325747535656655077640664156322623066436454676165717100771575277633714670527364717
0000100120023003400451057006630713102611461254137514021561163717562045217222652303241625252636277730013167325733243417354236323735406241214271435244054514464447125043510452335327547355665650577460646153622263066434654766156711700771557276733174607523764177
0000100120023003400450156016707711304121514221536144314571060127224052613262024312747225627642671360633133322373031443757366530734201411241244135424045574366457751005712522652315545535355645475670164136720633266466657646463747507751575207632734670517263717
0000100120023003400451056106770713104211541225136414341570160217242056213622042317247225672646271630633133322733013447357636503732401141214241435244054573466547715007512252625315545355355644575760146137620363266466657466436745707571557206732374607512763177
0000100120023003400450157006601721104131113261735144717531260157224002211272522362243235721642777330031143423353235463055366136754500441646234432434742514464427356055717552151305744555257665473670766116220663266446656656560727201751471257333714774507366737
0000100120023003400451057006610721104311131267135414771532160517242002211722522362243325712647277330013144323533253460355636163755400441664234432344724514464247365057517552115307544555275664573760766112620663266446656566506722701571417253733174747503766377
0000100120023003401450157006603711404171616201237154217531365167423052210212726312643255624622175350234133721353733443256316037704603411444224336474544514267447157055310552751325243565456665571610465176220643364466052656560737202761073257734704173577766727
0000100120023003410451057006630714104711661202137514271533165617432052210122762316243525642621275530243137321533733442356136073706403141444223436744544512467447175053510552715322543655465665571160456172620463346460652566506732702671037257734074137577766277
0000100120023003401450157006607771401131615251230134410521263147322042610242726312745255221662075360435133721353235473356366032724700471346214135404747544766437055065113512557315642545454675575630662146322633162476253656066707101741472257436744276537367717
0000100120023003410451057006670774101311651252130314401522163417322046210422762317245525212660275630453137321533253473356636023727400741364211435044774547466347055061513152575316542455445675575360626143622363126472653566066701701471427254736474267533767177
0000100120023003400450157006601701207111412221731124314551666107423062410242121322647265527632572310435163321333735453050356336704606461145244437444245534365437554025311562456305147525352665276650562146122623763406351646367777700771177257534774677537162747
0000100120023003400451057006610702107111421227131214341556166017432064210422112326247625572635272130453163321333753450350536363706406641154244437444254533465347545023511652465301547255325662576560526141622263736403651466376777700771177255734774677531762477
0000100120023003400450157006601711306121712221134124517531560167222042515232727302543235627612773310636143725323134423657316032754500441346274334434245514666437554025317552155305743525454665572670061136427663461466051626560757603771171267434764774507362747
0000100120023003400451057006610713106211721221134214571535160617222045215322772305243325672617273130663147325233143426357136023755400441364273434344254516466347545023517552155307543255445665572760016134627663416460651266506756703771117264734674747503762477
0000100120023003401450157006601711307161412251433144610521460157425052216232126302647255225632777320031133621353232463454336530764607431545204232434343514164447351005411542757345046525557625677640167166722613067446655666362727706751771257333754477517260737
0000100120023003410451057006610713107611421254133414601524160517452052216322162306247525252637277230013136321533223464354336503766407341554202432344334511464447315004511452775340546255575626577460176167622163076446655666326727706571717253733574477512760377
0000100120023003400450057006601711407151417221736134517531360167322022616242522372740245424612775350337113526353035473152326433774305411243234431464446564760427251055310512151345147525356665076660462116227663564406353616264707707741576217336724275547563757
0000100120023003400450057006610714107511471227136314571533160617322026216422522377240425442617275530373115326533053471352236433773405141234234431644464567460247215053510152115341547255365660576660426112627663546403653166246707707471567213736274257545763577
0000100120023003400450157006607701603161614271435154214511164127327022714212625302247265127652072330031113625363737463253356436744407421142254330434640524663417251015515572457365640555352675375620164176526613364406754636265747503731673227237714173507465747
0000100120023003400451057006670706103611641274135514241511164217372027214122652302247625172650272330013116325633773462353536463744407241124253430344604526463147215015515752475366540555325673575260146175626163346407654366256745703371637222737174137504765477
0000100120023003401450157006607741407161613221631174510531360147327002511222625352442275427672176310234103727343135453553346436774302431144254334434644504163427355075711512557365644525056625573660562176522623062416654656660777203711576227134704173567260737
0000100120023003410451057006670744107611631226131714501533160417372005211222652354242725472671276130243107327433153455353436463773402341144253434344644501463247355077511152575366544255065625573660526175622263026416654566606772703171567221734074137562760377
0000100120023003400450157006601701206121714241335144314511762147424032117212625302545205225612271310637173525363232433254326037754500441646234731464743524164457757055311532051335342575456665072630766156726643461436651646066727601751572277234774375507366737
0000100120023003400451057006610702106211741243135414341517162417442031217122652305245025252612271130673175325633223432354236073755400441664237431644734521464547775053511352015333542755465660572360766157626463416436651466066726701571527272734774357503766377
0000100120023003400450157006603771603161111221730164610551464127323002714272725362245275127622171340431103323313737423656316530734500451545214632444743544566467657005212522552315347525456635477610263146426643165406455636367737207741576247330714675517262757
0000100120023003400451057006630776103611111227130614601554164217332007214722752362245725172621271430413103323133773426356136503735400541554216432444734545466647675002512252525313547255465634577160236144626463156404655366376732707471567243730174657512762577
0000100120023003400450157006607701605131612241332164713531361157122052213242625342540275221672672330337113624373737463450356530734506461545274134424242514460437451065110512254375443565557615170640765116325663663426554666362717704741277207233714670577265747
0000100120023003400451057006670706105311621243132614731533161517122052213422652345240725212676272330373116324733773464350536503735406641554271434244224514460347415061510152245374543655575611570460756113625663636425654666326717704471277202733174607572765477
0000100120023003401450157006604761303141416221737124516511460167222072310242626312643255527642070370736143522353630453051356333734601421443274132434544504166457055065717572153355544525256635171610261166124643764406355636367727407751372207231774477557266727
0000100120023003410451057006640763103411461227137214561514160617222073210422662316243525572640270730763145322533603450351536333736401241434271432344544501466547055067517752135355544255265631571160216161624463746403655366376724707571327202731774477552766277
0000100120023003400450157006607701607131612241732124314551461157023022413212422372141235526662177340132143426343533403752376333754206451746214130444245544163427251045615572356365647525055615473670167146325653767426650626660747500711775267333754570527361767
0000100120023003400451057006670706107311621247132214341554161517032024213122422371241325562661277430123144326433533407352736333752406541764211430444254541463247215046515752365366547255055614573760176143625563776426650266606745700171757263733574507523761677
0000100120023003400450157006601771602111015251636154114541163157125002214272224332147255627652076320434123221333737403755326336704102431741254734464640514663427554005613542151365444525754625773670167126624653763466655636064767305751073277231724373527564737
0000100120023003400451057006610776102111051256136514141541163517152002214722242331247525672650276230443122321333773407355236363701402341714257434644604516463247545006513452115364544255745627573760176126624563736466655366046763705571037272731274337525764377
0000100120023003401450157006607741502151615211735124312571660167424032315232626302541265221672171310234143627333630403755346335744303461142204232464545574566437556075710512354315344505252665475670361176426613164406352676462777206721377217534774074527365707
0000100120023003410451057006670745102511651217135214321576160617442033215322662305241625212671271130243146327333603407355436353743403641124202432644554575466347565077510152345313544055225664575760316174626163146403652766426772706271377215734774047523765077
0000100120023003400450157006607711402111515271430144312541466167425002213242726312146205526622273310236103324323733463451336530754202441047274131474343544166457156065310512757325543555557645375630765116222633366446650656661727704771076217536724377577265747
0000100120023003400451057006670714102111551274130414321544166617452002213422762311246025562622273130263103324233733464351336503752402441074271431744334541466547165063510152775325543555575643575360756112622363366446650566616727704771067215736274377572765477
0000100120023003400450157006603771602111015251631174617531664157725022510272622312644235525632473330036163427343434453051336237714102421646244737424544534260427254005317532155335544525557665073670767166125633461426651646061757200741172277132734675537164767
0000100120023003400451057006630776102111051256131714671536164517752025210722622316244325552634273330063164327433443450351336273711402241664247437244544532460247245003517352155335544255575660573760776161625363416426651466016752700471127271732374657531764677
0000100120023003400450157006601751502111111261237114416531760167524042512252124302546275722632573310234143726353737453051366037744206461142254732464042574563437356025317532051365441555451655272670167146427663362406355636660767302721576247331734374507467747
0000100120023003400451057006610755102111111262137114461537160617542045212522142305246725722635273130243147326533773450351636073742406641124257432644024575463347365023517352015364541555415652572760176144627663326403655366606763702271567243731374347504767477
0000100120023003400450156016703701606171113241435144715521263157227052311222625342147245023632472310332163427323032453651366436744207411547224631474640504763417154025410512353345546525750655272650366176621613666446750656560767301751575277732734473507463777
0000100120023003400451056106730706106711131244135414751522163517272053211222652341247425032634272130323164327233023456351636463742407141574226431744604507463147145024510152335345546255705652572560366176621163666447650566506763701571557277732374437504763777
0000100120023003400450157006601711307151011261333144510521464157327012417222622342142275526602471310036143426343736423355356333754407471145264630474245534264467156075115572251335544525053665076650062126621673763436654676562727205731473207531724774537166777
0000100120023003400451057006610713107511011263133414501524164517372014217222622341242725562604271130063144326433763423355536333754407741154266430744254532464647165071515752215335544255035660576560026126621763736436654766526722705371437205731274747531766777
0000100120023003401450157006602731107161111221135104013561364157725022515272123302546255422632671320434163425343032423253376731704604431646254631464247534467447254075215532057315446505355645072630667156223623767406454666167747706711575217533734276507167737
0000100120023003410451057006620731107611111221135014031563164517752025215722132305246525422636271230443164325433023422353736713706404341664256431644274534467447245072515352075314546055355640572360676152623263776404654666176747706171557215733374267501767377
0000100120023003401450157006603731306171115271430144412521665167426052216212021372642235124632571310636133627323537403652326437774505441642214630434347524764447052055511532757365044505251635273640761106724653162426556656560717705731674247330754274577363717
0000100120023003410451057006630733106711151274130414421526165617462052216122012376242325142635271130663136327233573406352236473775405441624216430344374527464447025055511352775360544055215632573460716107624563126425656566506717705371647243730574247573763177
0000100120023003400450157006601751507131116221530144614541463177423022615232123362240275725632677320435123421323031463655366335704605441342244731474645524267447251075710552456315546505557635372670562116127613663406353616462717404711677237437764072527365707
0000100120023003400451057006610755107311161225130414641544163717432026215322132362240725752636277230453124321233013466355636353706405441324247431744654522467447215077510552465315546055575633572760526111627163636403653166426714704171677234737674027523765077
0000100120023003400450157006601701202151417261735124715511263147425072215232626312643225023622277330236113424323035463055356333704105471145234537444247544166457157045316522254335740545554675676640361116127613261446650666560737604741576267332734173577760777
0000100120023003400451057006610702102511471267135214751512163417452072215322662316243225032622277330263114324233053460355536333701405741154235437444274541466547175043516252245337540455545676576460316111627163216446650666506736704471567263732374137577760777
0000100120023003400450156016703711100131412261632124710531765107524072210242221362743255423612276350431173721343533423350326336734205471046224531454744564064457156025413512552375144575055665472670766116323633464466255666061767307751575217734764276537460777
0000100120023003400451056106730711100311421266132214701537165017542072210422212367243525432612276530413177321433533423350236363732405741064225431544744560464547165024513152525371544755055664572760766113623363446462655666016763707571557217734674267534760777
0000100120023003401450156056706701204171717251232174610511763157323012212252525302347255422662270370131123626373430433657306530714504461544224337424044534466437254055313522754345541535056665476660065146321663566426257636361767104741771227131744377507165777
0000100120023003410451056506760702104711771252132714601517163517332012212522552303247525422662270730113126326733403436357036503715404641544223437244044534466347245053513252745345541355065664576660056143621663566422657366316761704471717221731474377501765777
0000100120023003400450157006601711302111015231337124617541165137724052610222226312646265423632471350532163423313031423257366436774102441046244736454544534261427452005317532652315445505355625775670767136724643067466351676265737607751171257532734475507466707
0000100120023003400451057006610713102111051233137214671541165317742056210222262316246625432634271530523164323133013422357636463771402441064247436544544532461247425003517352625314545055355627575760776137624463076463651766256736707571117255732374457504766077
0000100120023003400450156016703701603121116241432124715551466107221052313212625372140245127642670320736133524313135423356366535704302471144264734434540534367477255015116522556335644525750605173670065116327623264446755626664737407741077267335774276547561727
0000100120023003400451056106730706103211161244132214751554166017212053213122652371240425172646270230763135324133153423356636553703402741144267434344504533467747255011516252565336544255705601573760056113627263246447655266646734707471077263735774267545761277
0000100120023003400450156016707721207111515211436144412531260147724002613262121322746205423652274310137123426373032433757306530724303431142274236454045544765437255045417532653315345545355605175670765126124663666406353646165757606721077247533714776527661767
0000100120023003400451056106770722107111551214136414421532160417742006213622112327246025432652274130173124326733023437357036503723403341124272436544054547465347255044517352635313545455355601575760756121624663666403653466156756706271077245733174767526761677
0000100120023003400450157006601751504131115261337124214501463177023072412232322312746205422652071320731103122353434453656366336744101461746254732414042564763437554035512522151345547535055665274660562136426643266406751636765777704771277207635734675537161747
0000100120023003400451057006610755104311151263137214241504163717032074212322322317246025422650271230713101322533443456356636363741401641764257432144024567463347545035512252115345547355055662574660526134626463266407651366756777704771277206735374657531761477
0000100120023003400450157006600711302111515241236154313571160127724012410212224362743225523642675360137103723353736463452376437724503461542274330434146544566437451025310542757315245505656635175670065126626613464476553646165727207721473207631714377567265747
0000100120023003400451057006600713102111551242136514331571160217742014210122242367243225532646275630173107323533763464352736473725403641524273430344164545466347415023510452775312545055665631575760056126626163446475653466156722707271437206731174377562765477
0000100120023003400450156016701711304171614251330144215571663177425012410212221352547245620632573310635173721373537443252346032754401411043264232464740534364467057055617552354325246575155645476660763116220653461436652676560737207721076217632734473557266737
0000100120023003400451056106710713104711641253130414251576163717452014210122212355247425602635273130653177321733573442352436023754401141034262432644704533464647075056517552345322546755155644576660736112620563416436652766506732707271067216732374437552766377
0000100120023003400450156016707701605131116241337154616531762127424032411252724322340275520662574320731103321373237463055356333774304471642224530444544514263417251045511542552335640555654675075670766106124663362466351636264737507721677247131714072527665767
0000100120023003400451056106770706105311161243137514661537162217442034211522742323240725502665274230713103321733273460355536333773404741624225430444544512463147215045511452525336540555645670575760766101624663326463651366246735707271677241731174027526765677
0000100120023003400450157006601711400131214251334124314571666107123002217232326322345265424662576320236103125343136473554336333774101411542244130444643524163427255055713552457315546575752605774660565136722623767416250656664717707741676247533714570527760767
0000100120023003400451057006610714100311241253134214341576166017132002217322362323245625442665276230263101325433163475354336333771401141524241430444634521463247255057513552475315546755725607574660556137622263776412650566646717707471667245733174507527760677
0000100120023003400450157006600701205121111261234124716531362137424062717222326322140245127652674350234113626313735433250316534774104431145234432464545504666457153045617572653355743575252605776660461156322673763406351646361747703751774207536744570527561727
0000100120023003400451057006600702105211111262134214761533162317442067217222362321240425172656274530243116326133753432350136543771404341154234432644554506466547135046517752635357543755225607576660416153622763736403651466316747703571747205736474507525761277
0000100120023003400450157006603711307131411261230164510521563157327022411222621302345265422672670340137133622333532443757316630754502421744244436474144534460427256065510552455315547525553635172610061136321663564476554666664737206761277277731714473557760777
0000100120023003400451057006630713107311411262130614501525163517372024211222612303245625422676270430173136322333523447357136603755402241744244436744144534460247265065510552455315547255535631572160016133621663546475654666646732706671277277731174437557760777
0000100120023003400450157006601711406121712241230154510531262127123052314212224332147265023662571320236103727353434463455356334724501411346274135464643504164467251035514532557305241575656675370660667116522633467456257646367777705741074217633734475527766707
0000100120023003400451057006610714106211721242130514501532162217132053214122242331247625032665271230263107327533443464355536343725401141364271435644634501464647215035514352575302541755665673570660676115622363476452657466376777705471047216733374457527766077
0000100120023003400450157006607741405141113231132124614571360157725042610242626312643235225652071320537143520333633423657376336724304431741234731454640504165437157055516522254375444525056635477660261156623653461406751646661717107721277207234774675557263727
0000100120023003400451057006670744105411131231132214641573160517752046210422662316243325252650271230573145320333633426357736363723404341714237431544604501465347175055516252245374544255065634577660216156623563416407651466616711707271277202734774657552763277
0000100120023003400450157006601711306171015271534164517521463177424052213212727312740245225662577320031163225363131423354326334724603461144244137444640504765407251005317562554335341555656645374670664156322623362416657616066747505751277267333754072577361727
0000100120023003400451057006610713106711051275134614571524163717442052213122772317240425252665277230013162325633113423354236343726403641144241437444604507465047215003517652545333541555665643574760646153622263326416657166066745705571277263733574027573761277
0000100120023003401450157006606771103121111241235124617501462147727062111242426332645205221602570320736123626343135453653376437774504431345204136404245514265437156055712572455375446535056635173630565176221673067426256656460757404741073217337734374527366727
0000100120023003410451057006660771103211111242135214671504162417772061211422462336245025212605270230763126326433153456353736473775404341354201436044254512465347165057512752455374546355065631573360556172621763076422656566406754704471037213737374347523766277
0000100120023003400450157006603721105141717261633124412501461117224002211222622342547255523632675360635173120333134443453316237774300471545224536474443514663457252065117562557315344575055635471650263176426643066446653676562717702761373247130714570577266707
0000100120023003400451057006630721105411771266133214421504161117242002211222622345247525532636275630653171320333143444353136273773400741554225436744434516463547225061517652575313544755055634571560236174626463066446653766526717702671337241730174507572766077
0000100120023003400450157006601761303121115201134164715521465167126042717222525362240275325622370340435153321333733433452326630764705441741204232414443534361427351005612572757355744525151665572650063146426643764456051676367757204711676277630754276537661747
0000100120023003400451057006610763103211151201134614751524165617162047217222552362240725352623270430453153321333733434352236603767405441714202432144434533461247315006512752775357544255115665572560036144626463746450651766376752704171667276730574267536761477
0000100120023003400450157006601711407111417261335144312501462127122002213242622322144255523672673360036153624313135423357376630724504431542264430474347514667447657025410512456315345505351675373630167106322673762446456656565717103751775207536764276547265777
0000100120023003400451057006610714107111471263135414321504162217122002213422622321244525532676273630063156324133153423357736603725404341524264430744374516467447675024510152465313545055315673573360176103622763726444656566556711703571757205736674267542765777
0000100120023003400450157006601711302161412261333124015571365107426052311272024372742275321662576320732103325363433423251366336724505471046274133444144564764447457025110512155365647565552635374610564166420673161426357646367727407751575207233754670547561727
0000100120023003400451057006610713102611421263133214051573165017462053211722042377242725312665276230723103325633433422351636363725405741064271433444144567464447475021510152155366547655525633574160546164620763116423657466376724707571557202733574607545761277
0000100120023003400450157006603771605141111201133124610521564127125062115232723322140245424632772330137133626343737403755366435754203431744214636454045544162467457005216522557315347525257635177610565166723653066446651626264737406761775227231744473507365707
0000100120023003400451057006630776105411111201133214601525164217152061215322732321240425442637272330173136326433773407355636453752403341744216436544054541462647475002516252575313547255275631577160556167623563066446651266246734706671757222731474437503765077
0000100120023003400450157006601721104171616211233174015571365177725032116252421352342225127602474320732163223353131423350316535704304451741234432464544514566437757025411542453305246505352655076640166136322673764406754666562757601731677207632754776547463767
0000100120023003400451057006610721104711661212133714051573165717752031216522412353242225172604274230723162323533113423350136553703404541714234432644544515466347775024511452435302546055325650576460166133622763746407654666526756701371677206732574767544763677
0000100120023003400450157006603771604111616211430144214531765107424022617222523312146275021632570370532173724323232463051356336774306441243244730434146534365447251045317552655355541535056635271620065136424663566426557646661747502771771237131774072567265777
0000100120023003400451057006630776104111661214130414241537165017442026217222532311246725012635270730523177324233223460351536363773406441234247430344164533465447215043517552655355541355065632571260056134624663566425657466616745702771717231731774027562765777
0000100120023003401450157006601771502161416261235124312511460147527042510212224362441265325672673310633153520363135473352336437734605441047274134404245564761427754025114532055335745505151665573630167146427673566426750626660777202721472257331734374567660737
0000100120023003410451057006610775102611461262135214321514160417572045210122242364241625352676273130633155320633153473352336473736405441074271434044254567461247745021514352055337545055115665573360176144627763566427650266606772702271427253731374347566760377
0000100120023003400450157006601711302161015261233174414571365167426032315272121302642275627672275350234133627363633413254316034704107471243254336454443534261477457075111542057325245505355665077640062126124653564466653646165757207751472267433714275517660737
0000100120023003400451057006610713102611051262133714441573165617462033215722112306242725672672275530243136327633633412354136043701407741234253436544434532461747475071511452075322545055355660577460026121624563546466653466156752707571427264733174257516760377
0000100120023003401450357006600711707161517261332164312541560167324062412252525302544205727612272330335113620373434473556316531744200431143254637424347524266457751065711542051355042545356645371650261136125643763466650646467747606721572207232774171537367747
0000100120023003410453057006600717107611571263132614321545160617342064212522552305244025772612272330353116320733443475356136513742400341134256437244374522466547715067511452015350542455365643571560216131625463736466650466476746706271527202732774117533767477
0000100120023003400450157006601761202171015251634164715531761137524012117232421302342225325662071350236163425373434403657316332734102441746204235424643514264457156045210512754325545505656635472630565176226653467406451646366777705731177247332714677537360777
0000100120023003400450157006607721104111011231131174716551766167425012410272522362247245223632470320337143425363131423256316731754407421046264331464443524663427153045617552655355542575055635374670763106326643264436551626560737601751472277735734670507462757
0000100120023003400450157006601771604171011231335124610511262137423022510242724332646275127652072310633173724313131453553346037734201461045254732444743564564467357075111532556325746545053645473650564126624653165466650666765717402721472277235734072537166727
0000100120023003400450157006600701207111311261731174215551664117224052316252725312543225023642774330035113622363736453056316336754500471243214137444643544563457656005614522353315342575554675370610562136726643261446651626762777704741074227236724374557761747
0000100120023003400451057006600702107111311267131714251556164117242053216522752315243225032647274330053116322633763450356136363755400741234211437444634545463547665006514252335313542755545673570160526137626463216446651266726777704471047222736274347557761477
0000100120023003400450057006601711406171417251433174015521567137227052311262726362240275422632575350636123420333135443457376332714303411443274135464643524360467152005417552557345143565251665470610465176226653364456252666167747600721171227233734571577466707
0000100120023003400450157006600711305121015241736154713531262147621032110212121372145205225642670340537163427323136423653376433714703461646254332434747504664427052045416522354315445545754625771650465106723653667476552616565757603731673277631724272507364717
0000100120023003400450156016707701607131616221531124412531365157127062712232522342440275326672677320435163225373135403552376332704302421345214334464540564567447755015114572254335745545654605172610566136421663461466350626760717400741771237135734276567064737
0000100120023003400450156016703711405171717241432114616531260127025062412252121352544235725632774320236103423353633413555346731704104451243214333444744554066457157055313512456325747505057665070660461176626673366416255666264707302721572277236724477537361767
0000100120023003400450157006600701606171714221131114412531365137327002216252224312645275424672677320435133621373035423356366534774106441542224231434446504163417255045317572653315445505355605770640461166125663362476552676165777302761073257534774374567261727
0000100120023003401450157006606731205171214261334164715501461117324012316252525372744235021622377360435163120363235453451366335704301421346224235404742564264427351055617532457305242565155665072670664156224643764406751676367707502711677277135734470537361747
0000100120023003400450057006601711402161714251633174616541460167222062417262421312643235022652277330435163222333533413253356037714104471741204532444545564763447255045215572157375540545356665572670061116525643362476754636660747601731673277232714571537160737
0000100120023003400450157006601761304131111201135154715531762127322022410242123372746205523642773360236103326353434473351356534724507411542264430424446514663437251035514552057365641575754655072670667156727663461416453616066737404721576277232734672517260757
0000100120023003400450157006600711303141615251437114412521560127424062115232727302442275326612770370637113427353537423353316436734505461046264632464146544767447251045310512752355546545353615177660465136720633162456052646663757202721372247137734175567260757
0000100120023003400450057006601711406121717201133174511521264177126022515232725302646255324642675350133123427343035443453316634724305441445274330444643514563457057025111522557335347525656645374610267176625663062436651676660757202761171237237714677507364727
0000100120023003401450157006604711303161712201234124617521465107724002711242426322346235322652677360435133326313035453451366231774104431545224533444640504161427355005416562557345042565155675572670662136724643066456257636167727203711171257334774675577760737
0000100120023003410451057006640713103611721202134214671524165017742007211422462323246325322656277630453133326133053454351636213771404341554225433444604501461247355004516652575340542655155675572760626137624463066452657366176722703171117253734774657577760377
0000100120023003401450157006600721507161613211735144015541563157527022413242126342047225627602170340332123224323737463455326134764102431545274134464343514160437052025113512453315245505754665275630765126624643665406751636367757604771277217537734076567663767
0000100120023003410451057006600725107611631217135414051545163517572024213422162340247225672601270430323122324233773464355236143761402341554271434644334511460347025021513152435312545055745662575360756126624463656407651366376756704771277215737374067566763677
0000100120023003400450157006601711306121712251432164412531260157227072416252421302343235525612771320436103123353737463452346530734101411746254332414640504764447755025313542457305241555656655270640465156722623164436657616663757603771473207632754677577361767
0000100120023003400451057006610713106211721254132614421532160517272074216522412303243325552617271230463101323533773464352436503731401141764253432144604507464447755023513452475302541555665652570460456157622263146436657166636756703771437206732574677573761677
0000100120023003400450157006601711307131411261235154314501262137025022417222426312143235627652670340635143727353533423651366335764603461046244437464245514565447357075114552051355741575654625772610767146320673164456053616660727204721774267331724572507363727
0000100120023003401450157006607751302171613271434164012511463117725022415262625302344205121632373370031143722363530473351336630734202431641274130444544514564457251075210552453315243555656655273660565166422623767406751676464737407761472257732754076567261767
0000100120023003400450157006601771404131614211432174312551660167122002514252522322146275725632472330337113627363032443455346630714107411047254536454446524263457656025410512457315345505353675372650662176225633366406351676462777702761673247130744175537165777
0000100120023003400450157006601711304171612231332164715551660147327072215232121342146205221602570320635113425323733423254326332734502431545264630474446574761477351075110512155345542545654655070660166176624643564426756636366737407741677257731724073527564737
0000100120023003400450156016703701607111214211635124414531666167422012413212724322640275527662272310032163723353533413254336735754402431342274230444446564561417153055617562353345540555252665472650167156527673467406353646660727701751673247130714570577063777
0000100120023003400451056106730706107111241216135214441536166617422014213122742326240725572662272130023167323533533412354336753754402341324272430444464565461147135056517652335345540555225664572560176155627763476403653466606727701571637241730174507570763777
0000100120023003400450157006601751504131015231337114215511166167122042610242724322645205325662072340732153324313332463251336032764707471046254732434346514464457251045413512655305741575552675377660061136722623165466355666467707307751472217636744374527765747
0000100120023003400451057006610755104311051233137114251511166617122046210422742326245025352660272430723153324133323462351336023767407741064257432344364514464547215044513152655307541755525673577660016137622263156463655666476703707571427216736474347527765477
0000100120023003400450157006601761304131115221537114517531760147224012110212322352447265424662074320132153326343035473552336333734506461542244130424743524261477251075713542457315345505056665574660565166720633266416453616762727707741576217630774672547563767
0000100120023003400450157006601711302151311241430144617571365167224032315272726302244235124662071320036123226353735433454326535714706441744204132464346544165447251075110552652335741555456655376660562106322673161476253656467747500771176267332734570577763727
0000100120023003400451057006610713102511311244130414671573165617242033215722762302244325142660271230063122326533753434354236553717406441744201432644364541465447215071510552625337541555465653576660526103622763116472653566476745700771167263732374507577763277
0000100120023003400450157006600711303141416251332124616501367177126052610222621372643225221642170340731113422363437463555346336764700471545224537454347514564427152065313512557325347535056645470610662136327623264456051676463747503751277267431714774557260757
0000100120023003400450157006601741500131714261735154215511763177221042616252725312640275324652077320537113323313031423354316636754407411142264334434242534660427757045411512254365440545553635377660462126625663362466050656165777303751277257234774076567261747
0000100120023003401450156026706711102131717201136144414551663147327072410242123322646275527642771360636153523353433403657306235704302421641214435424742534364407052015714522356355046505251675376650761146621623067456352646362757407751673227730754175547563717
0000100120023003410451056206760711102311771201136414441556163417372074210422132326246725572647271630663155323533433406357036253703402241614214435244724533464047025017514252365350546055215673576560716146621263076453652466326754707571637227730574157545763177
0000100120023003400450156016704721204111717211536154017531265107626012310212327322345265720642671310434103323313537463052346731724504471344254330444743564761427154005614552552335646545755625773630565176621663261406254636663717707721472257436724375527660757
0000100120023003400450157006607701604171315251236114715521661117221012310242421372645275322662071350635123225363337403357376436714706461243204534434346554367447452005211562254355546525351675373630664106722673564446451646762737400711771267331724570547562757
0000100120023003400450157006607701604171615231331174717521265167322022514262527372641265021662070370236173123353532443456366131734102441142204237454643554564457553045212572356365447525053615470640763146326613261456053676163707504711774257432734175537466727
0000100120023003400451057006670706104711651233131714771522165617322025214622572376241625012660270730263171323533523444356636113731402441124202437544634555464547535042512752365364547255035614570460736143626163216450653766136705704171747254732374157534766277
0000100120023003401450157006604731105141416261237154217511760157423052610212726362042245322612270340337153522353136473356316437754703431647244437444042524661437655035515532751325244505053615174620261136420673767466651646560737607721572267332734175547560767
0000100120023003410451057006640731105411461262137514271517160517432056210122762360242425322612270430373155322533163473356136473757403341674244437444024526461347655035515352715322544055035611574260216134620763776466651466506736707271527263732374157545760677
0000100120023003400450156016703701604171113221533174715551766167221052617222022332244235622612771320035143527363236463453346535764702431446254330434346514667447655025410512757315544525355655273630262146421613564406756636760717404711277207437714570567063717
0000100120023003400450157006601731304111612201132174713511265167721002613242426352441265627622271350435173726343032433252346530744400471746254731434640524163457256075413512555365644575053615475620462176522633161406456656367717705731473277230754275537666737
0000100120023003400450157006601721107131015261333124114541165107222002215232422312647255324662573330535143422353131463057376033704603461642274132434446514565477457075410512554335541535656625670640361156621673667476254636264747500771277277636744377557261727
0000100120023003400450157006601751504111712261232164114531260127423052612252723302343235627612774320532163427353031423251366335774100451243244736454346514565437057065315572456335742575153675670660767116124643564466053616264737407741676227131724475507465707
0000100120023003400450157006600721106121515201131174716541563117224072411262626302645205326642777330133163320333434433252376534724600471542234437454644514264467055075111512557365143575451625574620566166723653062426351646762777701751074227235734675537364737
0000100120023003400450156016703711302161717261230134415551463117224042117222121362740245525632770320132153324373736423256306336754600471145274536454247534364427157045410512354375446535552625577610065166422633362416654666560737504731076267632714770557761747
0000100120023003400450157006603711302161714261234164510501263177324042516212121302347225225652271320332143725373232463557366034754500471646234531474743544162417751045310552353315546575257655673660061156326643464416452646765777705741472217633714076527366707
0000100120023003400451057006630713102611741262134614501502163717342045216122112303247225252652271230323147325733223465357636043755400741664235431744734541462147715043510552335315546755275656573660016153626463446414652466756777705471427216733174067523766077
0000100120023003400450056006700711100141717261632174412531765167527062110212123332147255221642177340032133625313633443752346132774603431045224236424443554361477752025614542554315646545056635472650565106324653165476153656665777300771372267731744476557262737
0000100120023003400450156016704711400141712251636144316541462127025012314232322322345275620672076320132173123313532443250326231714700471344224434464544574366437256015510562757345145535656635771610061156523633467426556656765707307761677247533754570527761767
0000100120023003400450156016707721105141115261233124414571060127224002713262523342541235722662074330635133721343031473552336535724501411043264737444540544763437156025610542751355744525355665671620663146125663763426750666361717702721572207534764776537466747
0000100120023003400451056106770721105411151262133214441570160217242007213622532345241325722660274330653137321433013475352336553725401141034267437444504547463347165026510452715357544255355666571260636141625663736427650666316717702271527205734674767534766477
0000100120023003400450157006607701604171717251431124610531262137323002517232527322646255127642672370031143423353633473451336530714404431545264630474242574663417451005216522751315543565251655274620566166127623161406353646264777500741176257336744377547562757
0000100120023003400451057006670706104711771254131214601532162317332005217322572326246525172646272730013144323533633474351336503714404341554266430744224576463147415002516252715315543655215652574260566161627263116403653466246775700471167253736474377545762577
0000100120023003400450157006601771603161011211434124517521266167122002217222421362442235526632772370034143626373135433457376530734104471047254531474245574566457554075113552652305642565151645375630065136321663763466052646464747501731774267332714572507363727
0000100120023003400450057006600711607131216261630154414531765167125042610272525372743225224662172370637153324373736413750316334714402421642254130434341574564457251065511512054375143555552645371620664176422633564436650666462767304711275207237724373517365777
0000100120023003400450157006601721104171614211530164713531565137526032310222422362742275124672272330132163320333434473453316530734206461545244131434245504767477157075110512557325243565456665570640564136727663161466254636266747507751176237430754670557262747
0000100120023003400451057006610721104711641215130614731535165317562033210222422367242725142672272330123163320333443474353136503732406641554241431344254507467747175071510152575322543655465665570460546137627663116462654366266745707571167234730574607552762477
0000100120023003400450156016707711103161612241235164215571060127126022213212523372144235026662577330633103324373237413253346530754200471145244432444744534366467755045510542555315346505355625375670061146627663362426651676664717405741677227130754377577264717
0000100120023003401450157006602701203141614211532124510571664107327072714272621312642265527602471310035173523363630423355346436704607421241244436454545534261437254075114532653315445525353605173650666156621623763406754656265707305731472227731774774537166777
0000100120023003400450157006601771405131616221133174412511760167623002514252326322541265526672270320431123425323134463057316333734107471047254532434644514264447457005411512554325247535355665574660662116322673061476553646560717502761372247337764677507365777
0000100120023003400450156046703701206121717211433144412521665177626072412252525302344245121632671350435123420363331473055326630754407411242244736474146504763457251055316512051315243575755645173630167146627623566426356636064727707761473217330754675557063727
0000100120023003400450157006601751504171717211530144614531262127423052212252626312640275725632377340435133621323035463555366237774205441642224431434446504163457157005613542751345246505553625674610763116122633667406353676560777602711673257733714072547461747
0000100120023003400451057006610755104711771215130414641532162217432052212522662316240725752633277430453136321233053465355636273772405441624224431344464501463547175006513452715342546055535626574160736111622363676403653766506776702171637257733174027544761477
0000100120023003400450156016703711303121717261230134416521665107224072415222121362740245424632777320431163321343331423250326535774100471145264635464247534364427255055310512453315246505755635473660065166424653564426357606166747707761076217733754675557762717
0000100120023003400450157006603771602171515201131174412531766107224052317232626312544255023632473330036163422333434453057316131764102421446204235424747514663457457075416572557315343565055625672650361146126653566406451646762737207751172257432714473567260777
0000100120023003400450157006607701604171514261337114215531661137327072411252626302245275423622276310435103721323237433257376530734501411642204532444743554564467452055617562354315642565654605170640263136321673665446455626765707307721471227135734670537161747
0000100120023003400450157006603711300111412261233144713521665177327062717212426302342245523612474350332173722333035453051376636754403431145224537464645544160427156055514532057325747525355665072610566166424643161436650646765727207741076267131724477557263717
0000100120023003400451057006630713100111421262133414731526165717372067217122462303242425532614274530323177322333053450351736663754403341154225437644654541460247165055514352075327547255355660572160566164624463116436650466756722707471067261731274477552763177
0000100120023003401450157006603731307111614241430164112521465177322042512272525312546265722602171340436153226373737423553376032714107431241254334424047564563457755015710552252355044505351665074670564176626613364406351636266757606721473217632734074537667747
0000100120023003410451057006630733107111641244130614121524165717322045212722552315246625722601271430463152326733773425353736023711407341214253434244074565463547755017510552225350544055315660574760546176626163346403651366266756706271437216732374047536767477
0000100120023003400450157006601721104111614231130144713551661157423022410212626312747245525632471320635103324373735433252336530764702421746204531434446534765437156075713552554305646505454625772650663156723633161406757616462717402761072277236724475557263767
0000100120023003400450057006601711404171712261633174211551660157225032515232123342440245721662777330334143626353033453552346136734202431445254137454042514566437757045213512652305141575257655271610766156720673262436654636660727604711774267430764373517265747
0000100120023003400450157006601751507131411261330144316511162137021042615272322322147255124662073330635103324373235473455366136754407471642204531474242534764427052025413552751315346575552645477660361166420663266456354636165727707721676237431724570547560777
0000100120023003400450156016703701605171615241331124716531362177021032114262624352342225127672270370535133724313235413556306731704301461642224633444540574564457052025411542757335645545454665670640263116323623467466355666760737504721171207532714677557267747
0000100120023003400450156016707711305141616221137154314541460157224042715272726362743235127602477320435123323353632403651356530754601411242204234434645574363417255045211542057375443575650655377610663146120633266416255626362727703761575267430714770547661767
0000100120023003400451056106770713105411661221137514341544160517242047215722762367243325172604277230453123323533623406351536503756401141224202434344654573463147255042511452075374543755605653577160636141620363266412655266326727703671557264730174707546761677
0000100120023003400450156016707701603161117241235124215571066107021022217222626342545275325612272330334103321343736463255346436764701411444254537444044534362447052045315562653315342565352675376650765106522673461456353676165767400771371227134774570517667717
0000100120023003400450157006607711404131614271130164215531265107425072210222224312546205324652574320636103325363237473453356131704106451446234732414146574665437057065117552552315344575351625673660767156722633464466351676064777305741471207531724272537366727
0000100120023003400450057006600711607151515261632174316501264127527042611242027372143215225662772310034173725323433463551336334774202421643204135464347544761457254005315512455335546525151675673630167126627633464456350666661707504711372257431724774567462737
0000100120023003400450057006600716107511551266132714361502164217572046211422072371243125252667272130043177325233433465351336343772402241634201435644374547461547245003515152455335546255115676573360176126627363446453650666616705704171327254731274747564762377
0000100120023003400450156016707701607131115241332174314561365107224072410242322342445275127662277320435113323313533423356366033774102421047264431464345554464467555025111512356345246505755605173630766116226673461406255626265747703771576207536754276577061747
0000100120023003400450156016703701605131416211537154313521566107425062712232121372143225520602170320132133522373736463554336535734106461144274230434544524264427153005416522354355242565754645476640065146125663264476053676167777702711077267335774477517663767
0000100120023003401450157006600741501151714221633144617501365167224012310212625332647225424652570320537133321373735423556366433774103411045264435404446524161427156005613522653375344505552625772630164176624623067456353656661747702721377217136724074577765747
0000100120023003400450157006601721104171514261337114314511260127423072411272626302542275321652077370036113324313232433255356637724504451642254730474743514663457452005317552254365441555353655377660562116126653266446653676064717400711576277232734670547463767
0000100120023003400450157006603711307131614201133124412521665177224042511272724302445265321662075350436123221323631473553376032714100471741254334434247534466457356025110552155365645545752645175620164176620663667426353656464747706721373277732754570507361767
0000100120023003400450157006607711405141717231136114214501464117221002614262322362441235527672272370532143527343136463050326336774300471243264631454347554564447452075110512655325243555151655077660063136421673467466255666265707507751172247335734276537366737
0000100120023003401450157006606711405131011261232124414531567177026062413242126352042265422672273370537103321333437473556316231714103411545274130444443524766437655005213522754325541575554645071620465166720673366456257636264727307761576217533734670547660757
0000100120023003410451057006660714105311011262132214441535167717062064213422162350242625422672273730573103321333473475356136213711403141554271430444434527466347655002513252745325541755545640571260456167620763366452657366246723707671567215733374607546760577
0000100120023003400450156016704711306171012221535164416571063157721002613262124362442275525642172340334163320313135443457376530734204431547264632434743514660437655025115542457305747525353615773670065176524623162466055626266777602721371257331714475507466727
0000100120023003400451056106740713106711021225135614461570163517712006213622142364242725552641272430343163320133153444357736503732404341574266432344734516460347655021515452475307547255335617573760056175624263126460655266266776702271317253731174457504766277
0000100120023003400450057006600711607111515201532164316541166167327042610222723312542275523662771340635133325313234403357346435704107421241264433414141544265447755045410542557315243525255665272630167106727663467436555666661757201731076227234734374577766737
0000100120023003400450156016707711106121714251430144215541563147327012416252422302642245523672675350035123323353633443751376735744406461342254632414743514660437252045313512751315545505654605173630667146622673162406255626762737604711077217335774276577066707
0000100120023003400450157006603711304171015251232124717531666117327052617212226312140245423662574320535113427353033463253316237744106441243234430474743514565407656005217562251315643555557645477640061166721673564446652646362747503731172257332754670577260767
0000100120023003400450157006601711404111717221530154316551666107423072211252024352446275221632471320635143423313032423255326735734506441046274331474545544762467751045610512557315342545353665276660263156324623161406357646367727700771372217637764570547566737
0000100120023003400450157006601721605121412261731174715531560147021042516232224372143225121652570320337163424313736453052336136704306461145224537444446554463437055045312572356315347535557665074670361126125633665416450666762737404741576227231724777567260777
0000100120023003400451057006610726105211421267131714751535160417012045216322242371243225112655270230373164324133763450352336163703406641154225437444464554463347055043512752365313547355575660574760316121625363656414650666726734704471567222731274777562760777
0000100120023003400450157006603771601141615221534124510531760127227032317222527302446265423612772340031153327333135443753346630704306421744214133414545544562467751055611562356305746545252645171620767166123623066456252616464737507751677257432734173547660757
0000100120023003400450156016707711307131615251433174415521260157626042113212726322340245127652674320132163225323235403757306334744402471346274530424146554566437457005611542557325447525353665071610664146320633266456357646362737501751677277130714570547662717
0000100120023003400450157006601711302151412251433144713501766167526072216232322312540245424622272340031113127363437463255356335744101461346274132434640504665437655045311542757305242575353655075670167176520633266446653616664757207741677207532714475517263777
0000100120023003400451057006610713102511421254133414731507166617562072216322322315240425442622272430013111327633473462355536353741401641364271432344604506465347655043511452775302542755335650575760176175620363266446653166646752707471677205732174457512763777
0000100120023003400450157006603771605121616211534164316501762127224012313212421372740245525662076310435133321323031453057316231734201411045244432434743554366457755015714522557305243575654625774670166176425663364466250666266707305741677247332754375577261747
0000100120023003400451057006630776105211661215134614361507162217242013213122412377240425552660276130453133321233013450357136213732401141054244432344734553466547755017514252575302543755645627574760166174625663346462650666266703705471677243732574357572761477
0000100120023003400450157006601721107111015211433144610541165137426052610222226312547255622632777340535103123313633423251336435714700471243264737424443554463427152045412572655355740545355675672650063166423633161476754676560777304721176257236764076537662747
0000100120023003400451057006610721107111051214133414601541165317462056210222262315247525622637277430553101323133633422351336453717400741234267437244434554463247125044512752655357540455355676572560036164623363116477654766506773704271167252736674067536762477
0000100120023003400450156046703701206111315271131174415551062177125072214262226302343225627652674310334103121323736423355326630754400471642244433414740524161417553045311532653325243575755605573660265156727673665416650666462747706761774257530744274537361747
0000100120023003400450157006601761201151714231135144414501762137527002214212326322546265124672270340731123225323633433754326136714107471545204532464640544563457655055610562453315243525756625774660664136321673061476552616560777305731677237434774173507362747
0000100120023003400450157006607701602151417261637154510531561137023042613242224352347245127662074320233163327333337413550316535754406421045214132464443574663427757005412522655315243565552645474610361156627623261406751646661747502771771257736744072537361767
0000100120023003400451057006670706102511471266137514501535161317032046213422242353247425172660274230233163327333373415350136553754406241054211432644434576463247775004512252655312543655525644574160316156627263216407651466616745702771717257736474027533761677
0000100120023003400450157006603721105171713201131174416561163177526042512252725312643225026662575350133163722333032443453356731754207421646234432444045514464427757015110542457335346505257655077640664146122623165406755636366707302761172277633714473567265747
0000100120023003401450156066704701205121612271533134416511162137425002615272326312746235722622177370434113422373035463453376535704407431641214334424245554463427053065713552152325444575750655070610361126627613660446055636166777606751473237435764272517560777
0000100120023003401450156046707711403161612201235144412571662137423022413252027312645275722662075360137133727343035463552316436764101411343224637404044544565427755055314542653315340565257635471620362106125653667446057636265747701751676237132724073557067717
0000100120023003410451056406770714103611621202135414421576162317432024213522072316245725722660275630173137327433053465352136463761401141334226437044044545465247755053514452635313540655275634571260326101625563676440657366256747701571667231732274037550767177
0000100120023003400450057006601711404131315251437124616521560167025042716242521312647255324622372360635133627363135443450376535714105461643204232444441534367477553025110512157375143525456665073670462156727633667426751626064727207741572247531734073537166727
0000100120023003400450157006603711300131616251434124314571662147126052616252322372142235021642676320732153223363437413752376032714400471641274334434242534365477357045410542151365442565755655072610361156324653066466057646165707503751677277735754275517264717
0000100120023003400450156016703711305121417261233134716521260157224052616232023342447225127632676350334113624313235473055356032774104431145264632464345554360417657005715542754315243575456625770660361116124653767426355606664737207751472257732714174507466707
0000100120023003400450157006601751504171717231332174617511260127424012412252724332645205026662074320236153627323332463251376037724300451443234731434743554466467451015110542751365442545553635475670063126126653165446653656765777602721572217633714475507166737
0000100120023003400450157006601721606171717251431134416501763157222032111262725302646205525642770340736123424323131433755366636744107421241254731474643504163437055065514552356325541555754655072670063146327613362456251626664777304741072257331744374527366727
0000100120023003400450157006601761207131113251430144412521563157126022414252727302346205526632475350436133620363131463557316237744403411144254337464643504762467357055710512155325246545754645372630062176223623467466651626562747107751177227130754677537365707
0000100120023003400451057006610762107311131254130414421525163517162024214522772303246025562634275530463136320633113465357136273744403141144253437644634507462647375057510152155322546455745643572360026172623263476466651266526741707571177221730574677533765077
0000100120023003400450156016704711405121713261330134313521664157021042116252326312642245525672672330337143427353632413555346037724500441142254733444740564764427052055612512151335544575752665074660065126723623767466655636163717704731076267437714272557063717
0000100120023003400450157006601771603161116261330144416521665107524032314272626322147255127602575330635103322353135473353316433734501411642204235464242544567447452025410512751315346505352655275670667136422673767446451646066747107721575267431724377527360777
0000100120023003400450056016701701405171714221231164316561364177127002615232727322744255324662277330231143625363134403753356636704107451342254131454441564762447052045411512555325346545756635372650463136725643162406357606660727607721675217333714572547260757
0000100120023003400450056106710704105711741222131614361563164717172006215322772327244525342662277330213146325633143407353536663701407541324251431544414567462447025044511152555323546455765633572560436137625463126403657066606726707271657213733174527542760577
0000100120023003400450157006600711306121417251237124314521460157126062714262027322543235526672671340236163327333537433754336032774104451342264630444242514265437757005313512251365145505155645474620664176525643066436652676167737500711774257532734675517164717
0000100120023003400450157006600711305121714241730174617521563117621022410212421312645205721632774320537133627363135423250326636714705461345244432434743504666457554025117572453315440545654635474660065136325653162476552676663747505731372277231714276507366727
0000100120023003400450157006601701201141614241437114510521263177125032310212422362242275523672272330132143620333633453653316735764701411342244130444245574765447251065513552557345541535056675376660766146321663366456250656266727400771177257534774374577466707
0000100120023003400450157006603711307151311221530154510541466117125072215242326322344235021662074320334103327333134463252326535764705471345224430424146544567447451015117572552365642575056635276640566176621673261406454676367727605731172277130774675537364767
0000100120023003400451057006630713107511311225130514501544166117152072215422362323244325012660274230343103327333143462352236553767405741354224430244164545467447415011517752525366542755065632576460566176621763216404654766376726705371127271730774657533764677
0000100120023003400450157006601711307131514241330134617531262137126022416232525372740245321642774320137163227363532423650356334744106451346254737444242504761427255015113552752305144555553665073670062126126643165456054666765717406761277277135764373547460767
0000100120023003400450157006601711302111011261734164510571363157322062411272421372140245225652271310435123227323533403653316630714405471746224436454347544760437055045313542556315246525754625776660366116522633564476550626464777704721673257530774373527661767
0000100120023003400451057006610713102111011267134614501573163517322064211722412371240425252652271130453122327233533406353136603714405741764224436544374547460347055043513452565312546255745627576660366115622363546475650266446777704271637255730774337526761677
0000100120023003400450156016707721204111712261735164314501461117025062413212124322747255422652271360236143720363632473053356530754401421446204232444346574666467057065514532751315543525557625372610167176423633061456356636464707301731575247537734377567062757
0000100120023003400451056106770722104111721267135614341504161117052064213122142327247525422652271630263147320633623470353536503754401241464202432444364576466647075065514352715315543255575623572160176174623363016453656366446703701371557245737374377560762577
0000100120023003400450157006601771603161412201132174610551661137025012415232725322146235424632572330435163425343733433751356037774103431545214636454245544160427457055710562652315247525352625675620361166727673264446651676064737402721171247336764774507365707
0000100120023003401450157006607741401141613221135124013531267127527032311272725302542225624642071320031123427343437463555366334724501461446204636404747554363457751055516512453315343565057625677660662116522673564406454656361727303771472207236764570517167737
0000100120023003410451057006670744101411631221135214031532167217572033211722752305242225642640271230013124327433473465355636343725401641464206436044774553463547715055516152435313543655075626577660626115622763546404654566316723703771427202736674507511767377
0000100120023003401450157006601731307111015251231174412561562147221042616222121302347265527632571350434123627343630453050316336774200471647254533444144524264407457025313512753305646535554615276640062116327673362426755636463757607751074217632754475567663777
0000100120023003400450156016703711405171411221530144710531266107323012116252727302642225427652570370636133722333532413554336731704106441444274231474247534665447052045215562254315343545754665277660063156321663365466354656266777500751172237132714476557066777
0000100120023003400450056006701701602131616211634124517571363167123042713242024362345265725622275350434133321323631403552346730754407421342224534464144564760437451075613512251315540515552665476620465136725633764406252666167707705711675277732774473517163757
0000100120023003400450057006601711405121011221734124314571266107225002615272622312547265326642671320234153627343636433254316033724305411444214636474747534760427157035512522555365447535055645572610663156323633163476554636067727604771675237131714771507465747
0000100120023003400450157006603771602171616211430154517531564127725052610242326322141265427662073330732103126353434423251336534754207411145204232464644534464457157025416522753305745505352645177640565136726613162426554666066717105731073277732734473537166777
0000100120023003400451057006630776102711661214130514571535164217752056210422362321241625472660273330723101326533443422351336543752407141154202432644644534464547175024516252735307545055325641577460556137626163126425654666066711705371037277732374437531766777
0000100120023003400450157006601701207131315251231114215541166107221072213212625352440245422612275330435123226373135433250356735754506441243214634434343504767447157075714542254305645505656635777660366156720633467426756636163717400711576277136724276537464767
0000100120023003400450157006603711307151012241736114314521265167227032314262625372745275021612471310236163724313035473353376530754400441145244432434640574663417156025114532552365647525053635274620167166420663764436652646565737506721771257331724275547560777
0000100120023003400450157006600711302161713261334164314551760157524062411252327372742275023642770370431163225323235413253356731734107421144244430414540524166467052065511512555325247565352645373660167156626613264476550646462747505731677207632734373517667747
0000100120023003400451057006600713102611731263134614341557160517542064211522372377242725032647270730413162325233253412353536713731407241144244430144504521466647025065511152555322547655325643573660176156626163246475650466426745705371677206732374337516767477
0000100120023003400450157006601771405141614211530154316521564157721022711262422302345205627632475350436103727363332423251336636724303411642244435464743514460427457065517552251355741575056635775620663136327673264406451626463727607721471257331714375507166707
0000100120023003400450156016702711106171417251330144710521563177127022213212626372140275424652577340031163225323237433254326136704602441443254731454346574666437052045613542554325347535153665473650065126624653162476555606660707303731675247135764174577762717
0000100120023003401450157006605731300111113271536104414521265107621072410242426352442265121632675360332143522333733413756366033724500471746234436474543514464427457015617572251305646525557635775620663136127623162406554636264767401751072227733754470557567717
0000100120023003410451057006650733100111131275136014441522165017612074210422462354242625112636275630323145322333733417356636033725400741764234436744534514464247475016517752215306546255575637575260636131627263126405654366246764701571027227733574407555767177
0000100120023003400450156016703711104171015251432174610571063157724042110272522332141235223662274320032113627363235463453376530744303431741264730434147524265477655055613542251305647525155645476660565116224653362476552646061777700741673257331744476527663767
0000100120023003400450157006600711304171712201436154215531265137126022615242327342446265023672676320435103723363537413257376237744106441741214130424540534462417657025317552453305141575355655271650262136324623763466350666565717406711576207534764774537162747
0000100120023003400450157006601711406171412251432164713501763147426032111272626302347245225652273330036153627323131463552336437774104431145254332444347504166437055035211532251355746525454675672670664146127673062436651626565727207751074247533754670517665707
0000100120023003400450156016703711105171717261333134214501264157724052311252327302446205424622271320332143625323235473550356637714706441243234430414742544765407555025114522655305741565750635177660366146125663666426751636066707303751574277136724473527661747
0000100120023003400450157006601741503161612221730144717511165107426002511252724322546265527632577330431153620333136463052326333764704471243204133414545574561477251045311542655305743525756655271620062136724623762466355636266767405741771207631734374547462747
0000100120023003400450156016702711304171713261630144214531265107227062415222023312644235720632675360231103126353331443251356731754402451344214137454045564764447152005614552754335746505553625373650062146622623663476751646565747103731177257736724776527660777
0000100120023003400451056106720713104711731266130414241532165017272064215222032316244325702636275630213101326533313442351536713754402541344211437544054567464447125006514552745337546055535623573560026146622263636477651466556741703371177257736274767526760777
0000100120023003400450157006603721105171717201131114412561163147423052612232626302243235124672673360435123426353136473550356530734506441542224230474446574361427157005313512457355546575752625570640662116525643764446452676367737204711076217335734670527667717
0000100120023003400450157006601751506171712221534164114531260127423022616252723302345205325612770340434153321323237433757366630704101411241244735424346574766437252045213542554315540555754665475670465106721663264466253616765757601731676247137714373527360767
0000100120023003400451057006610755106711721225134614141532160217432026216522732303245025352617270430443153321233273437357636603701401141214247435244364577466347225042513452545315540555745664575760456107621663246462653166756756701371667241737174337523760677
0000100120023003400450157006601741505141712211430164616531762127426052217212326312146205221602573310535143426373235413257366033774303431243244130444644554361477052055717552655345241555355625672670166106723623467466357646560737400711576247331734777567262747
0000100120023003400451057006610745105411721214130614661537162217462052217122362311246025212605273130553144326733253412357636033773403341234241430444644553461747025057517552655342541555355626572760166107623263476463657466506734700171567243731374777562762477
0000100120023003400450157006600711300161616251437124412521663157126032110272723362445205225642672310633143425373735403353376131714406451443204232434747534465437152075416522455305142545352655272670167146126613566436657616064707502721575277634774175537366777
0000100120023003400451057006600713100611661254137214421526163517162031210722732364245025252646272130633144325733753403353736113714406541434202432344774534465347125074516252455301542455325652572760176141626163566436657166046705702271557276734774157533766777
0000100120023003400450157006601701202151712261234164314511165167224062715272724302543235124642772330132173123353532463054326033754503461444204131434242574666457451055310562757335741555257665476660361146321663261406757636560717705741775267330744276547563727
0000100120023003400450057006600711607151214241236134511501463167023062617212523342443235225612271340233103627363337453554366634724706421345214135464042544767477655075411532354345545545251605574610167156720673762426653626661727200711572217533714677577364737
0000100120023003400450157006603771606121111201134124215551763117122052610222327322147225423662577330431163422333135403753356530764104471046214632444744534265447055055317572354315346505456625770640164136324653667426657616562717707751575227236764073547463767
0000100120023003400450157006607721104111717251630134114531766167425002216212523312647225223632477340633143421323235403655326333744302441145254730414640574563427356055517532151365442575456605574670167126626653067436557616560727207761472257436724173507463717
0000100120023003400450157006603711307151012231334124616521665167122072714262322322545275023662075350036163427363136443453376231754407421145204132434645544563457356005414532754315446525252655274610763106722673667456353646167747706711771207531714570537162747
0000100120023003400450157006607701604171612251432124117571663157227072215232123332644235021662074320535173526353134433252336032744105461047234731454245574766467055065313512751355742565454615173630664176424663261456051626064737406711176257237734274547560737
0000100120023003400451057006670706104711621254132214171576163517272072215322132336244325012660274230553175326533143432352336023741405641074237431544254577466647055063513152715357542655445611573360646174624663216450651266046734706171167252737374247545760377
0000100120023003400450157006603711307111015261232124313541565107221002715242723362743255121642774320234103326353135473453376535724504431142254730444742534466467356055617572051365142575456615476640062176624643266416655636361717707751471207632734670557263727
0000100120023003401450157006606741607111612221135124117531760157621042711242225352047255321602172370734113124323633403655366333704306451345254331454742524264407052045317532356365442535554615275650362166727673266406451636464727407761176237430774670547565777
0000100120023003400450157006603711305121616231330174215541167177126042710212625352342275324672672340435103325373735413253376630764705461147244430424743524663417251075413552456315445505055665271650263166427613366406454636565737206711472227231714076577265747
0000100120023003400451057006630713105211661233130714251541167717162047210122652353242725342676272430453103325733753412353736603767405641174244430244734526463147215074513552465314545055055662571560236164627163366404654366556732706171427222731174067572765477
0000100120023003400450157006601711302161416231135124713501466167524012417212622342140275225632471320031173723363437453052336630714102421744264735464042534264427156005313552653355547565251645375670167176226653264446450666367777501751373267435734475527760757
0000100120023003400450156016707711407131011251336154416531762137323002216232726322144235526612274320731163223313234403751356530764604471344224237424044554461417755045516572557315343555053625674610166106526643366476055626265727704741076257531774372567067747
0000100120023003400451056106770714107311011253136514461537162317332002216322762321244325562612274230713162323133243407351536503766404741344222437244044554461147755045516752575313543555035626574160166105626463366470655266256727704471067255731774327560767477
0000100120023003400450157006601721603161115261730154510571364127023062414212726322143235526612472370731113623313433463550326535744407421342224531474046554466467152075715572652325244575355605770610465116322633764456253676663777505731074237434764274517166707
0000100120023003401450157006606721603171412261731134713501465177224042616232523372740225326612574330532113627363332463052326033774502431144264435404046534364447157035510552555375444555251665271620564106727623665436452676460707103711171267135764477527567717
0000100120023003410451057006660726103711421267131314731504165717242046216322532377240225362615274330523116327633323460352236033775402341144264435044064533464447175035510552555374544555215662571260546107627263656434652766406701703171117261735674477525767177
0000100120023003400450157006601751502151015231331174610571364127327052617222121302642225627642672310532163423353032473551356435704304431741224436454346514665447152075412572652305144575352655376660461126627673164406453616560737400771673277632734173547465777
0000100120023003400451057006610755102511051233131714601573164217372056217222112306242225672646272130523164323533023475351536453703404341714224436544364516465447125074512752625301544755325653576660416126627763146404653166506734700771637276732374137544765777
0000100120023003400450056006700711100141717261735124213541563167527032514262626372142225023612377330333113425313633403654326231724603421045244437444645554461477755035716512555315644515057625576640061146327623165436455666264717207761072257332774477537166727
0000100120023003400450157006603771605121117261630144313521664117227072316252023312645265427632776310234103127323533443251336336724300451444254737454644514563427152045612522751305245505351665077640667146323653067426551646565747502711076237431714777567265747
0000100120023003400450057006601711605121315261732164416571660167025042715272626322547255127632772330334103325313131473154326630774205461142204232444343544166457251015510512453375343525554665477640361106424653262416455636663707701731376247432774777557566727
0000100120023003401450157006605741706171517211533124217571160127026042613212621352347245124622170340532173526343136443052326334704104451142254632444643534767467452015116562753305743565256655073650564146427623660426550656167727301731073277735754672537364737
0000100120023003400450057006601711406121416271133174015521465177125042710222725322643235525662072330733163724323532413250376332724201461643254337444341504664447157025113552656345140545752655670610465136422673665476755616163737605741171267434734776507362757
0000100120023003400450157006600711603121416221137114616501365167327052312252724342441235627602170340236133327353135453056316435744203411142264337464045524265477655015712572356375345545056645372630164166420673467456253646762717103751471207236724777557562747
0000100120023003400450157006600721107111111251430154412561363177527012312232622342447255021632674330736123426353532413753346032734507471047264732464446514665437656055514552753335340545155625577640664116225663461406352676361737202721076267134774570577261747
0000100120023003400450157006603711307131411261230154213551463157221042511262327302347245627652275350434113426343737403752326334744205461342274530444245514566467457005215572353365147525151625770660167146327613266436655636660727400711675277631724570547663717
0000100120023003400450156016703701604171113261633134715521465177524002214212727312742235326662075350736103426353236433754336136734200451242244431454540564767447751005314552251355246545355615175630164106724623364466257606265727700711576267333714476577261727
0000100120023003400450157006603711302161713261230164416531565177425062417212024322143235127652676310732113623363232453054316032734201411045264732434747554364447254015515542051375444525656635174670063136725653665426551646765777602771172247330774374557266707
0000100120023003400450156016703711303161615251330144715541562127524062411242421302642235322672077320633153222353033443751366335734107411547204231454446564762447555045210512354325746525754615176660065126627663162446455606367777700771473217732714670537365767
0000100120023003400451056106730713103611651253130414751545162217542064211422412306242325322670277230633152322533033447351636353731407141574202431544464567462447555042510152345327546255745611576660056126627663126444655066376777700771437217732174607533765677
0000100120023003400450157006601771403141615251434164114521260167327022710242422372746275121652075350431113327363031423656366335734207421142264335424245544760437251045313512557315547535654605773630166156627613264466050656464737607751177247535734072527366727
0000100120023003400450156016707711104111012261732174713551763157422002716232522332142225720612371360334143526353736453050356231704301421446264632434346554467447555045310512751325541575352665076640566136724643762416550666266747707751074257331744274537366727
0000100120023003400451056106770711104111021267132714731557163517422007216322522331242225702613271630343145326533763450350536213703401241464266432344364554467447555043510152715325541755325660576460566137624463726415650666266747707571047253731474247533766277
0000100120023003401450156026702701203171215251437104610541461137621002615232723322643235121642774330332163721353735423250356530754700411344274132434644514664467754035514522552325441575053665575650663126127673162436654606064777601741576267630774475527763717
0000100120023003410451056206720702103711251254137014601544161317612006215322732326243325112647274330323167321533753422350536503757400141344271432344644516464647745035514252525324541755035665575560636121627763126436654066046776701471567266730774457527763177
0000100120023003400450157006607701605141315241731114717561362127122072214212626322540245527632670370436133727353234463251366535734102431746204234424645514465407553015514532354325746505055675376640167146423633566426657616061747506711372227131734073557267747
0000100120023003400451057006670706105411351247131114771563162217122072214122662325240425572636270730463137327533243462351636553731402341764202434244654514465047535015514352345327546055055673576460176144623363566426657166016745706171327221731374037552767477
0000100120023003400450157006601751507151115261334124316501762137322042611262724322146255023652075330133103123313237463257366435754407471443204233444640524261427157025410542557335547535654645476660461136725663266416457616066717107721572207533734477527566777
0000100120023003400451057006610755107511151263134214361507162317322046211622742321246525032650275330133101323133273462357636453754407741434202433444604522461247175024510452575335547355645644576660416137625663266414657166066711707271527205733374477525766777
0000100120023003400450157006601761207131115221730144510531364157524062710222226332644235725612777370031153626343232443753316136724306461144274230474446534765437251065515572751315343525056645477660562116120633461426553646660737507741673257530754274547261727
0000100120023003400450057006601711407151312261632144012541565167221052117212421312743235021662072330736163423353131453554366034724204431045254731464341564767477357045210562754315542575554665572650364106325633663446457636163737600771477277231724276557266727
0000100120023003400450156016703711304171712251333134610521560157227002311252724332244235622652474320334163325323737413252336032754504451346274532464146504766467254055611542051365443575456675077660361156726673261446450646167717102721771207633754675557064717
0000100120023003400450156016707711304171515261733124710521560127424072212242523312146235023632570370231133321343537463457366436744205461142264633444045524267447755045311562652305643565550625370610564136724653763426751676660727601751771247136754572507463717
0000100120023003400450157006601761307131116201133124412521265107721042510242527322346205321612272340431103321333737463653356534714700471545224534464343574666457052075411512356365444575257655670660662176224643261416455636367777502761677257230754175537464737
0000100120023003400450157006607711403161714251630164215561164127725052216252224312743235423602572330435103321333733463253376530764601411047224237424446534465437351065317562051355544575155625672670767116223653564446450626664737200741471257732714670517667717
0000100120023003400450157006601761207131113251630144314521464157524062710222727322544235326612273330236173525323437463050356136704102421144264437424446534765437157065515572751305643525251645477660361116120633461426756636560737507741676257532734175547260777
0000100120023003400450156016703711405121011241433134716521466107221002316232727352543255127642674320334113620363632473052336534744306451145274532464044534665477657055612522752345143575055615176660361176425633467416250626265747500771277277136744173557063727
0000100120023003400450157006601771404171113251630144316521566107425022415272322372746235124602573330132173526353533423250326436704602431642234737424544514664427351015510512751355546575251645475620766166420633266436551676463727704711676237431714570577360777
0000100120023003401450357006600741403171514271432174015511766127321062114252521322640225124672677320635133621353235443055366033754502431342264330444446514267477153025410512552335344575755665476660462156720663262436457616161707701761473267735704271577363757
0000100120023003400450157006601721104171714211530134517531766107526012116252426372740245321622374320132153326343736433252346037714406461542204133444743524264447755045311562653355543555056625573630065166722673461456051636762717705741771207236724276547563767
0000100120023003400450157006601711304111714251430144614531762127224012416232726302244235526632472310036113627323533463253316437714707471542204132464446534266467755025313552155355540555454665571620465166723633067426757636560737604721171257737714670527560737
0000100120023003400451057006610713104111741254130414641537162217242014216322762302244325562634272130063116327233533462353136473717407741524201432644464532466647755023513552155355540555445665571260456167623363076427657366506736704271117257737174607525760377
0000100120023003400450157006601761300131214271733174416511165107724002214252322312646255527622372310431103127363533463051336335724503461047244437454644554461477152005412522555345247535656635472670667146323633164476250656562727601751576277133714477567260767
0000100120023003400450157006600711306171712221535124316501364117224042610212322372146255525612772310132163325343736443753316034734501411045264637454540524664427052025313542557315446545454675373670465106726613767456352676165757607741076247333734272567261767
0000100120023003400450157006601711307131514221530164616541163157221062411272724302543235423652272340537103123313134463557376436744207411545264332434347514560437356055611562457325240545752665072670662156327663067416253646464747507751372207231714570527666777
0000100120023003400450157006607721106111412211230154713551463147323002215272725312146265223642170340337143427363633413752376530754202441145274130474640534264467156055510512453325247525351665274670566106327673266436556656163747505731076267431744774537662757
0000100120023003400450157006600701607151315261332174510511264117424012312232726332645275627602477370031123426353135433255356437764105461741234730424446514662467055015716522251375444555353655275630664106724623763416453646265727207721676257431714473537160737
0000100120023003400450156016703721506121015211235164710531264117724032116232027352541235427622274320236103127363134463453356534714704431346224437424042554066467251005417572455335341565553665070660667136421613567426754666765707301751572227337714675547463777
0000100120023003400450157006603711304131214271736114316501765167221002614262726312543255622652072370332103127333134443255356637754203411045274232464640514664447755065512522354305245535151645176660167136724653567406457646265767405741073277132734477537361727
0000100120023003400450157006603711305171714241430144616531562147526022613212621312647255023642170370233133627363437453051376637704107411542224534434347514466457554045210552353315547535251665071620664156322623762436454666066747505751277277731714072567263727
0000100120023003400450156016707711307131315201336144215541465107224072411242327362340245422652473310637123321323031443755366731704602421342264631474742554564467052025117562455315646505353655272670366106721613665456357606463777501751471237436724276557760757
0000100120023003400450057006601711405121615271632174314541160147622022615232423372440275127632771350537123424353035473353356630724307451346264435464046514664467251065310512457315347525554635376660361146227613062426551626565777704741677227231714571507363727
0000100120023003400450156016703701605171416211437154610531262127327052616252422322641265720602171350535173124313032463452376336734104431043224531474742554366477653045415542353325341535756605570640662116227673264446753646560757202711077267631714375547567747
0000100120023003400450157006600711302151315261737114510541560127424062117222121352343235221602475360236103321323737443753376636724705441446234437464045514666457755015715572653345242545352605770610263166425653165436657646463727206721471207631744572577363717
0000100120023003400451057006600713102511351267137114501545160217442061217222112353243325212604275630263103321233773447353736663727405441464234437644054516466547755017515752635342542455325607570160236164625563156436657466436722706271417206731474527573763177
0000100120023003400450056016701701405171612271731114314521464177025042613272523322546275725612277320032133321343532443352376630724306441441254530474341574361457157065515542051375443525252645477660261156624623666416650666366757106731475227631734375577060737
0000100120023003400450056106710704105711621277131114341524164717052046213722532325246725752612277230023133321433523443352736603723406441414255430744314573461547175065515452015374543255225644577660216156624263666416650666366751706371457226731374357570760377
0000100120023003400450157006601731300131113261237114517541462137021012114252725352446235325622275350636113424373032433257366237774200471142234436474446554362467157075413512453305642545552665576640462136721663763456052616064737601751576247130754275577766707
0000100120023003400451057006610733100311131262137114571544162317012011214522752354246325352622275530663114324733023432357636273772400741124234436744464553462647175074513152435306542455525665576460426137621663736450652166046736701571567241730574257577766077
0000100120023003400450157006601711307111311261334164213501765107125042716252525372742275021632570340434153627323131463652346336744100451342254737454640524261477052045311542251365445545756635373670166166720663763426555636462727606721073237431724572547567747
0000100120023003400451057006610713107111311263134614231507165017152047216522552377242725012635270430443156327233113466352436363741400541324257437544604522461747025043511452215364545455765633573760166167620663736425655366426726706271037234731274527545767477
0000100120023003400450157006607701605121714211236114214531564127425022516252027312745275722632372330434113623313736403356366530754401411241264437454446534460417751065312522356315340555451655674670767136725633062466252676165737202761473257530744670577361747
0000100120023003400450156016703701606171717211633144412521665157527012312232625302243255722642174330636103421323331473452376530704102441642274131474446554463427252015115562057345546505353675671650562126126643366406357606464717400751775267335734477527563777
0000100120023003400451056106730706106711771216133414421526165517572013212322652302243525722641274330663104321233313474352736503701402441624271431744464554463247225011515652075345546055335676571560526121626463366403657066446714700571757263735374477525763777
0000100120023003400450157006601771201151615231135124015521664127425002711262726322546265525632772310132173726373434433250326530704301411642234535464247544167447157065314532254375340545557635370660366166422633467456351636765717405741771227230714670537464767
0000100120023003401450156026706701202171613271535144414511163157127062114252326372045255223602472310635103127343533443351356332724501421547274134464047564063417053015615562357325244505656675370660164166423633467476252646560737401731472257230754276577766777
0000100120023003410451056206760702102711631275135414441511163517172061214522362370245525232604272130653101327433533443351536323725401241574271434644074560463147035016515652375322544055665673570660146164623363476472652466506734701371427252730574267577766777
0000100120023003400450157006601761303121412251431174713521260147122002615232421372146265325622374350234113623363032463057366530734100451144274236454247544765477057025116572757335341555454655274660063176525653364466251636266767403771171247335764774507162757
0000100120023003400451057006610763103211421254131714731522160417122006215322412371246625352623274530243116323633023460357636503731400541144272436544274547465747075021516752775333541555445652574660036175625563346462651366266764703771117243735674747501762577
0000100120023003400450156016704701607131417221531174610551663117224042111222027352346255324672677320032133522333632443451336530704301461446274132464643554563427755005411542356345546575557625773670767106124623261466655626165717100751373257436744272577064737
0000100120023003400451056106740706107311471225131714601556163117242041211222072353246525342676277230023135322333623444351336503703401641464271432644634555463247755004511452365345546755575627573760776101624263216466655266156711700571337254736474227570764377
0000100120023003400450157006601771203141113241235124015521666167423052612252724302346205127632370340431133722333135463257316530764702421144254737464046544563457755065511562356305745545454625774660767126125653061466351626362717105731072237136744477577362747
0000100120023003400450157006601701201141315221535124412571666167025032114262226372745205622612270340337113127323433453652336630714702421342274136454545544160437251055317532354305641535654645473630166166722673564406754676765737601751774267330714274547565777
0000100120023003400450156016701711106171714241430134314521465157227002214252523362441235722632374330233153221373031463557376336724503411046264231454442574665447152005417532251355744575355665074660166106725663362476056636262717407751471207536764276557063777
0000100120023003400451056106710711106711741244130314341524165517272002214522532364241325722633274330233152321733013465357736363725403141064262431544424576465447125004517352215357544755355660574660166107625663326470656366226714707571417205736674267550763777
0000100120023003401450157006606701706171111241237154516521263157322052212252726302344255624612273360034123627343530463251356437724303431443254537424144504166437655005612572753315644505557635177610065136422613464456351636660757406711072277731774377547662747
0000100120023003400450157006601701201151615271535124416521563147524002717212326362442225424612274350732163223313035423351376535764603431443224430414144574665437757015110542557335744575251665074610166126623623763456056636066707307741277217335764375547266777
0000100120023003401450156026702751203121614221637104112501364157224052614262727332640265121662077360035163721333235443055346334774502471545214430424643544763417251065110512751335741555550645373630763156322623464406756656166717700741472237532734774567665777
0000100120023003400450157006601711304171015251437114214561363157526072311222322302344255225662074320636103123313136453057376237714700441746254336454346524264447451025113542555305247525151665276640562136720663764426351646463717507751373257730774677527664767
0000100120023003400451057006610713104711051254137114241563163517562073211222322303244525252660274230663101323133163450357736273717400441764253436544364522464447415021513452555302547255115662576460526137620663746423651466436715707571337257730774677526764677
0000100120023003400450156016703711100141612251333134716521564157426052617212327322646235127602177370132163720363532443252336336744405471043274536454247514663427252045311542354305745545754665471630361156527623264466050626467707501751676247132714375577065707
0000100120023003401450157006601701204171614211535124214531567127021032312272527342441265627672675350034113123363633423354336735724606461045234434464747514265447157075115532251345546525056635777640462156623623067426551646660707306751272217335704470537167737
0000100120023003410451057006610702104711641215135214241535167217012033212722572344241625672676275530043111323633633423354336753726406641054234434644774512465447175071515352215345546255065637577460426156623263076425651466606703706571227213735074407531767377
0000100120023003400450056016701701406171214251131174313571264177221002514252624312643255725652472360431113125373031473453346636754506421042224531454341574364427152055310562453325243525650675072670164136727663464406755666665727303761673257231734476577760737
0000100120023003401450157006605701607111517261231174217531764127621072411252426302242225525632674330132153323353035473556366231724503431444204135464640514467477457065713522153355042535053675375620465176620673663416653616264767402761171257430744374577264707
0000100120023003401450157006606721504171517211436104313501767127522042610222727312646255326622372310133173523313633453050356435724606421443254631454046534267447657035517562555345240545151625773640061166122623564416257636460707304741674257331774377527467717
0000100120023003410451057006660725104711571214136014331507167217522046210222772316246525362623272130133175323133633450350536453726406241434256431544064532467447675035517652555342540455115627573460016161622263546412657366406703704471647253731774377524767177
0000100120023003400450156046703701207111416231132174610511265167021042717222622312643225523622175350036123421343631433654316730744405441145224637454044564763457157045215572757325343575656605777660065116126653364426554656562707301731373267332724473557067747
0000100120023003400451056406730702107111461231132714601512165617012047217222622316243225532621275530063124321433613436354136703744405441154226437544044567463547175042515752775323543755665607577660056111626563346425654566526703701371337263732274437550767477
0000100120023003401450156056706711102161613241433124717551660117425002712272326352447205620612772330035113626373430453553376735744707431345264230434244554361437252065110542155355744525754635470660164136127613666446652616562767407721072247332754373517265707
0000100120023003410451056506760711102611631244133214771556160117452007212722362354247025602617272330053116326733403455353736753747407341354262430344244553461347225061510452155357544255745634570660146131627163666446652166526764707271027243732574337512765077
0000100120023003400450157006600701205141416211437114313521266167324062117222522322641265424602575360133163323363235443757366033774300471241244131474644554363417657005614552555375443555151625770610462136727673162456056656264777501751074247332734672557763727
0000100120023003400450157006601711407151412251432174015561363177721032312252622312545205424602471320736163422333532403754316332704602441646234531434742544565437457015116572356305147535557625676650767126121673364446650626565707302721473237135764774517666707
0000100120023003400451057006610714107511421254132714051563163717712033212522622315245025442604271230763164322333523407354136323706402441664235431344724545465347475011516752365301547355575626576560776121621763346446650266556703702271437231735674747516766077
0000100120023003400450157006603771602111615241330134316551661117123022516212426372740245523632574320137133326373232473555356037744106461542204132464743534461427055025311562754345543575557665076640062146423623164456057616264747705741277217533714672577260767
0000100120023003400451057006630776102111651243130314361556161117132025216122462377240425532635274230173133326733223475355536073741406641524201432644734534461247055023511652745345543755575660576460026144623263146450657166246747705471277215733174627572760677
0000100120023003400450157006601711302111412251630164610571363157527022611252027372746235326642675350435113626353735433752376034764603431741244432434144554460427152035214532652325247565055655070610167166425633264476253616467737407741677247131714275557260737
0000100120023003400450157006601731307131412251330144617511762147524012114212027332147245622622372370532113423363735463654336032734204471046274231434643524165477156045413552655325245505055675670610565136726643767416254666265717502761073277135764475537466707
0000100120023003400450156016702711106171417271130164316551762177424012410242723362442235322652577370231143525363032413253346630704302451441234731454740554366467156045316522254305145545755635175620766136322623663406754666163737504721276207531774675557067747
0000100120023003400451056106720711106711471271130614361557162717442014210422732364242325322655277730213145325633023412353436603703402541414237431544704553466647165043516252245301545455755631575260766133622263636407654666136735704271267205731774657550767477
0000100120023003400450157006603711305171615221737154312541460157327002611262726322145265622642673360535143722353134473456316032744103431741214132464540564760417152045212522552375343555656605771650361156320633762426354636660767405741074237431774777547562747
0000100120023003400450157006601711304111612251633174012571362137221002614262724312643235627652072370434113427353633433455356034744202421741214130414346554466467256045315572057315546505756635276640167106325633264476753616467747503751675277231724275557260757
0000100120023003400450157006607711405121011241232164715531766107122032115272727342542245023662172330034163221333733433255356436734506461145244437424540524160427356015715542655305747565252645374610065136327613161466355666265727705731076217636744477537467747
0000100120023003400451057006670714105211011242132614751537166017122031215722772345242425032661272330043162321333733432355536463735406641154244437244504521460247365017515452655307547655225643574160056133627163116463655666256727705371067216736474477534767477
0000100120023003400450157006600701606171311241732164114571665177224072211272426352346255325602571310633143425343337423350326731754206441143224230414747534464427057015516522555345543525251675372650166156623633764466654636064707304711775267131724570527763767
0000100120023003401450157006607761401151311271435124013521564107026072711272621322643255423652571310031133625363630443757316231724706461045254337454446534761437452025313522057355746525756615277630164146426653564436450626264747507721673227233734570507461767
0000100120023003400450157006607701604171616271431174213551463147424072211222525322640245326662070370436163327333232453051336333704302441144254734434747564563427452035510552652315547565251655670610461136726613161426555626765747505731771217636744072527763717
0000100120023003400451057006670706104711661274131714231554163417442072211222552326240425362660270730463163327333223450351336333703402441144257434344774565463247425035510552625315547655215656570160416137626163116425655266756745705371717216736474027527763177
0000100120023003400450157006601711303121717251432174610541160167426022617222622312545265326602577340635103325373134423254326333724500471746254533414443564761427357075114552251305241575654655070610263116125633663476553656467757204741074217636764374577362747
0000100120023003400450157006607701606111412251631174715521563157322012416252421302547245527622372310732133621323032463255346436744306461047234737464146524665407757005314542354315346505252655271650465136325653264466357616064767402771171257330714477577363717
0000100120023003400450157006600711304171315271135144215501266117424062410272224352347225326612276320031133325323736423351356436734105461046264637454144524164457055065511512453325243575557675372670663176425653461416653646064727604721372277731774570507366777
0000100120023003400450157006600701607131416261731134314551462147623002514212724332645275225612777370132153322333434463653316032754504471642234537454242514660417251065111542556305744555353675670640664136724623762456052676165737202761675277131714473557260737
0000100120023003400450156046703701205121417271531124214561363157426032112232027312745265627672272370133103123363631453054326730704306451344244137464545524161417751055714552353325546525055615475640166136222623464476756606066717507741676207435734473527663777
0000100120023003400450156016704701607131614241331124314521665107125042112232024362345265725632775330434103127323235433256306136714106461446254732414345574760437657055514552751325441575353605575640262106726653366476051646462757202771072277634774173567263717
0000100120023003400450157006601701202161417261231174314571365137021062714262527322343235721612272340434113323363736453056366034744302421542214136454046534267477156005313512653345247525257655673670461176525643261406751646660737501751774257536744275547560757
0000100120023003400450157006601751502111311261730144112571364157224062414262726302541265324652677320635113323353237453054326037744106461144274132464544504163427356075715572652325241555056645372630562176524643161406353676660717705731072267333734477527567747
0000100120023003400451057006610755102111311267130414121573164517242064214622762305241625342656277230653113323533273450354236073741406641144271432644544501463247365077515752625322541555065643572360526175624463116403653766606717705371027263733374477525767477
0000100120023003400450157006601731307131614201134164215551661157524002214252626332147245127622375350334103321323737443752346630704601411741234735424643544162467251055716522453315347525355605772670166176624643665436655636064727207751677207531744570547263727
0000100120023003400450157006607701602111412271136154112551763157623022611272726302244235526632376310435113627323237403755326336744407471143264432444540504163417252035215542457365640555754615473670063176522633161446655636660717500741471257537734374527566727
0000100120023003400451057006670706102111421271136514121557163517632026211722762302244325562633276130453116327233273407355236363744407741134264432444504501463147225032515452475366540555745614573760036175622363116446655366606715700471417255737374347525766277
0000100120023003400450056016701711104171013261732114311571365177424022410212525362247265326612272330036143625313636473453346136724204451144254630444343574766437256005214522552335741575650675072670461106725633165476553656665707501731275267434734372577265747
0000100120023003401450157006607721503141517261634164117571660127724042711222021352342225322662074320236163421333337403657316535714106421045244435424244574563417757035514532655315542535057655673660663126127623564446051646064707306711176227735704475537367737
0000100120023003410451057006670725103411571266134614171576160217742047211222012353242225322660274230263164321333373406357136553711406241054244435244244575463147775035514352655315542355075656573660636121627263546440651466046703706171167227735074457533767377
0000100120023003400450157006601701207131412231131114214561365107724022614262322302346275527612773330732103124373136463052326534704607411145244433444645524165437255005414532556335541535656675674610565166422633067436651646765777703771277207536724572547561727
0000100120023003400450157006603721104171616211430134510571163177125002213242523362242235422672674330535173523313031423251336630704605461342274231474644524664447554005411512455375446575355625575620763106721663366446652646661727704711373277730754675557761727
0000100120023003400450156016704701606121412231131124214571365177424062710212226312145265326672072330736143725323633403553346136714704451043254337454347564062417451075111542655325745505057635271650664146627673564406253656265727203731575207436764173577264737
0000100120023003400451056106740706106211421231131214241573165717442067210122262311245625362670272330763147325233633405353436163717404541034253437544374560462147415071511452655327545055075632571560646146627763546402653566256722703371557204736674137572764377
0000100120023003401450157006602731106171116271132164414501765177423032616252225352047225121602174320035123421333633453653346735754502431147204637444347544566467457005215532252315546505353675376640164126125643767436554666064777606711372227731724073557264707
0000100120023003400450157006601771404171514261232174012511163157725042610212527332141265225662074320635113323363733453052336034744302441746204535424643514263427657025114552751355541555056635376660063176225633364446451646266747102721177267435764377577760777
0000100120023003400451057006610774104711541262132714021511163517752046210122572331241625252660274230653113323633733450352336043743402441764205435244634512463247675021514552715355541555065633576660036172625363346444651466266741702271177264735674377577760777
0000100120023003400450156016703711303151712241432174616551660157224072714262022352546205322612274320236113125373033463457306334714703431243244137444643504765407251035111542455355246525755605170660564166727663366426554636166717502721675257337714477507463777
0000100120023003400450157006607711403141614251430144414571362147123032316232523302344235722622373360635103727363237443255366131734506461046274532464146554564467457075110552552325541575351665070610767126126613461456053676165727206721072257731724475577463727
0000100120023003400450157006607701605171411211237154616521463147524062114262326312742225721602174320732103326353136453552376333714104431047264337444347524665407757015510552457325346505352655675630766146426643062416453656265747500741572227133714173577366727
0000100120023003400451057006670706105711411212137514661524163417542061214622362317242225712601274230723103326533163455352736333711404341074263437444374526465047775015510552475323546055325656575360766144626463026414653566256745700471527221733174137573766277
0000100120023003400450157006601711405121412261332164713531260167122062415242421302347245324622373360435113326373237453657366037744301461545234537454242504166457255075113512456305241555557665272610767136724643161456050656660717705731676277230744477537362747
0000100120023003400450157006601761202151015231137114412511765137327012315242226362444235026672274350132123227343033463055326334714100471243234535464446574566457356045410512653355541555251675670640461166722673362476751646560777306761176207234774274537365777
0000100120023003400450157006603771604131012261231124215551763157125072710272327342542275525662072330334143620333134453057316636704101411241244436474743534365447252055611532655345140545752635174670065176426613366456252646167767404721775217635734076527663727
0000100120023003400451057006630776104311021262131214251557163517152077210722372345242725552660272330343146320333143450357136663701401141214244436744734533465447225056511352655341540455725631574760056174626163366452652466176764704271757216735374067526763277
0000100120023003400450156016702701607111416211635154617521563117125002715272724322346205424632477370132163222373532433654336033734200451241214337464544544766457451055611542051335747535252665673630663156324623264406257606167767400741775247531714375527665707
0000100120023003400451056106720706107111461216135514671525163117152007215722742323246025442634277730123162322733523436354336033732400541214213437644544547466547415056511452015337547355225666573360636153624263246402657066176764700471757245731174357526765077
0000100120023003400450057006601711606171015241237174314551762147725052211222421302246235225632777320034143421333533433252326636704105461443274436454341524361457554025117562057315444575356665273630763116120663266446655616660727705751177247537714375567460737
0000100120023003400450156016703711303141612241332174716551660157724042115232027322346255127632673310435113625323031473052346637734205471145264632464042574564447456005617572555315243575252665072650663116127613365406455606462747707721574267431744373507362717
0000100120023003400451056106730713103411621243132714761556160517742041215322072323246525172636273130453116325233013470352436673732405741154266432644024575464447465006517752555312543755225660572560636111627163356404655066426747707271547264731474337503762177
0000100120023003400450057006600711607151612241230164313521665137327042612252626312747225023652674340637133625313034473151356231754502431144204533414747544766457052065411532557345547565252635274610562166127633162436452646067767300711277257434734375517167747
0000100120023003400450157006601721607151612241335154112501263157327042610212727322341265527662077330234143720363134453056366336744107421145204535424245534366437554015113542751305746575454625776650167176624623261456353616064727201731073267435764774547563727
0000100120023003400451057006610726107511621243135514121502163517372046210122772323241625572660277330243147320633143450356636363741407241154205435244254533466347545011513452715307546755445627576560176176624263216453653166046722701371037264735674747545763277
0000100120023003400450157006601751502171412261730144715531261137021032316252426372145205121622277330435153622353032463453346136714406421443274232434347504665447356025414542754315546535553605574670766126120633567416253656660757204711177237136764276577760777
0000100120023003400450157006601711303121412261237124015521265177426052313212625302342275721612470320434163727363337423351356535714104451744234430414640554462467457025111562753335546545056655072650167176520673566436654636663727406761373247130744572577761727
0000100120023003400451057006610713103211421262137214051522165717462053213122652303242725712614270230443167327633373423351536553711404541744234430144604554462647475021511652735335546455065650572560176175620763566436654366636724706671337241730474527577761277
0000100120023003401450156026707731207111115261335164414521360117725032311262426362045275225602471310334123425343035473056316435704306461242234735434743514464407657005213512552375444525157625676640565116322613762436650666463777604771277237530774675557061727
0000100120023003410451056206770732107111151263135614441523160117752033211622462360245725252604271130343124325433053470356136453703406641224237435344734514464047675002513152525374544255175626576460556113622163726436650666436776704771277235730774657550761277
0000100120023003400450157006600711600161615251437124412521263157224062110242327372745205121642670370233153223313135443756366731744106421143204535464245534467447152055710512356375346545257645373630465176620633261466355636167777504741677207231744276557563727
0000100120023003401450156026706701202131616231337154410511165157224032416252021352447225423612475330132163722363437403657306332754607411444234736404047514662417055075713512252345246545157655072670465156220643763466353656163767103761073217534764275577465777
0000100120023003410451056206760702102311661233137514401511165517242034216522012354247225432614275330123167322633473406357036323756407141444237436044074516462147055077513152225342546455175650572760456152620463736463653566136761703671037215734674257574765777
0000100120023003400450157006600701604111616211435124312521267177725022716212027312645275326642672330133143726353337473455346034714705461444274230434343564762417052035516522453325541555553675371610664106527663364426654656565727404721673277130714570537161727
0000100120023003400451057006600706104111661214135214321522167717752027216122072316245725362646272330133147326533373474355436043717405641444272430344334567462147025035516252435325541555535673571160646105627663346426654566556724704271637271730174507531761277
0000100120023003401450157006604751303141011221634104715511166107425022713252723302641265525662170370633153224373232413757376333734606461446224430434540514267467554005214542155335746525754625577610261166723623164406455666462777206751473237130754173527365777
0000100120023003410451057006640753103411011226134014751511166017452027213522732306241625552661270730633152324733223417357736333736406641464224430344504512467647545002514452155337546255745625577160216167623263146404655666426772706571437231730574137523765777
0000100120023003400450156016704711305171717261530154313541462127227012415242726332240245622642674320535103327323236433751366630754607411646224431474345544760417351005214552151365445505755625571650366126120673461456257636663737404731172257332734076577066777
0000100120023003400450156016702701605141416211237114314521466107025062714212727322541265525632376320236133525363736413554336037714100411342264437444540524264457157045217532251355240535656635171630765136726653567406252676464717405731074267332734477577063767
0000100120023003400451056106720706105411461212137114341524166017052067214122772325241625552633276230263135325633763415354336073711400141324264437444504522464547175042517352215352540355665631571360756137626563576402652766446714705371047263732374477570763677
0000100120023003401450156036702701202131612251337104114531264157224072413212024312646275420652073360635103724323232413255366731774504471544204631474245534466467357045610552555315347565251665477630562136321613464466052676063767100711276277733754473517565777
0000100120023003410451056306720702102311621253137014141532164517242074213122042316246725402650273630653107324233223412355636713775404741544206431744254534466647375046510552555313547655215664577360526133621163446460652766036761700171267277733574437515765777
0000100120023003400450057006601711405121615221133124011541167137527012110242423322543235622672272360736113320363633443453356535734106441541204237444242514664467152005312572354375144555554665072630767146221673667436655636067717507751676207535764477537762747
0000100120023003400450157006601711304171717221533144012561365107524022411222724332640275622642674320636153323313735423351376033734502421045274235424645514564457751015110542557325746505454635273670763126120663461416455666664777605751176247333734276507166777
0000100120023003400450056006701701601151214251633174412571366167324042117262022362342275121652276320133133327353232403355356437724505441047264734464346514267407551035216552253375440515154645375670167176226613365446452666064757301761371267432714475577760757
0000100120023003400450156016703701602151111271433134616551064117123052613262727302242225424662071320633143227363234403353356535714707421243254330414644534764467251075110552655315544575552635470640164166723623266476554636567747502771574237130774770517666727
0000100120023003400450157006601741500161714251231124610531262147222032110212124362447255527642671310732103326373337423655366433714706451346204532434747554364427554005416522751345141535355625777660663106723633165446452616560777304771575217636764072537462757
0000100120023003400450157006601721107131412261730154314511265167123002215272224362247255326642777320337143625323633413752376033744406461145274130474242554463427757065511512453305645505355625577660361166421663461426355636064747507741373257531744276507166707
0000100120023003400450157006601701207131412261333124117551662127327022614272024372145205124662573360435113620363735463452336534724505471145274230474443564763437553045413512151365647565055625774610562106327673364416252616660727400711774257531734375567264767
0000100120023003400450156016704711605171012241336144710531662177123002612242726342543235627652571340031173723353633453654326231734202421646274134464147554060437655015517532457305743545553625673670263176524643162456250656660717105741471277233714275507466727
0000100120023003400450157006607701607131615251433124112521564157222052214262123302346205721632475350035143427353136433752376636724306441047254631454343574664427457015710512652355742565754635171610366146327673261406455636663727406711072247131744375577265707
0000100120023003401450157006600771406111416211433144510521660157221042517212126362743235525602475360132143423313235463650316737754701471443234537464244564260427655005617552457325343575554615174620664106723623762456252676163707305731272267334704175577363767
0000100120023003410451057006600774106111461214133414501526160517212045217122162367243325552604275630123144323133253466350136773757401741434235437644244562460247655006517552475323543755545611574260646107623263726452652766136703705371227263734074157573763677
0000100120023003400450056016701701405131416211633174713521566167527002716242421322643255727612476320036133327353135443752346535714104441045224235414341564067407653045510512354315245545752625773660462166722633764406255666163767502711572217734734776507363727
0000100120023003400450056106710704105311461216133714731525166617572007216422412326243525772614276230063133327533153447352436553711404441054222435144314560467047635045510152345312545455725627573660426167622363746402655666136765702171527217734374767503763277
0000100120023003400450157006601701206121417211535144312571362137423052611222027322543235627672272370133163324323033433757316530724600441346254331474644544567477055055711542754325243555656645471610461126127663061466053646565727407751675237134764076557261767
0000100120023003400450157006601701207151612251234164314521261137623072315242024322543235424612277340236153320333134433254336636714107421045254532434346544166457156025410562757345243555557665474670167166727663061426755666367717502711771237130774570547566707
0000100120023003400450157006601711303121416201136154717551762147221062711272723302343235424652274350236173125363337463250356136744206441144234437464245504665407656025313552457315245545752605770640461156322623764436656636165727707751072257533714670517164737
0000100120023003400451057006610713103211461201136514771557162417212067211722732303243325442652274530263171325633373462350536163742406441144234437644254506465047665023513552475312545455725607570460416153622263746436656366156727707571027255733174607511764377
0000100120023003400450056016701701404171714211633134517521466107422052311222227372643225022662575360435133622353131403557306636734707421243254131444046564764447451025613512653375540515155655273650664156522623767406354636163777302711177257436724374547660777
0000100120023003400450156016707701602171115251637154617541463117422012415272624322347265023632477340435153321373234403556366336774304461242254530424640534761427457065310542353315645545750625577610061126123623161456256656463737507721276247130774173567265707
0000100120023003401450157006604721103121517261730174414511467127023052611252621372642235423632677370031123225323630443753316131704603441446224437454540564561437452035515542753315246525257605577640167136325653663426650626460747505731771217630744275567663777
0000100120023003410451057006640721103211571267130714441514167217032056211522612376242325432636277730013122325233603447353136113706403441464224437544504565461347425035515452735312546255275605577460176133625563636426650266406745705371717216730474257566763777
0000100120023003400450157006600711607151015261735124314521464127021022711242421372645205326662175330332143720363737423251336636714703411642204232434743554564447152005314532754325543575557665570640564116123633261446657616663747502761576217536744375577260777
0000100120023003401450157006607701207111417221735104312511166167327002615262621342542235123672273310034113427363232443455326630774500471142264434434545534462417254055310512653375444505157635373660662106324623567476751666265777303751675207534764276517565747
0000100120023003410451057006670702107111471227135014321511166617372006215622612345242325132672273130043114327633223444355236603775400741124264434344554534462147245053510152635374544055175633573660626103624263576477651666256773703571657205734674267515765477
0000100120023003400450157006600711302171614271430144314551664127224072214262326362745205023612770370635153224373332413552326731724601461443274330414343554566467052025115572652335547565454615474610564176526613066416253616265747505731171207532734377577766737
0000100120023003400450056006700711100141717261735164311521564157524062117222224312543255026642475370636113327363031423353346436754203431045274131474644544262477653005215512152375343525251645171660565176426653262406753676463777504771376257331744276507366727
0000100120023003400450157006600701204171115261632174517531767177524012110242322342547255223662174330736113326353234453050316333734502421542264730434743514664447451055513512653315247525055625674660664106727613566436651646265717705731076237432714774547266727
0000100120023003400450157006601711300131612221134164517571363177126002516232727322343235424652074350031133626353532413252326735744205441741204233414144564762467451055610542254315546505756635472670167106725633764466653656463767407721575207634774275517163727
0000100120023003400451057006610713100311621221134614571573163717162005216322772323243325442650274530013136326533523412352236753742405441714202433144144567462647415056510452245315546055765634572760176107625363746466653566436764707271557206734774257511763277
0000100120023003400450157006607701605171315261631174715541462137621032115232123302347265422622277330236143726343032433751366530754203431142274132444643504764467655035211512752325545545451605172670164176425653366466254636064737401751576277732714670547560757
0000100120023003400450157006601761202171714241330144117531565107126032314262224372746235526602571350435103727363232433455346637774303411243204231434545544166467457005611512655325543565752655370610664116227613266456253676464717404721775257732714670507363727
0000100120023003401450156036701701704171517261231174717521463157221062417232126302544205326652675350636113427353236443453376034724303411446254337424046564061437152045316512354355040535252675077640265166521613564406254656362777604721572227733734175507166777
0000100120023003410451056306710707104711571262131714771524163517212064217322162305244025362656275530663114327533263444353736043723403141464253437244064560461347125043516152345350540355225670577460256165621163546402654566326776704271527227733374157501766777
0000100120023003400450157006601761200131214241331134713531265177227072414252522302546205321612272330731103125363437463551356336744101461746254532414347504766437554035512522151305247525456665470660667136327673164446455636265777504721177237436764276507465707
0000100120023003400450157006601701203121115261237114215541465167323022614262723352446205127602471310334163320363736423355356433734506451542204137454144524164457156075713512057325244525656655072670063156726643467436651636762727404711774207535734377517266777
0000100120023003401450157006601771403161115201236154412551762147221072310212123352446235321642675350131163423353437403652336735704304451646234437424245514665437357065712572751345041575552605771620362146327673266466050656560757601741272277633734074547466727
0000100120023003410451057006610774103611151202136514421557162417212073210122132354246325312646275530113164323533473406352336753703404541664234437244254516465347375067512752715340541755525607571260326143627763266460650566506756701471227276733374047544766277
0000100120023003400450157006603711307131214241433144610551460157426002616212525372143255225612772370637113625373437473453316034714406451243204135424347574764427755005214552353315542565656655071610664106722623566476254636366737202711172277635734073567264717
0000100120023003400450156016707701605141115261232174412571063157224012310242724342545265324662071310032133626353533443452336731704303411547224637424147544766467357055514532653315640555252675371620766106126673261456054666362777500771572247136744373527561747
0000100120023003400451056106770706105411151262132714421570163517242013210422742345245625342660271130023136326533533444352336713703403141574226437244174547466647375055514352635316540555225673571260766101626763216450654666326775700771527241736474337525761477
0000100120023003400450157006607711406111412221135154015571663157721022511272625332640275424652672370732163421333032433254316534764602441443254730444146574363417152045617552354305145535252665271650767126620663467456053676663707303731171257232734774547566707
0000100120023003400451057006670714106111421221135514051576163517712025211722652336240725442656272730723164321333023432354136543766402441434257430444164573463147125046517552345301545355225662571560776126620663476450653766636703703371117252732374747545766077
0000100120023003400450157006601711305121416271530164214561363157524022610212622342143235127672672370637173723313033453051366433714107411545244733444645524160427452015517532556325243525055665076660263176225633067436651646464747507741074267432754377517265777
0000100120023003400451057006610713105211461275130614241563163517542026210122622341243325172676272730673177323133033450351636433711407141554247433444654521460247425015517352565322543255055660576660236172625363076436651466446745707471047264732574377512765777
0000100120023003400450157006600701201141713241236154314521465167221002517222626342443235121652570370736163725373337413554336237734502421446264330414540514667447256075110542455315346525352655272630167176525643066436654676661767405731471237131724777527560737
0000100120023003400450157006601701206121417231135144114521567177424022616232027312645265722632472330337113127343031453056366435714707411046254536474343524164427755005413552453315242575557665074660065166427663165456252646366747101731372227235734675577360737
0000100120023003401450157006600741507131111261332174013551663147327042615272621302542245721612275330031133321353736443752336637744206421046274231434545524263417251065517552356305245525157645376660164176420643560446053656265757400771372277736744276547461767
0000100120023003410451057006600745107311111263132714031556163417372046215722612305242425712612275330013133321533763447352336673742406241064272431344554522463147215065517552365302545255175643576660146174620463506440653566256754700771327277736474267544761677
0000100120023003400450156016704701601151412271532124610531265107224072214252624352340245325612775350434103127363236463251336336754204461646204232414743534461427351065315542457325741565750605573670767106721613665426555666463707304711373227331744677557767717
0000100120023003400451056106740706101511421275132214601532165017242072214522642353240425352617275530443101327633263462351336363752404641664202432144734534461247315063515452475327541655705605573760776107621163656425655666436703704171337223731474677557767177
0000100120023003400450157006600711300131712241432174614531665137426012415272027372146265223632470340435113627363234453053316637764107471145244132464042554463457255015114532653375343575055655271620566126126653362476554676061717704721774227235754373567260767
0000100120023003400450157006600721206111412201135124716531761157221042510242523372146275124632677330236143720363136453056366334734507421243244430434643514265477057045311512655355542545755635274660767106522673564466253616163767407741576207231774275537364717
0000100120023003400451057006600722106111421201135214761537161517212045210422532371246725142636277330263147320633163450356636343735407241234244430344634512465747075043511152655355542455755632574660776105622763546462653166136764707471567202731774257533764177
0000100120023003400450157006601721107131615231131174412501765107424022715242626312643235021672271320034133726343532473552326436734505461642204532434144544567447356015117562457355546505056625575670062146323623264476756636163707301751471257337714276537466777
0000100120023003400450156016702701605141417211232124610571663117224002215232626342543225720612475370637143227353031413552376333724500451741244431464644534465407251045615562057375441575355665576620063156521613767426354636366777304711074267331734276557263777
0000100120023003400451056106720706105411471212132214601576163117242002215322662345243225702614275730673142327533013415352736333725400541714244431644644534465047215046515652075374541755355665576260036155621163776423654366366773704171047263731374267552763777
0000100120023003400450157006601741501141717261630144316521565177323072211252027322346205422652076320236143427353032413753316535744100451746224435464643534761427156075112522453335545545056665472670667106323623467456257646163737405731171227130714675577364767
0000100120023003400451057006610745101411771266130414361525165717332072211522072323246025422650276230263144327533023417353136553741400541764224435644634537461247165071512252435335545455065664572760676103623263476452657466136734705371117221730174657573764677
0000100120023003400450157006601741502151614201135124717531761137222032314272724312546265525602573360736163321323533423354336032754400441342274332464640544161477351025111562655305747525456655072670667176525663364446451646066707304721771257731714375567262747
0000100120023003401450156036701711303141713251336104012521564127224012110212322362744245720652072310635143527353534403751366333754702421346204637464440514466467355075716522457355540535157625774660566176426643263416553616064777204731377267131724276557260757
0000100120023003400450157006601771403121616251430134414511762137227052610242421362443235722612474350633173525323136423250356335704602441142234736454446574665407452075115572356305246575153625672610767116125633061466053646467777301751473257530774275537166727
0000100120023003400451057006610774103211661254130314441517162317272056210422412364243325722614274530633175325233163422350536353706402441124237436544464576465047425071515752365302546755135626572160776111625363016460653466476773701571437255730774257531766277
0000100120023003401450157006605701207161111231335154616521564107126062315272027332642225423672171350637143422363332403355366737724303411446274231474045564265437251035517532051315344575651655273670462176525643164466052676066767407741172247535704374507462747
0000100120023003410451057006650702107611111233135514661525164017162063215722072336242225432671271530673144322633323403355636773723403141464272431744054562465347215035517352015313544755615652573760426175625463146460652766066764707471127245735074347504762477
0000100120023003400450157006601741502161614271730144112531265107323072214212023312646255527622373360137163225363433473450316237734105441646224537454046514564447052015113552254345246505553675673670763116322623067466354666562717405751677277132714477537460757
0000100120023003400450157006601701205141712241331134616521463157725062712232326312144255525602473330633173722353134443750316530744402421145234737464644504665437751045611562354305746505557625672670065146123623665456257636167757602711774237136724073547261727
0000100120023003400450157006600701605121412221531114617531367177524012310212723362244235326622272330434103327363633413255356335714704471646274130444540524163417052065111542254335744555754655371650765106723623566446652676664747102761675257730754374577261767
0000100120023003400450057006601711407151411251332144614531360127126042615242726302646255225632777370434133625323135423650316636724200431147274435414341544766407751025114532151355746575352605573650462176222673663416255666064777300771575247536724173537462737
0000100120023003400450157006600701607131615251431174214541563157621022510272725332141235526642777320537113622333032463254336333714403461542274134464045524266467357015110542757355546575251645471650664146123623764456052676061707304721673277635734276537461727
0000100120023003400451057006600706107311651254131714241545163517612025210722752331241325562647277230573116322333023462354336333714403641524271434644054522466647375011510452775355546755215644571560646141623263746450652766016703704271637276735374267534761277
0000100120023003401450157006602741706111311271130134217511465177123072410242326352442235627642670320633113625323232433454326735754501421245234737464046564564447256035517572055355044555151665072610566136326643165476254636061727400771372257331774470567667737
0000100120023003400450057006600711607151612231130154511521564127721042615242326302442235121662772370337173720323636453654336133734202421545274431474644504764457354025117562557365144575154605176650763146123633162456250666266767304741073217535734375577262747
0000100120023003400450156016701701606171116271533174412551062127322012312232626342140275722652472340032163225323135433657366436714104451547264432464740534460437553025111542453335347535055665573650566106122673764446456636167747700741575237131724275577766707
0000100120023003400451056106710706106711161275133714421550162217322013212322662341240725722654272430023162325233153436357636463711404541574264432644704534460347535021511452435333547355055665573560566101622763746444656366176747700471557231731274257577766077
0000100120023003400450156016707711107131315261235144017541462127122002517212226362344255326652572330036153223313736463651356436724504471143234737454540564760417156025110542655345145535352675072670164156623633762406256606463767404721177237435774274507367747
0000100120023003400450157006603711305141015241237114616521563157526002712232724332646255121642676320036173721373533443753376237744102421641204137454540514663417657025113542455315447525053655271650763126623633567446450626660767405751372277631724473507462747
0000100120023003400450157006601731302171612241337114117501265177425022410242625352441265321672271310633103324313232433457376530734205461746264731434245504664447256045210512356365647535155655374670261136726643067416257646565717403751775257230754670527364767
0000100120023003400450056016701701407131411261632164114531765177025022514272525312143235722662272330032163321323737433655346435744202441744264435424341514560437057025116552453375543555553615670610667136225613163426757606464757607761076217733744272547666707
0000100120023003400450057006600711607151013251633144617541362137424022417222523362243235022612777330332103124323636413255356231734104471046274431434644524665447255065310542455355743555154675672670366106726613165446657616562727204711675277731714571537760757
0000100120023003400450157006600711305141713241232124614531260147426022510222525362743255127672274350236153620333736433756316136724704431741204136454346514565437251015117572057335345505656645171620562106524643264466353646765717404771774207633714672527365777
0000100120023003400450156016707711104111515221530134314571066137524012310242626322143235423672671350435153326343236473550356335754607421446224236454346514460417157025413512457375445505056665075620166166727613362406752676464777303771172227335774072547266727
0000100120023003400450157006601721100131416271735154617511763157125002714212226372143235622652072330736143423313532413250316636714406441045234437444245544565477452015112572655375340545554635273670062176222623566466054636163737607751673257334774076517662747
0000100120023003400450057006601711407111411231130154511521266167725002614272326312646255224652273320434113525343633473350316237724304451142204233444742564765437157035714532757355740545255665471610462176623633261406755666660747601731774257536724276507363757
0000100120023003400450157006607701605171614231331174716541162147021012314252522332146205725622271340035133625363633443457376231734205441243274130424443514266457457065111512354325547525053655371650662106722673764436554666560777302761472257536764377507461767
0000100120023003400451057006670706105711641233131714761541162417012013214522522331246025752622271430053136325633633444357736213732405441234271430244434512466547475061511152345325547255035653571560626107622763746435654666506773702671427255736674377504761677
0000100120023003400450157006601701204171315251436154215571361137426022610242626372745205124632673330731113625323031423254326630714702431642254533444046574664457755035215572251315246575055645474610664116122673566406353676762727401751473267335734774537160777
0000100120023003401450157006606721101131615271534164013531265177224032610212727362245255423612271350337153222333630443050356731724607421444204236474144554463457452065115532151325540565756635473630465106726643763426751676560747707741576217630744272537166737
0000100120023003400450157006600711607151416251430174616531262147327022610222622342441235526672670340137163724373733453053346237734506441144224534424747554360417751025310552356345141555557665571620261166123633066456254656762767302721473237135754774517160737
0000100120023003400451057006600716107511461254130714661532162417372026210222622344241325562676270430173167324733733450353436273735406441144225434244774553460147715023510552365341541555575665571260216161623363066452654566726763702271437231735574747511760377
0000100120023003400450056006701701601151311271736144215541465137025012412232521362347225423632572310133163724353031433655356730734706421542214630424743524664467554005716552354375541575457625773630566176620633666446151626264737206711074227235774774517164727
0000100120023003400450157006603711306111416221533124012551767177125022615242421302447255321662072370732103325323437463453356131704103431741264632414146554364457252015716522057355543575756645473660065166722633763456051646462727407741675237435764473517260767
0000100120023003400450057006601721107111311261731174511501264157224032316252123302547265527642477330036123223353532443751356630734207421646214232434544504464427755035712572151305146535451655371660364106325663764466254636266777705751174267434764275537660777
0000100120023003400450157006601711300111616241237124215531765137222042717212525302543235121662072340633103323313737413755346436704605461444274332414644534261427451075412572057315445505355665575670662116527663266436654636064747507751072237432734572517666777
0000100120023003401450156016704701605141712221636104313541561137424032610212221362247265523612272330131143625323033463457376335774104471545214430444347524266467052045217532653325541555550635172670065136426653567446051666760777504731077217735764372527466777
0000100120023003400450156016704701604171111221133134717551666107227052311222027332146255424672272330031113627363337463254336535754400441345214334424740524266467451005211542254365443545557675375620765166723623266406354656167717503761673207532754476557067717
0000100120023003400450157006601741500131712211535124314521566107323042611262724322345205627602573310537163324313031473351336237764600441144254332444747534664447554075111512457305742565654635271620462136725663665476552616066717703751575227237764072567264737
0000100120023003400451057006610745100311721215135214341525166017332046211622742323245025672605273130573163324133013473351336273766400441144253432444774536464447545071511152475307542655645632571260426137625663656475652166066717703571557222737674027562764377
0000100120023003400450156016707721504171015261731174716531765137221012413212626302245205720642670370633113623353236473454326534704606421547214137454247534464457152065514542254305147525353655270640461136222623763416555666660707303761473227336744173557567717
0000100120023003400450157006601701202161616251231114414571163157224012410242326362245265422672675350133103126343733443752376333704303411443264331464242554467447757035210552251315546505456655070660667116224653364426355636762747107751177257730774675527563777
0000100120023003401450157006603721503171712211530164510561564127424012217212322352342265023662072330335143526373032473555366136714106441346204134404244574765477656035314532753355541535252605575620766106724663164426753646661747702711074257431774672537167747
0000100120023003400450157006607711404171315271135124215561160157021042611272626332142245526672674330133153326353337403757376231724601421046234437454643544565447452055511512353325346525053675375670664146422673366416650626762717504711372227230744570577466707
0000100120023003401450157006607721507131311261231174410501465137727022713242123342545255023662171320434123220373630453457316332714103461046264435424742524664467254035514532055315646535755655073630062156722613764466654676165757600711675277632734377547261747
0000100120023003410451057006670725107311311262131714401504165317772027213422132345245525032661271230443122320733603454357136323711403641064264435244724526464647245035514352055316546355755650573360026157622163746466654766156756700171657276732374377542761477
0000100120023003401450157006603741606141117251233124715521560127125042713212621352042265021672672310035163223363433473351336535744207411345224336474047514665477553035310562455315447525257665073670566146427673665406452646161737402721073257436764470517267747
0000100120023003410451057006630746106411171252133214751525160217152047213122612350242625012676272130053162323633433473351336553742407141354223436744074516465747535033510652455314547255275660573760566144627763656404652466116734702271037254736674407512767477
0000100120023003400450157006601711304111214261635124316571360127425062410212724312142235526632374320633123221323533473553316034764700451746244732464544514563457251005615572453315447525352665074660662106325653767426751676367737400771675277132754570547461767
0000100120023003400450157006600711300131615231137154215541565137126042615242327372640245221662172370031163323363537413757376437744100471142234537444540524666467052045411512254335347535552665271650065166722633362476254636565767404721576227237714076537461747
0000100120023003400450157006600701606121515221537154114531764117224062711272027372745275326642772370133163327363033433254336534774104451142234430444540524266467052025113512552345241555654675373630166146422633061456356656762737507741576267134764276517160757
0000100120023003401450157006605711404131612201237124516531762147023022717232326362045205123642672310434173126313537403751366333744201421045224337454643554463427256015116562757305643555552645071650565176426643364406452656467717707761677247535734272507163717
0000100120023003400450156016703701606171417211433134716521565107425002313212727322146255127652270370434163321323232433255346731744100411545214332444640534667447052015513542456355746545750625770640662126621613365456354636765727306761472207535764377577261767
0000100120023003401450357006600721304171614231331164517501367137324072410222626312744205221652570350532143521353332463557376232744203411047214437454641554462477357045615512751315346525056625670610663156627623464436652656161777603751473267735704074517262747
0000100120023003410453057006600723104711641233131614571503167317342074210222662317244025212655270530523145321533323465357736223742403141074214437544614554462747375046515152715313546255065626570160636156627263446436652566116776703571437267735074047512762477
0000100120023003400450157006601711405141214261330144312571164157023052211262726322146275424632475350133133724323235473450326636724603411642214137424446504665477252055610512655375343555155645374610065156327673366426351676660727704771775267430774570537361727
0000100120023003400451057006610714105411241263130414321571164517032052211622762321246725442634275530133137324233253474350236663726403141624211437244464506465747225056510152655373543555155643574160056153627763366423651766606727704771757264730774507533761277
0000100120023003400450157006601711302151717251330164316541466167426062711262724302343225526622270340236163327323437453551376333744202441045274133414644514565447357045316522057315247535251655076650562136424653164426750626765717100711471277633754670527365777
0000100120023003400451057006610713102511771253130614361544166617462067211622742303243225562622270430263163327233473455351736333742402441054271433144644515465447375043516252075312547355215650576560526134624563146427650266756711700171417276733574607523765777
0000100120023003400450157006600711306111214271533124015551464127125052316252327372144235223602477340435103323313235463451366535754200471142274233444446524266437457005215572753365641575355625770610164176624643667456052616366757602761171207633734672577764717
0000100120023003400451057006600713106111241275133214051554164217152053216522372371244325232604277430453103323133253464351636553752400741124272433444464522466347475002515752735366541755355627570160146176624463676450652166366756702671117206733374627577764177
0000100120023003400450156016707711107131515201136144215531564157623072415242027342142245127632470320637133321343736423355326433704603411642224237454540514664467457065512572556315343525053675070640462126125633162436656606762717506761276207535774377547467717
0000100120023003400450157006601711404171712251436154015521663177227032111272426372745205021662076320132173523353532423250326433754502431741214133444046564764427656005414542557335341535754625574610166156323623261406757636664707301751576267337764274547563767
0000100120023003400451057006610714104711721254136514051526163717272031211722462377245025012660276230123175323533523422350236433755402341714211433444064567464247665004514452575333541355745625574160166153623263216407657366646703701571567263737674247545763677
0000100120023003400450157006601701207111416261231134215531565107125002512232723342446235326652573330637113125363437473452376033704106461142244137454242554463427256045311542557305646505351675670640664136724653762416655636264717704721675237432714777557260777
0000100120023003400450156016701701604171713261631174517531662137125002514262525322643255720662074330334163721343033453052376735754403411242214137424044564564427057055314542353325441535754665470610166146127673261456256636367737206721475207232754776517265767
0000100120023003400450156016707701603161116251436144716521264117125022413212625302245275423672077320132103325323237433256306436774101411642234735464245504764457653015714542251305143545755655370640263166723633763456051646462747700751575267633754173527667747
0000100120023003400450156016707711306171412251432174710531560167122072414272327322140275520662075370032133627323234463551376433744403411045264335464743524261417751055510512456315542565656635477660166166424653263456250646362777505731073247136724174537362757
0000100120023003400451056106770713106711421254132714701535160617122074214722372321240725502660275730023136327233243465351736433744403141054263435644734522461147715055510152465315542655665634577660166164624563236452650466326775705371037241736274147533762577
0000100120023003400450157006601721603141412201135124610571161137122042610242626322147255527632672370435163325343733433751356032734504431545224531474046574666457553075711562057365442545352645477640361166722633566406351646467717102721471277230754672537365707
0000100120023003400450157006607701607131417211532174517531666167221002214252724352446205127632570340635173124313136433252346530724500471144234737424643554364427153045416522556325340555755635175620766126623633061446651626664777706711473227235754374517160737
0000100120023003400450157006601751507131214241230134610531761137526042612252626312540245326672672370334163324373031413255346735714404451342204532464747564565407052025111562754365443555552645473630167106722633667456354636762747102721771237136724076517165777
0000100120023003400450157006601721107151116201135124616531364157327052616252024372744235225612772330431113327363633453553346033744400471144274232464544564763427052075415572457315542575351665473650763116125633264466054666066737602721472207537714672517265707
0000100120023003400451057006610721107511161201135214661533164517372056216522042377244325252617272330413113327633633455353436033744400741144272432644544567463247025074515752475315542755315664573560736111625363246460654666066736702271427205737174627512765077
0000100120023003401450157006606731202111015211736104716541565107323072510222121342442225523662171340537163422333737443753316037754503461647204631434443524767447357005417532554315642545456665570610663126627623162446053646562757606721771217533754275547260737
0000100120023003400450157006603711304171012221533124715551666117021032117212421312642275627652075350233133627323134463450356436744201421345264630474242554367447157065510542353345547565251655270660564136724643763466052646165737402761073277731714473567265777
0000100120023003400450156046703701203161416211537154616521565157327042517222121302346235520622172330731163725363136403554326332734500471444214336414242574665477254045310512552315247505351665074610662156327673364426751676066727605741675207434774774537361747
0000100120023003400450157006601711304111015271535124215561363147424052310212226312546275721632374320535103323313136473352346636714106421746204232434544544563457655055612522453315447525352605770660767136726643261446651676560727707741074257734774670537661727
0000100120023003400451057006610713104111051275135214251563163417442053210122262315246725712633274230553103323133163473352436663711406241764202432344544545463547655056512252435314547255325607570660776137626463216446651766506727707471047257734774607536761277
0000100120023003401450157006603701601141612241237124312521665107221012210242525362744255325672675330131103123313434463652326731724704471343254731454644574760427055045317552554325341575651635775620366106721663660446057636265737406751576217334764073527467747
0000100120023003400450156016703711302151412261230154314571065157527002613262724322146275427612471360434103425363234463557366332734107421147264332434446554460417052015114532757325746505355655076640063146127613162436355636266777503771475217536764272557260777
0000100120023003400450056006701701602131713251133124114541466127323022614262726302546235121652672340032163425373437413557376335764100411445224231434346554367407752005412572554315644515656635472650367146220633764456256656167707705751371277532714677517264737
0000100120023003400450157006601771604171111261330144214551763157327072315232426362242235021612274350636173722353035433251366530734106441545244131434046524267447452015513542554375146505053625773630062126621673566476556656463717402711572277230774677547463767
0000100120023003400451057006610776104711111263130414241557163517372073215322462362242325012612274530663177322533053432351636503731406441554241431344064522467447425015513452545371546055035627573360026126621763566475656566436714702171527272730774677544763677
0000100120023003400450156016704711405121011261233134215571364117127062712232523342540275324672276350736113622373434433255356033734100441142254632464644574764467153035517552254345246535056655073660261156727613467466650626165727204731574207531714670577063777
0000100120023003400451056106740714105211011262133314251573164117172067212322532345240725342672276530763116322733443432355536033731400441124256432644644577464647135035517552245342546355065650573660216157627163476466650266156722704371547205731174607570763777
0000100120023003400450157006603711302111712261630134517541563157224072711272327302444235627652271310036163424313332453057366237744202421641234431464544504167447356055310552155375146525454625676650164156622633067446657636361747707751373207235754275517266707
0000100120023003400451057006630713102111721266130314571545163517242077211722372304244325672652271130063164324133323450357636273742402241614234431644544501467447365053510552155371546255445626576560146156622363076446657366316747707571337202735574257512766077
0000100120023003401450156026707701702151316261535104713541061137623042611242021352547255221632574320332103322333537463051356731734105441045264434434147524767407156065114572357305242565756655673640667176222623464416250646562747505731171207636764774537362747
0000100120023003410451056206770707102511361265135014731540161317632046211422012355247525212635274230323103322333573460351536713731405441054264434344174527467047165061514752375302542655765656573460676172622263446412650466526745705371117206736674747533762477
0000100120023003400450157006607711404171615231335154716521560127322012314262621322645205721602570370334143427353234413755326636724305461142264434424744504663417356015510512652355747525257645371610461136727673261406355636660747502721673217637734375507465747
0000100120023003400451057006670714104711651233135514761525160217322013214622612326245025712605270730343144327533243417355236663723405641124264434244744506463147365015510152625357547255275643571160416137627763216403655366606745702271637216737374357504765477
0000100120023003400450156016707701605171614241731174316571662147424052611252723302446275324622270370532143621343632473552376333734202431441274230414643514265407251075114532655315345545053635175630465136721613666476050656266737507741472217635754072567062757
0000100120023003400451056106770706105711641247131714361576162417442056211522732304246725342622270730523146321433623475352736333732402341414272430144634512465047215071514352655313545455035631575360456137621163666470650566266735707471427216735574027560762577
0000100120023003400450157006607701606111315221131114416571665167023072713242527362242225424612470320236133326343437473451336535714704431741264632444347504765407554005411562655325544555755635270610562176224623366426351626663707501751277257337734670537164717
0000100120023003400451057006670706106111351221131114461576165617032077213422572362242225442614270230263133326433473474351336553717404341714266432444374507465047545004511652655325544555755632570160526172624263366423651266636705701571277253737374607531764177
0000100120023003400450157006601771205121612221731174312501764157524012417232426302346265321622271350431153627343032423353346637714106451444204132464747554363437156045317552555325543555055665475670766136724623264406451626660767304771771217332714570537660767
0000100120023003400451057006610772105211621227131714321507164517542014217322462303246625312622271530413156327433023423353436673711406541444201432644774553463347165043517552555325543555055664575760766137624263246404651266606763704771717213732174507536760677
0000100120023003400450157006601711405141011231134124610571162127725012114272625322140245526632772370132163320363736453553346435704302431342254731474747564764447052045611562652325547535353655076660065116525633264476253656463747100771774267431734276557263767
0000100120023003400451057006610714105411011231134214601571162217752011214722652321240425562637272730123163320633763455353436453703402341324257431744774567464447025046511652625325547355335650576660056115625363246472653566436741700771747264731374267552763677
0000100120023003400450157006600701605141615271531174314541562137623022714262522302441235721632677320236143426313033453051366335724504431642274331454045554363427251015115572057345246575754635174670062136327663566466651626264717405751471267430714272577763777
0000100120023003400451057006600706105411651275131714341545162317632027214622522304241325712636277230263144326133033450351636353725404341624273431544054553463247215011515752075342546755745631574760026133627663566466651266246714705571417264730174227577763777
0000100120023003400450157006600721207151615251333124412511760127721042611262626302445205225632373360031143726373135453657366237744306421542234531434045574362417357005311512752355746545451625677640164146426613066426353646565747500771673257433714777517262747
0000100120023003400451057006600722107511651253133214421517160217712046211622662304245025252633273630013147326733153456357636273743406241524235431344054573462147375003511152725357546455415626577460146144626163066423653466556745700771637254733174777512762477
0000100120023003401450156026701721103161517201236104716511164127323062411262023322347205424652670340132163322373532433257376435744700471344274531474244554066477256065113552051375441535553645371650763136125643066426556656460777205751272267630754377547661747
0000100120023003410451056206710721103611571202136014761511164217332064211622032323247025442656270430123163322733523432357736453747400741344275431744244550466747265061513552015374541355535643571560736131625463066425656566406772705571227266730574377546761477
0000100120023003400450157006601771506171315221535154117541560157426072212232124302646265523632472370133143723313737463055366037754406451744214632444443534760437452005417562557325241555654635270610261116223633663446457616560777302761471207231714572567263767
0000100120023003400451057006610775106711351225135514171545160517462072212322142306246625532634272730133147323133773460355636073754406541744216432444434537460347425004517652575322541555645632570160216112623363636444657166506773702671417202731174527562763677
0000100120023003401450157006603721603161517261731174012571664127425012110212322352347255225662070370337123221333430453056316737754207431045244431454343524766457751025416562555315644575053635172630662146325663764436451646064757403751674227131724076577264767
0000100120023003410451057006630726103611571267131714021576164217452011210122322353247525252660270730373122321333403450356136773752407341054244431544334527466547715024516652555316544755035631572360626143625663746434651466046754703571647221731274067572764677
0000100120023003400450157006601711302171311201435154610571364127224062411272027342447255324652077320436123226353031413255366336764604451145204232464544574763457255075111542453335746575055655375670663176621663362406352616467717106721373247132734076557267747
0000100120023003400451057006610713102711311204135514601573164217242064211722072344247525342650277230463122326533013412355636363766404541154202432644544577463547255071511452435337546755055653575760636176621663326403652166476711706271337241732374067552767477
0000100120023003400450056016701701406171214241733124117571065137521002512232624312643215722642471350633133622353733443255346037744301421042264232414545574563457252075616552353345541535053655275670061146121613767466653676266757607741277207633744174547666707
0000100120023003400450056106710704106711241247133214171570165317512005212322642316243125722644271530633136322533733442355436073743401241024262432144554575463547225076516552335345541355035652575760016141621163776466653766266756707471277206733474147546766077
0000100120023003401450156056706701205121712221134164617511163157321072312272027362344245123652072330731113625363632433654306033724600451343264437454442514265477254005614552155365045535754635275650164166122623364476054676061777703771074247331774275567665747
0000100120023003410451056506760702105211721221134614671511163517312073212722072363244425132650272330713116325633623436354036033726400541334264437544424512465747245006514552155360545355745632575560146161622263346470654766016777703771047243731774257566765477
0000100120023003400450156016701701605141612241337154113521263177224002214262625312747225325652275370435163421323031473052376333774304471047264631464346524665407251055311512354345246575754605571650361156527673263406456606464737207761673247131744275507365767
0000100120023003400451056106710706105411621243137514131522163717242002214622652317247225352652275730453164321233013470352736333773404741074266431644364526465047215053511152345342546755745605571560316155627763236404656066446732707671637241731474257503765677
0000100120023003401450157006601701201151717241432174516531366107224072413212426352040275627612771310633133624323735423355346033704606461443254337464245514263457055075213522557315344505256665474670061136426653164426257616562777303771575227136724074547561767
0000100120023003410451057006610702101511771244132714561533166017242074213122462350240725672617271130633136324233753423355436033706406641434253437644254512463547055072513252575313544055265664574760016134626563146422657166526773703771557221736274047545761677
0000100120023003400450057006601711406171417231132164511571160167023032316242224342445265725612775350636113522333035473453346435704106451443234537424247514265447252005411562557345147535356665273670261146227663067456251636660747600721171237235734275577766737
0000100120023003400450057006610714106711471231132614511571160617032033216422242344245625752617275530663115322333053474353436453701406541434235437244274512465447225004511652575341547355365662573760216142627663076452651366606746700271117232735374257577766377
0000100120023003400450157006600721103141614251431114412501367177327012315232626372642275424602573360635103722333134473455366436744307421342224231474540564760417052075114552557325546535155635370640166146126613763426653616562777504771076257531724375567262747
0000100120023003400451057006600721103411641254131114421503167717372013215322662376242725442605273630653107322333143474355636463743407241324222431744504567460147025071514552575325546355155633570460166141626163736426653166526775704771067255731274357562762477
0000100120023003400450156016704701607131514261332124314511764117327072714252625322341235023652672340434133326343735413255306037744301461241264730444740554563427351015112572751305144575656655375620062176224623366426551646660737500751276277635774476567261757
0000100120023003400451056106740706107311541263132214341517164117372077214522652323241325032656272430443133326433753412355036073743401641214267430444704555463247315011512752715301544755665653575260026172624263366425651466606735700571267276735774467562761577
0000100120023003401450156066707701603141517271436104113521564127323052216252027312647205221642071310335163127353234403554336535744400411346224331474644554067467152065710542456375342565554635172670566176223623165406254676663747505731073277132724377567261747
0000100120023003410451056606770706103411571274136014131525164217332052216522072316247025212640271130353161327533243405354336553744400141364223431744644550467647125067510452465373542655545631572760566172623263156402654766636745705371037271732274377562761477
0000100120023003401450357006600711703141412261237124510521560127222072515272024332346265427612574330132103627333337453452336637744406411241234537464545504161437655005314552356315445525754625671610767166425613460406753626264757601761673227730754771547663717
0000100120023003410453057006600717103411421262137214501525160217222075215722042333246625472615274330123106327333373454352336673744406141214235437644554501461347655003514552365314545255745626571160776164625163406407653266246756701671637227730574717546763177
0000100120023003401450157006604711303141713261630144410521365107724012110212523362742265422632377360633133625343035413752316437764102421545274130434144534764467655055614542752305643555155625572670767106724653660456251666361737207751072257736724473527461727
0000100120023003410451057006640713103411731266130414401523165017742011210122532367242625422633277630633136325433053417352136473761402241554271430344144537464647655056514452725306543555155625572760776107624563606452651666316732707571027257736274437524761277
0000100120023003400450157006603771602111612251331134012541163157224062711272327302644235722652073330532173124323237463451356037704106461444274533414146524665447252005317532354345546505557615176650065156624663764426551646366777700741575267131724477527363727
0000100120023003400451057006630776102111621253131314021541163517242067211722372306244325722650273330523171324233273464351536073701406641444275433144164526465447225003517352345345546055575611576560056156624663746425651466366777700471557261731274477523763277
0000100120023003400450156016704721105141713241233124017511766137224042711222525302543235620672275330736133724313131423250326636724707411446254630434346514666477256035510512453365445505153675075620263146427673066416456656361747506721775237435774275507461757
0000100120023003400451056106740721105411731242133214071517166317242047211222552305243325602672275330763137324133113422350236663727407141464256430344364516466747265035510152435364545055135670575260236144627763066414656566316745706271757234735774257504761577
0000100120023003401450157006604741405121316271531134015521666117721042516232021312645275222632575360337143727363235463051356032724301411642274235404046534464467657005415542754315444525251635375650666136121673767406352676460737205731675247331724274577360777
0000100120023003410451057006640744105211361275131314051526166117712045216322012316245725222635275630373147327633253460351536023723401141624272435044064534464647675004515452745314544255215633575560666131621763776403652766406732705371657243731274247573760777
0000100120023003400450157006601711300161614231334124713521265177122042715232224302546265324672677340532113623363633403752376433764702431147274235464042544563457251045410512757335745505151665272650361176525653164406454666660727601751372247137714675507365747
0000100120023003400451057006610713100611641233134214731522165717122047215322242305246625342676277430523116323633633407352736433767402341174272435644024545463547215044510152775337545055115662572560316175625563146404654666606726701571327241737174657503765477
0000100120023003400450156016707701606171714241332124114531565157125022415222024342446205720632470320233143627353633453651336332744107411241264630414147554463437357025614572057355746525756615176640465156327623366406352676166777304721675237130754275517265707
0000100120023003400451056106770706106711741243132214141535165517152024215222042344246025702634270230233146327533633456351336323741407141214266430144174554463347375026514752075357546255765611576460456153627263366403652766166773704271657231730574257512765077
0000100120023003400450157006601731305141113261332174713541160147222042717222326302546205127652077340236113124323532463453346033774106421145254732434042544563427255045311542655305647565553635776660361156624643264406751626765777705751677227130714375517664767
0000100120023003400451057006610733105411131263132714731541160417222047217222362305246025172650277430263111324233523464353436033771406241154257432344024545463247255043511452655306547655535637576660316156624463246407651266756777705571677221730174357516764677
0000100120023003400450157006601761200111311241432174517571361137721002211272522322546265422632577340436153326373033423251366336744300471746214132464643534765407757025313542556345141555055665470660564176223633164466052616467747507751675257531724274507463727
0000100120023003400451057006610762100111311244132714571573161317712002211722522325246625422635277430463153326733033422351636363743400741764211432644634537465047775023513452565341541555055664570660546172623363146460652166476745707571657255731274247504763277
0000100120023003400450157006607701602151712241231174316551766167424032311242023362447245525622276320436113127353532433250316231774105441045234732464443514266457457005217532354325346505153655371650361106726613461476755666264767302771176277633754475507465707
0000100120023003400451057006670706102511721242131714361557166617442033211422032364247425552622276230463111327533523432350136213771405441054237432644434512466547475002517352345323546055135653571560316107626163416477655666246763702771167276733574457504765077
0000100120023003400450157006603771604171515221536154012511263157425052311272027362247245321622277370431103121333537463053376231734206461444214632444045574565407751015514532552335346575056625776640164176225643266446653646064777304721576267131714073527363767
0000100120023003400451057006630776104711551225136514021512163517452053211722072362247425312622277730413101321333573460353736213732406641444216432444054575465047715015514352525333546755065627576460146172625463266446653466046773704271567261731174037523763677
0000100120023003400450157006600701204171612211237124510521663177721022414212525302441265627632573360635113420333733423255326436744405461143264430414245534367447755015114552251365645545055635275670462106727663165426753646661727305731076277731774473537166737
0000100120023003400451057006600702104711621212137214501526163717712024214122552304241625672635273630653114320333733422355236463744405641134264430144254533467447755011514552215366545455055632575760426107627663156427653466616723705371067277731774437531766377
0000100120023003401450156026707711302161615271135124414531360147725062312242326312545205420602170320637143222333136473353316535714100451641274235434247534464467754025115562455335740565157665077660164106726643564436552656463747702721073257737704372567661727
0000100120023003410451056206770713102611651271135214441533160417752063212422362315245025402601270230673142322333163473353136553711400541614272435344274534464647745021515652455337540655175660577660146107626463546435652566436747702271037257737074327566761277
0000100120023003400450157006601741503141712261335124213511260127222042716252724302343225121652677370236163424313134403655346333774100451241254733414640514564447553045311532652325540545756635774660061166725653366426751676765727404721676217630774375577365707
0000100120023003400451057006610745103411721263135214231512160217222047216522742303243225112656277730263164324133143406355436333771400541214257433144604515464447535043511352625325540455765637574660016167625563366427651766756724704271667216730774357573765077
0000100120023003401450156016702711402131717201235154412531366167321012216252723342045205222602470370435113623353632423555366731754202441444214130434347564767407553045612512356365441535754605577660167136225643066426656606467777500711473227735774374517566737
0000100120023003410451056106720714102311771202135514421533166617312012216522732340245025222604270730453116323533623425355636713752402441444211430344374567467047535046512152365364541355745605577660176132625463066426656066476775700171437227735774347515766377
0000100120023003401450156056706701201151613231335104710521364157324002611242622322547225527642777330137153520373232433654326630724600411646234537444443514665437755005312512456315346545554635272670562136727613667406554606161767104741172207435764777537162747
0000100120023003410451056506760702101511631233135014701523164517342006211422622325247225572647277330173155320733223436354236603726400141664235437444434516465347755003512152465313546455545632572760526137627163676405654066116761704471127204735674777531762477
0000100120023003401450156046707711106111412201235144715521563157426002517212625332245205223612477330633113620363433433455326231704405471647234137404247544061437152025414542754335745535057665074670666106323633165476255666262747506721575217737764276507163767
0000100120023003410451056406770711106111421202135414751525163517462005217122652332245025232614277330633116320633433434355236213704405741674231437044274540461347125024514452745337545355075660574760666103623363156472655666226745706271557217737674267501763677
0000100120023003401450157006602741603141015211736154516571662147023032611242621322347245427652071350637103127333537433254336231744207421343204635424247514266437554075116562252345041535355605771610565136724643266466050646765777705731072247536744275537161767
0000100120023003410451057006620746103411051217136514561576162417032036211422612323247425472650271530673101327333573432354336213742407241334206435244274512466347545071516652225340541355355607571160556137624463266460650466756777705371027245736474257531761677
0000100120023003400450156016704711306171012271132124416531365107224012115242726362444235026632577370535143522333135403753376636734201461547244430434645574562417255005415562752335644525650615770610763156322673461416453646663727606721371207534774770557261727
0000100120023003400451056106740713106711021271132214461533165017242011215422762364244325062635277730553145322333153407353736663732401641574244430344654575462147255004515652725336544255605617570160736153622763416414653466636726706271317205734774707552761277
0000100120023003400450156016704721204171712211236154012531365177623012115232726302444235225632675360236163421333331473054326033714702431441204135424747564763427755045410552155335742545650655077610465126720673666416653646565717406721076257437734375547662717
0000100120023003400451056106740722104711721212136514021533165717632011215322762304244325252636275630263164321333313470354236033717402341414201435244774567463247755044510552155337542455605650577160456127620763666416653466556714706271067254737374357546762177
0000100120023003400450156016707711106171315241737114215551660157227042610212726332241235523662274320231103327343135433755306630754402431047264334434740514463437156005214542555365442565755635476650465176222623066456251676361777300741676247135774274517263767
0000100120023003400451056106770711106711351247137114251556160517272046210122762332241325532662274230213103327433153437355036603754402341074263434344704514463347165002514452555364542655755634576560456172622263066452651766316773700471667241735774247512763677
0000100120023003400450156016707711107131515261330134416531362127626032415272421302642245720612372330032113625323337463054326731714700411241244433414645574565447255035511542457365445535754605570640566176224653165466252676366737200771473277631724677527665707
0000100120023003400451056106770711107311551263130314461533162217662034215722412306242425702613272330023116325233373460354236713717400141214244433144654575465447255035511452475364545355745605570460566172624563156462652766366732700771437276731274677526765077
0000100120023003400450157006603711302161712241430174617551663117426022515232622312547245023632771320234133627333433453050356636754402421641274130444146544163457457025317572557305243525654615472610167136426653066476555626462747500711575277631714373527766707
0000100120023003400451057006630713102611721244130714671556163117462025215322622315247425032637271230243136327333433450350536663754402241614271430444164541463547475023517752575302543255645614572160176134626563066475655266426745700171557276731174337527766077
0000100120023003400450157006601721603141417201137124617511765107323052316252725312144235026622270340431153627363237463451356335724500471744264334464346514465447052045213512557315346525251675377610565106324643264466051626367777706761372257230754475527361767
0000100120023003400451057006610726103411471201137214671517165017332053216522752311244325062622270430413156327633273464351536353725400741744263434644364514465447025042513152575313546255215673577160556103624463246460651266376777706671327252730574457523761677
0000100120023003400450157006601711407111411201435154610521463157623072211262426302343235225652071350334153326353434403757376237714704431744204236474544524163427152055710552457325243565656675370610465136722633566476551636664777602761572237131714672547260767
0000100120023003400451057006610714107111411204135514601524163517632072211622462303243325252650271530343153326533443407357736273717404341744202436744544521463247125057510552475322543655665673570160456137622363566475651366646776702671527231731174627542760677
0000100120023003401450157006607721604171116261333174717551760147721022413252021312544235525662170320436133321373533463052316735754402431144264434424046534267467255065511512356375444555053655272670662106727623566446453646163777303711172207535704272567664707
0000100120023003410451057006670726104711161263133714771557160417712024213522012315244325552661270230463133321733533460352136753754402341144264434244064532467647255065511152365374544555035652572760626107627263566444653466136773703171127205735074227566764077
0000100120023003400450157006601711405141411221737124012531266107122002613242625322547265523642672330731113324323031463455356333724604471642214130444747534665477657015514552254305743555754655272610063136725663763466351676464777502721176247336764570537160757
0000100120023003400451057006610714105411411227137214021532166017122006213422652325247625532646272330713113324233013464355536333726404741624211430444774536465747675015514552245307543555745652572160036137625663736463651766446775702271167243736674507531760577
0000100120023003400450156016701701607131615241733144112521565137025072213212525342142235627612771310231143226343032433655306735744406461744204131464544524663427057045512572652315543555552675673630164156624663663476750646264727203771473217335774770507366707
0000100120023003400451056106710706107311651247133414121525165317052072213122552341242325672617271130213142326433023436355036753744406641744201431644544526463247075045512752625315543555525676573360146156624663636477650466246722703771437213735774707503766077
0000100120023003400450157006601711302151712251633174412501766107122062714272724302543235525622370340633173523313232453051366436764605441443204237464247534261477451005611542757365443565251655275670061126626653763446453646165737506721771257331714475507362747
0000100120023003400451057006610713102511721256133714421507166017122067214722742305243325552623270430633175323133223450351636463766405441434202437644274532461747415006511452775364543655215652575760016126626563736444653466156735706271717253731174457503762477
0000100120023003400450157006607701606111315241732124716511765137221002513242124372744255622652070340537113127353235443256366332704302431142264334464343554567447357045411562751305145545654625676650366146325663264406757636165757207721277207231734670537164717
0000100120023003400451057006670706106111351247132214761517165317212005213422142377244525622650270430573111327533253442356636323703402341124263434644334555467447375044511652715301545455645626576560366143625663246407657366156752707271277202731374607531764177
0000100120023003400450157006601711303141417201137114616551762127125052217232422322546205321602572340036113623363433463557366530774200471241254331474644534264447256005314552757315446525355655673670461116225643062426757646663717107751074257534764373527366777
0000100120023003400451057006610713103411471201137114661557162217152052217322422325246025312605272430063116323633433465357636503772400741214253431744644532464447265003514552775314546255355656573760416112625463026427657466636711707571047255734674337523766777
0000100120023003400450157006607701605121713241732174314561361157424032311242023322646265722652072330436113127353032463555346336774105471147264434434242504763417357025117562652305141535451655374620065116226613264476755666362747500741575217633754670527567747
0000100120023003400451057006670706105211731247132714341563161517442033211422032326246625722650272330463111327533023465355436363771405741174264434344224507463147375021517652625301541355415653574260056112626163246477655666326745700471557216733574607525767477
0000100120023003400450157006601751506171111241233174713521260157322002212232527372144255127662077370236153620333633413253346437704104431145224536454346574565437156035512572456365640545756655273630664176225643264406751636464717404711774227136724570537160767
0000100120023003400451057006610755106711111242133714731522160517322002212322572371244525172660277730263156320333633412353436473701404341154225436544364575465347165035512752465366540455765652573360646172625463246407651366446714704171747221736274507531760677
0000100120023003400450156016704701603121115271532124610551064117127052613262221372140275423662272340637103127323337443255356136734100451143254732464645544767477052015112572354345547535656655373650564146422633663406451646760707303731572277636744476517262757
0000100120023003400451056106740706103211151275132214601550164117172056213622212371240725432662272430673101327233373442355536163731400541134257432644654547467747025011512752345345547355665653573560546144622363636404651466706703703371527276736474467512762577
0000100120023003400450157006601721603161113241237124517501766167021012114262625372742235523632777330535113424373235463253346034764702421145244435464046574563427152045312572751365443555552605577640167126120633461456053616663747505741072277633734274517666707
0000100120023003400451057006610726103611131242137214571507166617012011214622652377242325532637277330553114324733253462353436043767402241154244435644064575463247125043512752715364543555525605577460176121620363416450653166636745705471027276733374247516766077
0000100120023003401450157006607711307111613251230134416521663157724062413242225302445205422612273370537143727363630403752336131764603431046214437454544524164447052055513512453325246525157675370610366116522673767456356656460707507721372267135764475527461767
0000100120023003410451057006670713107111631252130314461526163517742064213422252304245025422612273730573147327633603407352336113766403341064214437544544521464447025055513152435322546255175673570160366115622763776453656566406705707271327261735674457524761677
0000100120023003400450157006601701204171315271535154114521666167423022410242121372743225627652072370133133727363633403755326435744406451142274233444245554360437156045613512557325247535055665270610461156622633366466057616167717504721373267432714076577465747
0000100120023003400451057006610702104711351275135514141526166617432024210422112377243225672650272730133137327633633407355236453744406541124272433444254553460347165046513152575322547355055662570160416156622363366460657166176715704271337264732174067574765477
0000100120023003401450157006607711407111612221133124510501764107426002512272326312747265624652271350036123423353630453554336735714103441641254330444744524664447052045216562557315343575252675373630263166521623566476254656061777704771673257432754073537161767
0000100120023003410451057006670714107111621221133214501507164017462005212722362317247625642652271530063124323533603455354336753711403441614253430444744526464447025042516652575313543755225673573360236165621263566472654566016777704771637254732574037531761677
0000100120023003400450157006603721107111116241430134610531565107322022610242527362447255127642171340337103727333437463255366237724507421641214133414544504164427757025414552655305245535153635473660065146322623165466657646565727303731572277634764677517260767
0000100120023003400451057006630721107111161244130314601535165017322026210422572364247525172641271430373107327333473462355636273725407241614211433144544501464247775024514552655302545355135634573660056143622263156466657466556723703371527276734674677512760677
0000100120023003400450057006601711403161416201132174616571165177322072412252423312640275523662072330137133727363034463555366435734507451541244731434242564760427757005314542652315542545552635474610261116225643762466350656363727604721773257533714171567460767
0000100120023003400450057006610714103611461201132714661571165717322074212522432316240725532660272330173137327633043465355636453735407541514247431344224567460247775003514452625315542455525634574160216112625463726463650566336726704271737255733174117564760677
0000100120023003400450157006603771600111612211534124316521665177423022515232724312643225023662077320636123421333035453053346435754503431446214132434743564560427751015713552552305746545257645173670262166125663464476551626064717405741677277732714477537160767
0000100120023003400451057006630776100111621215134214361526165717432025215322742316243225032660277230663124321333053450353436453755403341464211432344734565460247715017513552525307546455275641573760226161625663446475651266046714705471677277732174477531760677
0000100120023003400450157006601711304171612251430134717531262137724022513242525342446205127602574320732163723363532403652346136744103411741204236454242554361427256065314552753305143555155655073670664176622673567416454666064777506761473227135764373517160777
0000100120023003400451057006610713104711621254130314771532162317742025213422552344246025172605274230723167323633523406352436163741403141714202436544224553461247265063514552735301543555155650573760646176622763576414654666046775706671437221735674337511760777
0000100120023003400450157006603711302111714261230134313551664117425052212232024372746265127632777320036163722353134453054326332714106451446274133414242504165447156045316512557305243555755625674670664106525633366426757636165727400771172277635754374547466707
0000100120023003400451057006630713102111741262130314331556164117452052212322042377246625172637277230063167322533143450354236323711406541464271433144224501465447165043516152575302543555755626574760646105625363366427657366156724700771127276735574347544766077
0000100120023003400450157006603711307151616251330174312541162127224072213212622302244255526612774320036173726353134423353376535764707411142204134434544534462417156045413552557365147565055625671650763106324663366426755626660717104771074267432754570537367747
0000100120023003400451057006630713107511661253130714321541162217242072213122622302244525562617274230063177326533143423353736553767407141124201434344544534462147165044513552575361547655055626571560736103624663366427655266606711704771047264732574507533767477
0000100120023003400450157006603711304131612271430154517521663177122052612232326302646265424672272370532173720333332443256316136714103411446204132414743564765407655055517552155305743555252645177660664136421673564406454656265717404771771207235734670537362747
0000100120023003400451057006630713104311621274130514571526163717122056212322362306246625442672272730523177320333323442356136163711403141464201432144734567465047655055517552155307543555225641577660646134621763546404654566256714704771717202735374607533762477
0000100120023003400450157006601771405121416231131114610521260147423012410212326322547265627652672370635113325343437473353346037724607411545234530424644514664427451075716522557305641555251635371620063146423623264476256636560777506761177257332734377547560757
0000100120023003400451057006610774105211461231131114601522160417432014210122362325247625672656272730653113325433473473353436073726407141554235430244644516464247415077516252575306541555215633571260036144623263246472656366506775706671177253732374377545760577
0000100120023003400450157006601701207151412231331114614551662147623042611262226332645205722602572310337143425323733403751356636754404431741234536454245514460437457005411532754355746525257635270660461166727673364426355636167747502721575237131724776507166707
0000100120023003400451057006610702107511421233131114641556162417632046211622262336245025722605272130373144325233733407351536663754404341714235436544254514460347475004511352745357546255275632570660416167627763346423655366176745702271557231731274767501766077
0000100120023003400450156016703711306121717241735124314501262127724062411242322302445265225642177320633103122333331443251366530714500471446224437454345564765447157075114552251335340535553665571610366146327663567426756606066727600751172257536764770547463777
0000100120023003400451056106730713106211771247135214341502162217742064211422322304245625252641277230633101322333313442351636503715400741464224437544354567465447175071514552215333540355535665571160366143627663576427656066066726700571127255736674707544763777
0000100120023003400450156016704721106171111251337114416531260167527062414232326322641235023672277330132163222353032443755306333754604451344204132434740514666457555065317552254315544525055635175640766136722673464416450646660727204711676257231774375577760777
0000100120023003400451056106740721106711111253137114461532160617572064214322362326241325032672277330123162322533023447355036333756404541344201432344704516466547555063517552245315544255055631575460766137622763446414650466606722704171667252731774357577760777
0000100120023003400450157006603721106121412251230144716531761117424062717212523302242235325612274330234113623363733403756366530734205461147204536454242544167477755005315542457365141555353625670660465116326643567436457646265727700711575237134764670577261747
0000100120023003400451057006630721106211421252130414761537161117442067217122532302242325352612274330243116323633733407356636503732405641174205436544224541467747755003515452475361541555335626570660456113626463576434657466256727700171557231734674607572761477
0000100120023003401450156046707701604121714251432124617531361167327012315272622322544235721602476350335103321373236473055326435714104461641224335434346574560427152025416562055355043525756645073640061176225663164446452676663777300771575227134774175567063717
0000100120023003410451056406770706104211741254132214671533161617372013215722622325244325712604276530353103321733263470355236453711404641614223435344364575460247125024516652055350543255765640573460016172625663146444652766636773700771557221734774157560763177
0000100120023003400450157006601711300131714261234124312521265107725002611222426322543235526662577320034113624373533423653356636744400451243234436474747514465477057015113512555365442545451675372610062116527613366466054636562777603771177267330714475527765747
0000100120023003400451057006610713100311741262134214321522165017752006211222462325243325562665277230043116324733533426353536663744400541234234436744774514465747075011513152555364542455415673572160026115627163366460654366526776703771177263730174457527765477
0000100120023003401450157006604761201141015221133144715541565177327002715262224342046275121672672330332143421353733463655326033704407411641244731474544524663457156045617572356305245505257665075650663176224623066426251636361707106751473257332754373577461727
0000100120023003410451057006640762101411051221133414751545165717372007215622242340246725112676272330323144321533733466355236033704407141614247431744544526463547165046517752365302545055275660575560636172624263066422651366316701706571437253732574337574761277
0000100120023003400450157006603771604111615201133144215511265167621002611262522322147245423632574350637123423363135473350356530754400441642274532464446514463427153025315572757305743575656645474620565136320633762466052676167747702721171267435734072537167717
0000100120023003400451057006630776104111651201133414251512165617612006211622522321247425432635274530673124323633153473350536503754400441624275432644464514463247135023515752775307543755665644574260556133620363726460652766176747702271117264735374027531767177
0000100120023003401450157006606771101141417261735124313521260157126042610212621372743255526622374330332103322363736413256336530754407431346224436404046514164427052055716522752315344505257635771650465176525653665406752656361717702711674257330744374547467747
0000100120023003410451057006660771101411471267135214331522160517162046210122612377243525562623274330323103322633763412356336503754407341364224436044064511464247025057516252725313544055275637571560456175625563656407652566316717702171647253730474347544767477
0000100120023003400450157006601731307131614251630164213541561137025022613212525342141265722662072370132133627343533463250316436744406451145234735424245574660427452005412522751335546575554615476660167106723623264456054636765717102711073267334774374577765777
0000100120023003400451057006610733107311641256130614231545161317052026213122552341241625722660272730123136327433533462350136463744406541154237435244254576460247425004512252715335546755545614576660176107623263246450654366756711702171037263734774347577765777
0000100120023003401450157006605731101131011261237154214551764127322052214262225302646235722612475350035133726373434423251366731744300471142224335404747534466467754025114552556305246505151635372670564166420643467436557636167737607761073267135734276517564707
0000100120023003410451057006650731101311011262137514241557164217322052214622252306246325722614275530053137326733443422351636713743400741124223435044774534466647745021514552565302546055115633572760546164620463476435657366176736707671037261735374267515764077
0000100120023003400450157006601751507131315201134164214511766107526022714212625332140275725612272330731143723363134463655326034754404451342274231434042524166437252075414542557315540555654635771610766126623633667456354636066777704721073237436724570517662757
0000100120023003400451057006610755107311351201134614241517166017562027214122652331240725752612272330713147323633143466355236043754404541324272431344024521466347225074514452575315540555645637571160766126623363676453654366066777704271037234736274507516762577
0000100120023003400450157006603711302171714241336154510531560127125002612232622372644255523632472340434173525363033413253376630744103431542214130444743524166467156045216512057375145545252635175670061126626643762436651646467737205751677207531774777547662757
0000100120023003400451057006630713102711741243136514501535160217152006212322622376244525532634272430443175325633033412353736603741403341524211430444734521466647165042516152075371545455225631575760016126626463726436651466476732705571677205731774777546762577
0000100120023003400450157006601711304111712201135124213561363177025032317232422312546205225652673360132143725373736463552346032764700471241254537444144534264447751005614552354325741575656655076640564126620633161446653616765727203751074217635734672577764737
0000100120023003400451057006610713104111721201135214231563163717052033217322422315246025252656273630123147325733763465352436023767400741214255437444144532464447715006514552345327541755665650576460546126620363116446653166756722703571047216735374627577764377
0000100120023003400450156016701701604111712211535124614531362137424012412252022372646205326652671320236143627333633433755356034714704431043264632414345574765477655005715542457375441535252635275630465106122643667416653646765717104721277237130754672577065707
0000100120023003400451056106710706104111721215135214641533162317442014212522022376246025362656271230263146327333633437355536043717404341034266432144354577465747655007515452475374541355225632575360456101622463676416653466756711704271277231730574627570765077
0000100120023003400450157006601711300161412231132164610571165107724032315242124302346275225642671320431153627363035463452336332734506451145204235424742524264447156005414532555335747535656625770610662156721673264436654676765777700771171257332714475537466737
0000100120023003400451057006610713100611421231132614601571165017742033215422142303246725252646271230413156327633053464352336323735406541154202435244724522464447165004514352555337547355665627570160626157621763246436654766756777700771117253732174457534766377
0000100120023003400450157006600711304131515271730174616521463117125062110222326322147255526642774320537103326353736423253356136724601421446204137444540564763437554005612572753345546535151635477610065146126643362416455626265717704741074277235734377527366727
0000100120023003400451057006600713104311551277130714661524163117152061210222362321247525562647274230573103326533763422353536163726401241464201437444504567463347545006512752735345546355115634577160056141626463326414655266256717704471047272735374377523766277
0000100120023003401450356066702701403141216271631134611541565107522002311272323362742225420672172310632173524323135403653376535734601411443254737404644504162477055035515512655325444575754615677630566136224643062426551626663777700771574237134764670527361747
0000100120023003410453056606720704103411261276131314611545165017522003211722332367242225402671272130623175324233153406353736553736401141434257437044644501462747055035515152655324544755745616577360566132624463026425651266636777700771547231734674607523761477
0000100120023003401450156026706701203161211241231174715551666117423072711262323322640265620652273370434163722353135473050316530734107431043214432444643554464457055065513552457315347525557625376660761136224663162426755636064767402721774217134704374557560777
0000100120023003410451056206760702103611211242131714751556166117432077211622332326240625602652273730443167322533153470350136503731407341034214432444634554464547055065513552475313547255575623576660716132624663126427655366046764702271747211734074347555760777
0000100120023003400450156016704711306171712251330174416521663157224012414252022362443235720652673310532103427353632413252336433714707411547264630434247534264427255065317532457335645505055615177660166106125643261446453646660727201751076247135754675577763777
0000100120023003400451056106740713106711721253130714461526163517242014214522022364243325702656273130523104327533623412352336433717407141574266430344274532464247255063517352475336545055055611577660166101625463216444653466606722701571067241735574657577763777
0000100120023003400450157006601721107111616241433124012511265177125002716252421372742275321652273330036123427353633453551366435714700441243234737464644544765447252045316522753305141535355655377640065166725663164446653646266737604721171277232754670507365707
0000100120023003400451057006610721107111661244133214021512165717152007216522412377242725312652273330063124327533633455351636453717400441234237437644644547465447225043516252735301541355355653577460056167625663146446653466266736704271117272732574607503765077
0000100120023003400450156016701701604171115271433124517521266167123052310272221372643255424662071320435163427333235403355366333754400441346224631474742564564427657015114532555325443545750605570610166146127673263456056636367777506721072257233714476527761747
0000100120023003400451056106710706104711151274133214571522166617132053210722212376243525442660271230453164327333253403355636333754400441364226431744724565464247675011514352555324543455705605570160166141627763236450656366376775706271027252733174467527761477
0000100120023003401450156036703711304171615271135144313501262127727012114232624322340275326652677360435113623353632453052316034734202441647254334404144574560417351005316512152355542565454675073640666176224663066456251676265707504721774227735774175567063777
0000100120023003410451056306730713104711651271135414331502162217772011214322642323240725362656277630453116323533623450352136043732402441674253434044144575460147315003516152125355542655445670573460666172624663066452651766256705704271747227735774157560763777
0000100120023003400450156016701701607131416251333144117521466107021032115272421322341235622672671320535103326343236473054336333714404471241264637424045554063427653055612522757335741565057645471650564176526653365406254656265727704721074257231714774537666777
0000100120023003400451056106710706107311461253133414171524166017012031215722412323241325622676271230553103326433263470354336333714404741214266437244054550463247635056512252775337541655075644571560546175626563356402654566256727704271047252731174747536766777
0000100120023003401450157006605701204171311261735124715521461137324042612252525302441265721662177360435163325363033423351356332774303431047214436404440524265447355075214522051325746525157655073670664176421623066446455636266717102711676247330754777537665777
0000100120023003410451057006650702104711311267135214751524161317342046212522552304241625712661277630453163325633033423351536323773403341074214436044404522465447355072514252015327546255175650573760646174621263066444655366266711702171667243730574777536765777
0000100120023003400450157006607701603141115221734164510571366167123002215272726342443255225662074320233103326353533433751366735754400451741224231474643544763427757025110542353355546525451615170610366156626643762426651646463747500771572267133714274517267747
0000100120023003400451057006670706103411151227134614501573166617132002215722762344243525252660274230233103326533533437351636753754400541714222431744634547463247775021510452335355546255415611570160366156626463726426651466436745700771527261733174247512767477
0000100120023003400450157006601711307131612241435154015531762127724042711252226332645205023662072370132153323313737403654316636704106451741234532434443554461477755005411542557345246575352625575620166106723633264476254666664777602711576207231714374547566737
0000100120023003400451057006610713107311621244135514051537162217742047211522262336245025032660272730123153323133773406354136663701406541714235432344434554461747755004511452575342546755325625575260166107623363246472654666646776702171567202731174347545766377
0000100120023003401450156026705701703151717211632164414551666117023072214252221362445255321612771320636173122333437433650356533724501411046234436404443574365447754025411542655305243575550645077660667156224623165426250646362707101731673257733734770527764767
0000100120023003410451056206750707103511771216132614441556166117032072214522212364245525312617271230663171322333473436350536533725401141064234436044434573465447745024511452655302543755505640577660676152624263156422650466326701701371637257733374707527764677
0000100120023003401450157006606761401131714241735124313501762137423022615262023312646275321672171310234133720363530443056336737754506411241204231474446574563457252055714552051315543525756665072670065156326653763436451646464737607721472257430744275567261727
0000100120023003410451057006660764101311741247135214331507162317432026215622032316246725312671271130243137320633503440356336773755406141214202431744464575463547225057514552015315543255765660572760056153626563736434651466446736707271427254730474257562761277
0000100120023003400450157006601751504131612201432164715531261137327062412232426302347265127652277330435163722353035413255366336714404471744204232444640534365447251005611562751345246535351655076660061146127673567426753656165727207721675257331714374547460777
0000100120023003400451057006610755104311621204132614751532161317372064212322462303247625172652277330453167322533053412355636363714404741744202432444604533465447215006511652715342546355315650576660016141627763576427653566156722707271657253731174347544760777
0000100120023003401450357006600751107111214261731134410501463157623032610212121372745275422622373320435103627363235453651356634744403441042214436424545574362467655035314532552315647525251605772670167176520633564436154676661747602721377207535704774567661727
0000100120023003410453057006600751107111241267131314401504163517632036210122112377245725422623273230453106327633253456351536643744403441024214436244554573462647655033514352525316547255215607572760176175620363546431654766616746702271377205735074747566761277
0000100120023003401450157006602721607131117251234124313501466117321002516232126352347255427622370320637143627343134433252326530754703441241204136404440514167467153075114552555325746545053635771650566146420673665476753656265727407721172247336764076537665747
0000100120023003410451057006620726107311171252134214331504166117312005216322162353247525472623270230673146327433143432352236503757403441214201436044404511467647135071514552555327546455035637571560566144620763656477653566256724707271127243736674067536765477
0000100120023003400450157006607741406111714211530154314551762127227062410272727332644235121652073310137153324313031423656366731774205461046264332444347514464457255005214522552315346505355675674660763126125643362466251626064727307751575217634774675537360737
0000100120023003400451057006670744106111741215130514341557162217272064210722772336244325112650273130173153324133013426356636713772405641064263432444374514464547255002514252525313546055355676574660736121625463326462651266046723707571557216734774657533760377
0000100120023003401450156036703711403121517201336104717521564127725042510212221312743255627652073360236153520373736463451366437774102431443264231454343554460457553025410562655315244505750635472670367176425663464466650626161777206711572207431734272537164767
0000100120023003410451056306730714103211571203136014771525164217752045210122212317243525672650273630263155320733763464351636473771402341434262431544334554460547535024510652655312544055705634572760376174625663446466650266116772706171527204731374227531764677
0000100120023003401450156036706701704131311221131134617571065107023042716222723312642265322652571350731123323363035443256366533704101421446224537444343564565427052055614542752365043555151625770660765136721673567446052646661757401741475237432724074577766747
0000100120023003410451056306760707104311311221131314671570165017032047216222732316242625322655271530713123323633053442356636533701401241464225437444334565465247025056514452725360543555115627570660756137621763576440652466616754701471457234732274047577766477
0000100120023003400450156016701701605141111231134124610571362177324042715222626312642225722602475370231143526353737403351356336704102431446264737454347554061427255055611542653345143555057675071630065136326643264446457646565737206721177207235734776527664737
0000100120023003400451056106710706105411111231134214601573162717342047215222662316242225722604275730213145326533773403351536363701402341464267437544374550461247255056511452635341543555075670571360056133626463246444657466556732706271177202735374767526764377
0000100120023003400450157006600701601151616251632164716541163157721012310242522362742275424632473330537123221373735463550326436724507421047264434424544514663417357025414552653315445505055675377640366106326613261416255636467737200711171257532734473577766727
0000100120023003400451057006600706101511661256132614761541163517712013210422522367242725442634273330573122321733753465350236463725407241074264434244544516463147375024514552635314545055055673577460366103626163216412655366476732700171117255732374437577766277
0000100120023003400450157006600701605171714241432124114561163117324022514262522372746265127602472370736133324373135463255346032774206441047214632464540534664457755045210552251315346575352655677610461116225653264406356656367777305731171267330714375527364737
0000100120023003400451057006600706105711741244132214141561163117342025214622522377246625172604272730763133324733153462355436023772406441074216432644504536464547755042510552215313546755325656577160416112625563246403656566376773705371117263730174357523764377
0000100120023003401450156026706701201151613271435104410521563117725032415242123302342225620642774330333153521323234403756316730714702471646234534424044574365437156075213522051345542535557665571610261136727673667406554666562767403761771207635764276547461747
0000100120023003410451056206760702101511631274135014401525163117752034215422132303242225602647274330333155321233243407356136703717402741664235434244044573465347165072513252015345542355575665571160216137627763676405654666526764703671717206735674267544761477
0000100120023003400450157006603771602161115231330134510541166107324062417222527302444255127622274320031123421323337473456366535724306421446274535424046514463417757045311512251365145535352605777610065116325663366426756656464737504771677257432754072577361767
0000100120023003400451057006630776102611151233130314501541166017342064217222572304244525172622274230013124321233373474356636553723406241464275435244064514463147775043511152215361545355325607577160056113625663366427656566446735704771677254732574027573761677
0000100120023003400450157006601731302161412251230134713511266107526042717212626312540275326622377340334113626373232443455346034714707421045254332444645534764457052065311542251345145505355675672650061116325653767466254636362717107751277267434764076537165777
0000100120023003400451057006610733102611421252130314731512166017562047217122662315240725362623277430343116326733223444355436043717407241054253432444654537464547025063511452215341545055355676572560016113625563776462654366326711707571277264734674067531765777
0000100120023003400450157006601701206121712241435154316511162137527042617212023322143235627612770340133133724323733453052326636744106441046214637464245554463427553075713542155325744575055665573650465176520673164456256636264757600711473237131724774527666707
0000100120023003400451057006610702106211721244135514361511162317572046217122032321243325672617270430133137324233733450352236663741406441064216437644254554463247535077513452155327544755055665573560456175620763146452656366246756700171437231731274747526766077
0000100120023003400450057006601711406121015251637114416521563167725052116232421312642225022632772330537103126353737433451336433744202441047214237424341554466407656075610562457315543555251655272670465166423633763406351676565717105731372247430744677527667747
0000100120023003400450057006610714106211051256137114461525163617752051216322412316242225022637272330573101326533773434351336433742402441074212437244314554466047665076510652475315543555215652572760456164623363736403651766556711705371327244730474677526767477
0000100120023003401450157006601771404131612251231174312521460127126072212252626302345205325642671320236143720373630453557316333714106451046244437464346524265447755065713512153345242535553605577630664136422613165406455666460777700711673247531744377527765777
0000100120023003410451057006610774104311621252131714321524160217162072212522662303245025352646271230263147320733603455357136333711406541064244437644364522465447755067513152135342542355535605577360646134622163156404655666406777700171637245731474377527765777
0000100120023003400450157006601711305121717241330154610521663177224002711252525342447255622632377320633103123313437413752376530764704451346204237464242554461427451025111542557375140545355665572650664156321663362446657636066757606761472237432734073517167747
0000100120023003400451057006610713105211771243130514601526163717242007211522552344247525622633277230633101323133473417352736503767404541364202437644224554461247415021511452575371540455355665572560646153621663326446657366066756706671427234732374037511767477
0000100120023003400450156016704721507131612211530154416531765107626042117212221312640245525632373310137143726373537403352326735744307421046254632434645534461417052035514542254315246505750655272670564116324623061476756636366717407761475257336744372527660777
0000100120023003400451056106740725107311621215130514461537165017662041217122212316240425552633273130173147326733573403352236753743407241064256432344654534461147025035514452245312546055705652572760546113624263016477656366366714707671457253736474327526760777
0000100120023003400450157006601761304111311221531124713551760127025062714252124322347255326652072370133103324373737463053346535744406421147254332444046534267447452015512522751305146545355655674660564176621663665406752616367717102761074277236764572537364737
0000100120023003400451057006610763104111311225131214731557160217052067214522142323247525362650272730133103324733773460353436553744406241174253432444064532467447425015512252715301546455355656574660546176621663656407652166376711702671047272736674527533764377
0000100120023003400450157006601771406121412221733144517511160127721002711262522362742235424632375350431113420333332423257376636774200451147234535464245564564457457025417552554315343565056665474660663126127663165406455636367777302761473237130714570517266707
0000100120023003400451057006610774106211421227133414571511160217712007211622522367242325442633275530413114320333323422357736663772400541174235435644254565464547475024517552545313543655065664574660636121627663156404655366376773702671437231730174507512766077
0000100120023003401450157006601731207161116201134164516561562127423072511252525302346275221632673310137153322333035443057376630724603431642204235424742514264457457075112572554305741535656635773640664146420663560416457636264737504721171257730744275577466737
0000100120023003410451057006610732107611161201134614561565162217432075211522552303246725212636273130173153322333053440357736603726403341624202435244724512464547475071512752545307541355665637573460646144620663506414657366246735704271117257730474257574766377
0000100120023003400450156016707711107131015261232124414531765167426022415272626372641235026632575350332173121373031463554336231714400471344224536474442574565447052045511562754365442565552635372670366156320633165446756606762767304711172237132734770507465707
0000100120023003400451056106770711107311051262132214441537165617462024215722662376241325062635275530323171321733013465354336213714400741344225436744424575465447025045511652745364542655525633572760366153620363156447656066726763704171127231732374707504765077
0000100120023003400450156016707711304111514261332174313571360167426032411222525322346275720602474320532103323313736463652326131714706451741224630414345544565437251045317552057315546505557635276640166136722643464406257646560707504771576277236724174537662757
0000100120023003400451056106770713104111541263132714331573160617462034211222552323246725702604274230523103323133763466352236113717406541714226430144354545465347215043517552075315546055575632576460166137622463446402657466506705704771567272736274147536762577
0000100120023003400450157006603711303121411271132124510501766107122032115242426362747245223602471310036133625373733443256316231724706441542244433444747514460427254045317552155305143555656655677660065156323633266416656656467747503771177277235754073567262757
0000100120023003400451057006630713103211411271132214501507166017122031215422462367247425232604271130063136325733733442356136213727406441524244433444774514460247245043517552155301543555665656577660056153623363266416656566476745703771177272735574037562762577
0000100120023003400450157006601751506171712241233174112521460167623012110242727322143235527642776320236133625363433473451336032744102421047274135424640514663457554045410512155365642575352675377660063156322633164446653616664717707751675237430754275547565707
0000100120023003400451057006610755106711721242133714121524160617632011210422772321243325572647276230263136325633433474351336023741402241074271435244604516463547545044510152155366542755325673577660036153622363146446653166646717707571657234730574257545765077
0000100120023003401450357006600711703121514271430154214541366117221042713272622352041215727602477320335153526373136403652326435704304441646254133444245574561427655035310512753345245525154625776640761116325663067446053616266737607761072217532734577547666737
0000100120023003410453057006600717103211541274130514241543166117212047213722622350241125772604277230353155326733163406352236453703404441664251433444254575461247655033510152735342545255145627576460716113625663076440653166266736707671027215732374577546766377
0000100120023003400450156016704721104121713261730174314511765107424062411262024322345265725632675370635143523313234413257306032734204471642214335424747524260417055015115542752325546535456635375630766126720663461466051646367727604731771257536764375507361757
0000100120023003400451056106740721104211731267130714341517165017442064211622042323245625752636275730653145323133243412357036023732404741624213435244774522460147055011515452725325546355465633575360766127620663416460651466376726704371717255736674357503761577
0000100120023003400450157006600701605171615241432124112571663147725022514212525312640245322662174320633123427323135453053356032724705441646274330414347544761477351015117572556365444555251605575630366116320673667426657646463717406721572277132734373507364767
0000100120023003400451057006600706105711651244132214121576163417752025214122552316240425322661274230633124327233153450353536023727405441664273430144374547461747315011517752565364544555215605575360366113620763676426657466436714706271527271732374337503764677
0000100120023003400450156016707711105171615241333124716521660157422032117212626312742275523602472340532103327323434413256306336744702451744234731464540564760417653005612522155345547535554635374660164156626643261436450626760777501731077247132734375557566727
0000100120023003400451056106770711105711651243133214761526160517422031217122662317242725532604272430523103327233443412356036363747402541744237431644504567460147635006512252155345547355545633574660146156626463216434650266706775701371077241732374357555766277
0000100120023003400450157006603711305121616241233144716521460157122052610212326372146275223642670340431123225373733463453316131734506451145244430424742524665447156045317572555305746505352625772610164136326613066476554676560717703771774257332754073547566727
0000100120023003400451057006630713105211661242133414761524160517122056210122362371246725232646270430413122325733733464353136113735406541154244430244724526465447165043517752555307546055325627572160146133626163066475654766506717703771747253732574037545766277
0000100120023003400450157006603711307131311261632174517541560127025012115232327322147255627642174320635153222333136403357316335704106421147224534434540534467447757055614542254315540545352665070660164126626613564476254666366767404771575227231724776537360777
0000100120023003400451057006630713107311311266132714571545160217052011215322372321247525672641274230653152322333163403357136353701406241174225434344504534467447775056514452245315540455325660570660146126626163546472654666366764704771557222731274767533760777
0000100120023003400450157006601711307151015251432164314541566107125052317212422322346255023632570340132173723313437453052346636714706441443254537444343524260427356025111542753305146575557645475620166176222673362446650666663747100771576277632754672517163777
0000100120023003400451057006610713107511051254132614341545166017152053217122422323246525032635270430123177323133473450352436663717406441434255437444334522460247365021511452735301546755575644575260166172622763326446650666636741700771567276732574627511763777
0000100120023003400450157006603771602161614231130134112541465177423062717232326312642245026652071340731143722333032463653376534714100441542224537454645544563457157055510552754345146505251635271650462166122673364476755636061727203731576277230774173567264767
0000100120023003400451057006630776102611641231130314121544165717432067217322362316242425062650271430713147322333023466353736543711400441524225437544654545463547175055510552745341546055215632571560426161622763346477655366016722703371567272730774137562764677
0000100120023003400450156016702701605141717261331124415531262177422062715222024322347265127632675370236113323353434403356306731724504431144204237454347554566457553015513512057345142545656675376640262106521663467476053646560717100711576227134764672537367747
0000100120023003400451056106720706105411771263131214451532162717422067215222042323247625172636275730263113323533443403356036713725404341144202437544374555466547535015513152075341542455665673576460226105621663476470653466506711700171567221734674627533767477
0000100120023003400450157006601701201141614271534164314521465107327052614252023372146275225612270340535113323363733423254316636714105471241244436454046534367477553035212572652345241555752605573650663176620673564426351676463727600711572237134774670517667747
0000100120023003400451057006610702101411641275134614341524165017372056214522032371246725252612270430553113323633733422354136663711405741214244436544064533467747535032512752625342541555725605573560636176620763546423651766436726700171527231734774607516767477
0000100120023003400450057006601711607141616221734124314551760147222052114252023362443235725612771350436173223363633423655346032734702431443204535464141574666457451075710512251335546575153655372640565106723623467416257616660777306721174247433714275557260767
0000100120023003400450057006610716107411661227134214341557160417222051214522032364243325752617271530463172323633633426355436023737402341434205435644114576466547415077510152215335546755135653572460556107623263476412657166606773706271147244733174257552760677
0000100120023003400450156016704711305171713261232114314541560157422052317212326322540275620612775360635173724373337413552326032724701461046254537464343564764467451005417552151355242565656635173650061116226643464456052646760717407721574267332734372507364737
0000100120023003400451056106740713105711731262132114341545160517422053217122362325240725602617275630653177324733373415352236023727401641064255437644334567464647415004517552115352542655665631573560016112626463446450652466706714707271547263732374327503764377
0000100120023003400450057006601711607111011251433124416521266107023072412232421352346275326612272340137173220363636433454336535734505461445204232414141574766437452065510542557335747535155625672670662176623633065456251646464757101731477277536744275537160777
0000100120023003400450057006610716107111011254133214461522166017032074212322412353246725362612272430173172320633663434354336553735405641454202432144114577466347425065510452575337547355155626572760626176623363056452651466446751701371477275736474257531760777
0000100120023003401450157006604761303161712241330174214551761117222072315232626302343255123642070340734143522353134453053316637774501471544244732464347564560427751055516512251315240565454635374660061176623623660426355666165777706721277237430754572547261767
0000100120023003410451057006640763103611721243130714241557161117222073215322662303243525132640270430743145322533143450353136673775401741544247432644374565460247715055516152215312540655445633574660016176623263606423655666156777706271277234730574527542761677
0000100120023003400450157006601711400131417231136154517571162137322022616232027312144255722652075350431103127343237463051356336714707471542234534434242564760427251045417552652315245545056635774660065166427663364416655636265777304721576217336764373507462747
0000100120023003400451057006610714100311471231136514571571162317322026216322072311244525722650275530413101327433273460351536363717407741524235434344224567460247215044517552625312545455065637574660056164627663346416655366256773704271567213736674337504762477
0000100120023003401450157006603751303161714201236104410511762127522072216212121302442245321642772370035163225363337413254326731724600471646234431454545544567467755045413552655305641535554625576640263106327673362416654666560707102711677247337734577537361747
0000100120023003410451057006630753103611741202136014401517162217522072216122112304242425312647272730053162325633373412354236713726400741664234431544554545467647755044513552655306541355545625576460236103627763326416654666506701702171677243737374577533761477
0000100120023003401450157006605721606111117241330144716531765167522072516232225312540275325642070350436153527323237463053316131774306421342224434424544504661427754025311542051355044555654635477610667126121663366456350626467777704741676257731734272537360737
0000100120023003410451057006650726106111171243130414761537165617522075216322252315240725352640270530463155327233273460353136113773406241324224434244544506461247745023511452015350544555645634577160676121621663366453650266476777704471667257731374227533760377
0000100120023003400450157006607701607111315241435154610521461117021052214212725332146235221612274330334153326313737413552336034724704451646204237424347514665407252005311542457365445545352675377640167106723633566446656656265707502761472277631734672557763767
0000100120023003400451057006670706107111351244135514601524161117012052214122752331246325212612274330343153326133773415352336043727404541664202437244374516465047225003511452475364545455325673577460176107623363566446656566256705702671427276731374627557763677
0000100120023003400450157006601721100161612271731114416531765177524002217212226312546275423632574320133103327353232463055366333754504471045274232444643534261427156065512572051375344555351655072630461176626643067456251646366717704741074257336764374527567747
0000100120023003400451057006610721100611621277131114461537165717542002217122262315246725432635274230133103327533223460355636333755404741054272432444634532461247165065512752015373544555315650572360416176626463076452651466366717704471047253736674347525767477
0000100120023003400450156016707701604171515211532164716531266137527072411242024342146275225632677330031133725323433463051376231734105461446264632444045514667407252045511512751305743545554665576640063156322673762436351636464777506721472227333754072557061727
0000100120023003400451056106770706104711551215132614761532166317572074211422042341246725252636277330013137325233433460351736213731405641464266432444054516467047225045511152715307543455545665576460036153622763726433651366446775706271427223733574027550761277
0000100120023003400450157006600731402111714251236114114501364127125022515232326362447225021642670320736153621373633433752346435744101421045274336454343524265447156045316522751305745505355625772630667156724643362476550666163747700741171257536764276577763717
0000100120023003400451057006600734102111741252136114141503164217152025215322362364247225012646270230763156321733633437352436453741401241054273436544334522465447165043516252715307545055355627572360676157624463326475650666136747700471117255736674267577763177
0000100120023003400450157006603711307151311241235154617521660167021022414252621372743235124652075360233103326353733413254336335734207411542264631464446524160427357015717562554325246545055645471650366106725633764466052676467737406721074257731714275577264717
0000100120023003400451057006630713107511311242135514671526160617012024214522612377243325142650275630233103326533733412354336353732407141524266431644464521460247375017517652545322546455055644571560366107625363746460652766476734706271047257731174257572764177
0000100120023003400450157006603771605171412201136114112531762147424032317212024352446275223612777320431153326353232433450356131704305461145274334434640524163427351005217572552365641535456625674670565166422673067436651646765747507741076217632754375567265707
0000100120023003400451057006630776105711421201136114121537162417442033217122042354246725232617277230413153326533223434350536113703405641154273434344604521463247315002517752525366541355465626574760556164622763076436651466756745707471067216732574357562765077
0000100120023003400450156016703711107111416221130144610551463147425022411222522332146235026672071360032133322373533463654336735734200451144254632464744564764427457055710512655325243575155675676640366106724643767426555606167707301731575227333754672577264717
0000100120023003400451056106730711107111461221130414601554163417452024211222522331246325062670271630023133322733533466354336753732400541144256432644744567464247475057510152655322543755155676576460366107624463776425655066176703701371557223733574627572764177
0000100120023003401450157006600731104131616251231134716521560127724032610242525312642275424662175360435103126343737423251376333744203441647204635404743514162467457055713522653315442545752605576650261176520673162446055636367727306721073277133754175547665747
0000100120023003410451057006600731104311661252131314761525160217742036210422552316242725442661275630453101326433773422351736333742403441674206435044734511462647475057513252635314542455725605576560216175620763126440655366376723706271037271733574157546765477
0000100120023003400450157006603721106171714251434164316501361157425022411272027352343235722662171340031173525363237463553356437754206461046224533414747514664447357055517532453365440545151625677660062146122623162466253646560727301731472277130754670557763727
0000100120023003400451057006630721106711741254134614361503161517452024211722072353243325722661271430013175325633273465353536473752406641064225433144774516464447375055517352435364540455115626577660026141622263126462653466506723701371427271730574607557763277
0000100120023003400450157006601761201141417271733174517501462137227052613242421302547265627612771310633143625323332423257316032704603411241244437444644514565407554065517552356315344555053625673650462176225633061466051626265777300771473257536764373517662747
0000100120023003400451057006610762101411471277133714571504162317272056213422412305247625672617271130633146325233323422357136023706403141214244437444644515465047545065517552365313544555035626573560426172625363016460651266256773700771437255736674337516762477
0000100120023003400450157006607701604171514211237114316521666167021042611272527372646205322622270370435113127333237463253346535744402431143264430424347574565407452075410552155335346535251655373650562176221663665426554636064707304711576267131744274577763717
0000100120023003400451057006670706104711541212137114361526166617012046211722572376246025322622270730453111327333273462353436553744402341134264430244374575465047425074510552155333546355215653573560526172621663656425654366046703704171567261731474247577763177
0000100120023003400450156016701701604171116271433174610521665137127032112242022342447225622652472330736103125373633413554336335714402421342254634464747504766467152005317532251345243545654655274610065126726653161436657606560777500741575217332754373547566777
0000100120023003400451056106710706104711161274133714601526165317172031212422022344247225622654272330763101325733633415354336353714402241324256434644774507466647125003517352215342543455645652574160056127626563116436657066506775700471557213732574337545766777
0000100120023003401450157006601731201141712201232164517561564127021052214252126362247245221632773360131163324373035423255366735754402431444234531474046564767467255045613512751365441555053655072670767106723633660456351626463777305751676237431734470507462747
0000100120023003410451057006610732101411721202132614571565164217012052214522162362247425212637273630113163324733053422355636753754402341444235431744064567467647255046513152715364541555035650572760776107623363606453651266436773705571667234731374407504762477
0000100120023003400450157006600711305141311271130144616541562147327072211252523362740275221642171310635103323363735453052336437734504431542224537464045514266437156005612572652335347535454655674620767126626643062436451676565717406711774257730714272547663727
0000100120023003400451057006600713105411311271130414661545162417372072211522532367240725212641271130653103323633753450352336473735404341524225437644054512466347165006512752625333547355445656574260776126626463026434651766556714706171747257730174227546763277
0000100120023003401450156046707711100141612271433174412521365157623042715262123302242245721632677360435153326373135403652326332754206411344214634464247574560417157035310552255375346505557645373650666126121623564406357606464717407721077237134704675527665707
0000100120023003410451056406770711100411621274133714421523165517632047215622132302242425712636277630453153326733153406352236323752406141344216434644274575460147175033510552255373546055575643573560666121621263546403657066446714707271077231734074657526765077
0000100120023003400450157006601711307151214261330134510541163177125042715232326362740245225672672370334163227323532413250326433774103411241254730414645514664447452005613552151355542565754665076660263106724653564476751676362717402721576267434764373577360757
0000100120023003400451057006610713107511241263130314501541163717152047215322362367240425252676272730343162327233523412350236433771403141214257430144654516464447425006513552115355542655745660576660236107624563546477651766326714702271567264734674337573760577
0000100120023003400450157006600711304171015251632124312571166167221012415272027332644235725662570320431163323353737453051376237704606421746254333414245514664427657015510542552375442545353645476640263116125643763446653646061747502761172267135754377577260737
0000100120023003400451057006600713104711051256132214321571166617212014215722072336244325752665270230413163323533773450351736273706406241764253433144254516464247675015510452525374542455335644576460236111625463736446653466016745702671127261735574377572760377
0000100120023003401450157006604701603121514221736104715541561167727032615262121302344205627622371350034143727363337463252326530764105471345244437424047514462417553045313512055375441535656625575620061136324623665426657616167727405751072267334764374577361727
0000100120023003410451057006640706103211541227136014751545161617772036215622112303244025672623271530043147327633373462352236503761405741354244437244074514462147535043513152055374541355665625575260016133624263656426657166176724705571027263734674347573761277
0000100120023003400450157006601721104131714211435144617501763147327002211222422322547265622652070340535113124313232473553316636774204471046254732464640514663457055025414552155375346545553635374660366106325663767426356656167767300711277217337714572547463727
0000100120023003400451057006610721104311741214135414671507163417372002211222422325247625622650270430553111324133223475353136663772404741064257432644604516463547055024514552155373546455535633574660366103625663776423656566176763700171277213737174527544763277
0000100120023003400450157006607711407131416261232124510531660167327022715232421312547245023662070320635143725373736413753356231764101461545224430474443574763437153075110542653325343525552645476660462116125663061426653646762777505741172207536744475537162757
0000100120023003400451057006670714107311461262132214501536160617372027215322412315247425032660270230653147325733763417353536213761401641554224430744434577463347135071510452635323543255525644576660426111625663016426653466726775705471127205736474457531762577
0000100120023003400450056006701701602131717261734124517531361137324012410212221362345265424672075330332163424353137473450376232754206461043274333464443514262477451015110552554325443555756665574670367126627623165466255616064777505751072217633714671527564767
0000100120023003400450056006710706102311771267134214571533161317342014210122212363245625442670275330323164324533173474350736223752406641034273433644434512462747415011510552545324543555765665574760376126627263156462655166046775705571027216733174617525764677
0000100120023003400450157006601721106171514241437114015531361137423022511272723352346235026632771350234143623313032453657376636714403461243254730444644544167447152005312522555335544525752665572670662176521663467406753646560727600711171257237764670547563727
0000100120023003400451057006610721106711541244137114051533161317432025211722732353246325062637271530243146323133023456357736663714403641234257430444644541467447125003512252555335544255725665572760626175621663476407653466506726700171117252737674607545763277
0000100120023003400450157006601711400131416231132164610571665177322012114272027362447245221652272370337163327353032413755346435704605461142274334434242564763437655045410512354325541535752655072630065116524623767466655636366747106721074217637714375557562747
0000100120023003400451057006610714100311461231132614601576165717322011214722072364247425212652272730373163327533023417355436453706405641124273434344224567463347655044510152345325541355725650572360056115624263776466655366366741706271047216737174357555762477
0000100120023003400450157006601761202151315211430144412571365137423022411222322372146205526602572310732133624313135463655356032714703411444254732434644504167477554005311512655325244555754635477660667106721663467426753676560777502761373267334764173557260767
0000100120023003400451057006610762102511351214130414421573165317432024211222322371246025562605272130723136324133153466355536023717403141444257432344644501467747545003511152655322544555745634577660676107621663476427653766506775702671337263734674137552760677
0000100120023003400450157006603711300161712221533124517541166107021012116212723352343235223642770340635173525363234413553376436734505441444264732414042514667447252015717562552345546545055635176660063146327613266436651646565777704721277237430774570517266727
0000100120023003400451057006630713100611721225133214571541166017012011216122732353243325232647270430653175325633243415353736463735405441444267432144024516467447225017517652525345546455055631576660036143627163266436651466556777704271277234730774507512766277
0000100120023003400450156016707711102161615251330174715531764117422032116232124372642225026652677330137163223353433423355326033744400441547264632444346514567447255005211562751345546545550635274660565106122673162476053646660747701731574277232714677537360757
0000100120023003400451056106770711102611651253130714751537164117422031216322142376242225062656277330173162323533433423355236033744400441574266432444364515467447255002511652715345546455505632574660556101622763126470653466606747701371547272732174677533760577
0000100120023003400450156016707711304171615251330164716531762137127032116232724352542245422602470320236143423353733413256306530774102421346264635424045514564457255045311512652355747505053635274660164176226673564426753646061767407751077247132714373517665767
0000100120023003400451056106770713104711651253130614761537162317172031216322742355242425422604270230263144323533733412356036503771402241364266435244054515464547255043511152625357547055035632574660146172626763546427653466016764707571077241732174337516765677
0000100120023003400450157006601771403121417221531174510501766107423022717222527362241265324602477370633143420333134423355356333774104451145224436454544504163457055045613512151375346575552625670660664156324623261476551636367727204711676277635764072537661727
0000100120023003400451057006610774103211471225131714501507166017432027217222572362241625342604277730633144320333143423355536333771404541154224436544544501463547055046513152115373546755525626570660646153624263216475651366376722704171667276735674027536761277
0000100120023003401450156046707701602111615251431124710541563157522062311272726322543275423602472370436133320313530463257316136754503441242264737444144544060437254075214542055335641555557665071610765166123623263456350626462777300771576217334774276567663717
0000100120023003410451056406770706102111651254131214701545163517522063211722762325243725432604272730463133320133503462357136163755403441224267437444144540460347245072514452055336541555575660571160756161623263236453650266426773700771567213734774267566763177
0000100120023003400450157006601721601151514201134164713531266107423072212232024362441265325652274350636113127353237403755366336714704471046264333414245574765437452075416572557315342545353605574610063116222623665456057616367737402711575277636724072547461747
0000100120023003400451057006610726101511541201134614731532166017432072212322042364241625352652274530663111327533273407355636363717404741064263433144254577465347425074516752575313542455335605574160036112622263656450657166376734702171557276736274027544761477
0000100120023003400450157006601741502151714211535124614531260157423012310212226352346205721632470340234143625343136473353356636714703411243204236474545574664427152055616522251345147525053635771610767106723633665426754676560737602721775257731744076547466737
0000100120023003400451057006610745102511741215135214641532160517432013210122262353246025712634270430243146325433163473353536663717403141234202436744554576464247125056516252215341547255035637571160776107623363656427654766506736702271757257731474067544766377
0000100120023003400450157006600701604131116231337114215561365167122002215272626372642235325642171350436153326313234433757376033704101411241274234424346554466457057045417552354315346545252655270640167176422673667456053616467777305751372247530754672527661747
0000100120023003400451057006600706104311161233137114251563165617122002215722662376242325352641271530463153326133243437357736033701401141214272434244364554466547075044517552345313546455225652570460176174622763676450653166476773705571327245730574627526761477
0000100120023003400450057006601711407151214241330134511531566127126032117232626342445265221602472330137133727323532463550326437754502421445204536474747534361457152075610562557345143525257665070610564146227613366466352666163707705731171267432754774537464767
0000100120023003400450057006610714107511241243130314511535166217162031217322662344245625212604272330173137327233523465350236473755402241454205436744774533461547125076510652575341543255275660570160546142627163366463652666136707705371117264732574747534764677
0000100120023003400450156016703711305131411261230134710521463177626072412232525312140245423632571350231143525373737433656306032704101461344274136454245544765407657045217562556325241575055635171620765136226643464456250666266717400771277267334764373577265747
0000100120023003400451056106730713105311411262130314701524163717662074212322552311240425432635271530213145325733773436356036023701401641344271436544254547465047675042517652565322541755055631571260756132626463446452650666266714700771277263734674337572765477
0000100120023003401450156076707701705171316221636104414571161117621022413252024352544235722612377330035153323313237443056366134724506421344274531464042554464457252005314572357365441575550675077640061126123623162446656656562757607761472267332734175537360767
0000100120023003410451056706770707105711361226136014441571161117612024213522042355244325722613277330053153323133273440356636143725406241344275431644024554464547225003514752375364541755505670577460016121623263126446656566526756707671427263732374157533760677
0000100120023003400450157006607701607111116241735124610531662137125022713242724352340275422662170320633143523353234473551336530774300451142264632414544534764447157045615572051325543525654675670640164146323633767426656656565717107721471227235764073537166727
0000100120023003400451057006670706107111161247135214601536162317152027213422742353240725422661270230633145323533243475351336503773400541124266432144544537464447175046515752015325543255645676570460146143623363776426656566556711707271417222735674037531766277
0000100120023003401450157006602761303161412251330134117521367177322022511262021372645205624642070340131153522363437473356316334754703431143224236454744504664467351025411542057365047525552645371650062126124643564466653656765757603771677207531724475527767717
0000100120023003410451057006620763103611421253130314171523167717322025211622012376245025642640270430113155322633473473356136343757403341134222436544744506464647315024511452075360547255525643571560026121624463546466653566756756703771677205731274457527767177
0000100120023003400450157006600711307111214251433144414561160167122042717222327322146275525602477340532103723313135463252376433744106441746204235464146524263457757025310512353345245505656615172650765156324663663406351646362737602761675207531774475577365777
0000100120023003400451057006600713107111241254133414441561160617122047217222372321246725552604277430523107323133153462352736433741406441764202435644164522463547775023510152335342545055665611572560756153624663636403651466326736702671657205731774457573765777
0000100120023003400450157006601711306121411201432174713531565137327042611262023322145205627672274320535103727353134423653316636704107411342214134434245554466457055025313542557345541575756665076640767116522623366456250626467757604741673207631724774537362747
0000100120023003400451057006610713106211411204132714731535165317372046211622032321245025672672274230553107327533143426353136663701407141324211434344254554466547055023513452575345541755765660576460776115622263366452650266476756704471637206731274747533762477
0000100120023003400450157006601711304171612251633124715521460127425072416252527302341265321622371320731143426343031433752376530714407421646244133444242504665447657045317532555315540545355625571610065126124623767466055636366777602761177267334764373557260777
0000100120023003400451057006610713104711621256133214751524160217452074216522572303241625312623271230713144326433013437352736503714407241664241433444224506465447675043517352555315540455355625571160056121624263776460655366366776702671177263734674337552760777
0000100120023003401450157006603731207111116221734104610501465107324052610222621372742265123642672310434103721323533463253316735734600451544224431454744564764427355025317532555315444575056665475670167166523633762426554656061707302721171277636764473557263777
0000100120023003410451057006630732107111161227134014601504165017342056210222612377242625132646272130443107321233533462353136753736400541544224431544744567464247355023517352555314544755065664575760176165623363726425654566016703702271117276736674437552763777
0000100120023003400450157006601771405131111201432174616531764127021052611262725342142235324662076320137143727323235453050356333744303411145264335424242504667477657035211542456375345545053625676650465116327613366406752616565777604741072257736744375517262747
0000100120023003400451057006610774105311111204132714661537164217012056211622752341242325342660276230173147327233253450350536333743403141154263435244224506467747675032511452465373545455035626576560456113627163366407652166556776704471027257736474357512762477
0000100120023003400450157006603711307111616241433124510521560157125062415232723322144255023632470340635123223363735413755366436764103431144204132434742544165477457005211512652375445545257635175620766166723653066416652646462727603771575277730774473517266707
0000100120023003400451057006630713107111661244133214501525160517152064215322732321244525032634270430653122323633753417355636463761403341144201432344724541465747475002511152625374545455275631575260766167623563066416652466426726703771557277730774437512766077
0000100120023003400450157006601711303141011221135124715541566167122052314262224302347245321662570340137163425363437473352326333724500451443264737464347514465407451075112572155335546525557605770660366176222633564416656636464777704721575207231714670527663727
0000100120023003400451057006610713103411011221135214751545166617122053214622242303247425312665270430173164325633473473352236333725400541434267437644374514465047415071512752155335546255575607570660366172622363546416656366446777704271557202731174607526763277
0000100120023003400450157006603721105141111231134164716501366107527062717232422312542225324602472340535133621373434403756316731704602431642254637424144544563457153035217552453305145505656625672650166176426643467456350626367757204711277207533734675577761727
0000100120023003400451057006630721105411111231134614761503166017572067217322422315242225342604272430553136321733443407356136713706402341624256437244144545463547135032517552435301545055665626572560166174626463476453650266376752704171277205733374657577761277
0000100120023003400450157006601711304171315261637124517501462127425062413242727322541265526602574320633103121323533473452376333744403461746224436474042514565407451015116522555305647535352625674660562106722633164466057616367717707751473227133714675507365747
0000100120023003400451057006610713104711351266137214571504162217452064213422772325241625562605274230633101321233533474352736333744403641764224436744024515465047415011516252555306547355325626574660526107622363146460657166376717707571437221733174657503765477
0000100120023003400450157006601751502111015271731124617541163157023012312232725352446265324642776320435123223313031473451376530714402441746264435464042534264427751055710542453325546505155635372670166136720663763466355636464737607721171257230774675527664767
0000100120023003400451057006610755102111051277131214671541163517032013212322752354246625342647276230453122323133013474351736503714402441764264435644024532464247715057510452435325546055155633572760166137620663736463655366446736707271117252730774657526764677
0000100120023003400450157006601721603161616251437124414511260157527012312232023372144235324662072340031173726353437453051356333724500471144234734464545564767447452005413512151365447565251655675630465176523623663426750666167747102721572217633754072577366727
0000100120023003400451057006610726103611661254137214441512160517572013212322032371244325342660272430013177326533473450351536333725400741144237434644554567467447425004513152115364547655215656575360456175623263636427650666176741702271527216733574027573766277
0000100120023003400450157006601701205131614211533174412521467177721052611262421362242275321602473360434103725373131463652326735724300451545234434464743564761427457035211532653325545545053675673650167126120663764456056656463717400711572277233734475527666707
0000100120023003400451057006610702105311641215133714421524167717712056211622412362242725312604273630443107325733113466352236753723400541554234434644734567461247475032511352635325545455035676573560176121620663746450656566436714700171527272733374457526766077
0000100120023003400450057006601711406171417221130134517571663147327052316242423372740245224612772360435173126353135453550316336724501461542204237444446534266437252015113552554345147525055665072630462166620673566436151636765757104741773207636724373527761727
0000100120023003400450057006610714106711471221130314571576163417372053216422432377240425242617272630453171326533153455350136363725401641524202437444464532466347225011513552545341547255055660572360426166620763566431651366756751704471737206736274337527761277
0000100120023003401450157006605701603171412271532124617511465177224032115232126362447245423602171350035143527323237463055326336734202431641244735404042574761427053045417562653355542565151635477610666106722613566436554666163717706721074257437734373527564707
0000100120023003410451057006650706103711421275132214671514165717242031215322162364247425432601271530053145327233273460355236363732402341614247435044024577461247035044517652635355542655115634577160666107622163566435654666136717706271047254737374337525764077
0000100120023003400450157006601771506121412231131124213551660167423022710242525312646265324672272310633133627363533413750356435744405441145274336454245534260437256045611532754305145505353665475670461166720673264416457616367727203751171257234774072577766707
0000100120023003400451057006610775106211421231131214231556160617432027210422552316246625342672272130633136327633533417350536453744405441154273436544254532460347265046511352745301545055335664575760416167620763246414657166376722703571117252734774027577766077
0000100120023003400450157006603711305171616241333144716501262127426052310272322322147245124662574320731103325363136423353316637704106421444254531474347574562467757015513552254345546505056655076640366116122673762456254676064707505741172267137734275537364717
0000100120023003400451057006630713105711661243133414761502162217462053210722322321247425142665274230713103325633163423353136673701406241444255431744374575462647775015513552245345546055065650576460366111622763726452654766046705705471127261737374257533764177
0000100120023003400450157006601761307131416251630154215531761157021042717222527322341265321662074320736103321333232433455346636754506421047224431474747544563427256035511542751365445505056645377640461126126653366456351626064727704741775257231714072537366777
0000100120023003400451057006610763107311461256130514251537161517012047217222572323241625312660274230763103321333223434355436663755406241074224431744774545463247265035511452715364545055065643577460416121626563366453651266046727704471757252731174027533766777
0000100120023003400450157006601721106121412251237124117531260127527012114262725302346255321622371320633103125363434473352376334754401461045244136474242534367477553025414532057315543565656675670660465136726643266416457646565737504771074217337714570527566707
0000100120023003400451057006610721106211421252137214171532160217572011214622752303246525312623271230633101325633443473352736343754401641054241436744224533467747535024514352075315543655665676570660456137626463266414657466556735704771047213737174507525766077
0000100120023003400450157006601721103141417261237114510501261157425072215232224302643235121662074320031173523313232453651336637774300451646254731474247534664447256045611542653335540545554675673670063116225653764426556656463767400771471217632734572577763727
0000100120023003400451057006610721103411471262137114501502161517452072215322242306243325112660274230013175323133223456351336673773400541664257431744274536464447265046511452635335540455545676573760036112625563746425656566436764700771417216732374527577763277
0000100120023003400450157006603721103121714211534164012551466117327072310212121362244235223652674320137103327363237433455356637704603411542244731434747524666457553005417552353345146505252615472650366106726643464416657616560727403751676277230754475557761727
0000100120023003400451057006630721103211741215134614021554166117372073210122112362244325232656274230173103327633273434355536673706403141524247431344774526466547535004517552335341546055225614572560366107626463446416657166506724703571667272730574457557761277
0000100120023003401450156016704701603141515261537154414511762137721012210212326352042265624642675330231113623313032463054326737724504471642254730434345514567407154045510542554325746575756635273670666106727623264456254606161727203731473267335764173577360757
0000100120023003410451056106740706103411551265137514441517162317712012210122362350242625642646275330213116323133023460354236773725404741624257430344354515467047145045510452545327546755765632573760666107627263246452654066116722703371437263735674137573760577
0000100120023003400450157006601771502161416251431134012531266107721032115272027362442235127642774320635123427323131453050356333744407471642224535424046534661427656005414552251355543555754615473670063146125663667426757636165767302721473257337764374507161767
0000100120023003400451057006610775102611461254131314021532166017712031215722072364242325172647274230653124327233113450350536333744407741624225435244064536461247665004514552215355543555745614573760036141625663676427657366156763702271437253737674347501761677
0000100120023003400450156016707701607131515261532164113541563117224042713262724362241265023652277320032163322333135443455346333774100451342214134434540524266467553025111542456305746575756635473670566126724623061416257606660777500741471217736744375557762757
0000100120023003400451056106770706107311551265132614131545163117242047213622742362241625032652277230023163322333153444355436333771400541324211434344504522466647535021511452465307546755765634573760566127624263016412657066606775700471417217736474357557762577
0000100120023003400450156016707701607111412261731124314551762147724022211252624352540275322642174330337153322363031473056306136734105461446214130444245574666457055065314542552315347535355625376620564126120633467436651646762727707751177247536764072537365707
0000100120023003400451056106770706107111421267131214341557162417742022211522642355240725322641274330373153322633013470356036163731405641464211430444254576466547055063514452525313547355355623576260546121620363476436651466726727707571177245736674027533765077
0000100120023003401450157006603771206111311241430164510521461117727012216252523322544235322602477360334113626373237443750356535774101471243204134404644534765477053035315542455375341555251665073650666106725663764426651636462717407751572207236724272537664767
0000100120023003410451057006630772106111311244130614501524161117772012216522532325244325322604277630343116326733273447350536553771401741234201434044644537465747035033515452455373541555215660573560666107625663746426651366426714707571527202736274227536764677
0000100120023003400450157006601721603141116201134124510571366107425002216252322312147255221652675330731103723363433423351356637734106461744224531474544544760437152075712522557335546525056645470640565136326643264446651646762727701731471267337764377557260757
0000100120023003400451057006610726103411161201134214501573166017452002216522322311247525212656275330713107323633433423351536673731406641744225431744544547460347125077512252575335546255065644570460556133626463246446651466726727701371417263737674377552760577
0000100120023003400450157006601721601141717241230144610531765137524042713212121362740275225672673330132163220333232473454316530774206461443254732414042514663457755025310562354345541555552665477610065146425663663436652646167727700711675257534764173577363727
0000100120023003400451057006610726101411771242130414601537165317542047213122112367240725252676273330123162320333223474354136503772406641434257432144024516463547755023510652345345541555525664577160056144625663636436652466176727700171657255734674137573763277
0000100120023003400450157006601751504131717231330164114521266107221072414262322302345205627612272340732103125373434463251356334744207411243214630474347554466437553065510542151325543555451675672670167176526643062436655666467727606761572247533714173577360757
0000100120023003400451057006610755104311771233130614141522166017212074214622322303245025672612272430723101325733443462351536343742407141234216430744374554466347535065510452115325543555415676572760176175626463026436655666476726706671527245733174137573760577
0000100120023003400450157006601711303121612221530144412571665107426052310212727312546235324622271310234103326343437453557316336744403411744204232414144564765447152005614552753335342575552665575670065126621663762466653656463777503771177247135764670527360777
0000100120023003400451057006610713103211621225130414421576165017462053210122772315246325342622271130243103326433473455357136363744403141744202432144144567465447125006514552735333542755525665575760056126621663726466653566436775703771177241735674607523760777
0000100120023003400450157006601711404111612251337114316521660127227042611272626302343235722652073310537103126353736413252336435744202441744214130474545534766437156045317552554365440545251635472650562116327673362466050656467777301751576227233754677547460767
0000100120023003400451057006610714104111621253137114361526160217272046211722662303243325722650273130573101326533763412352336453742402441744211430744554537466347165043517552545364540455215634572560526113627763326460650566476773701571567222733574677544760677
0000100120023003400450157006601771205141614241232174314501461137426002515232724322146205321612272330633103723363434473351356530714405471746264734434046524263457655055617552151325544575053635777610562146123633062466251676266777700711372257536764475517662747
0000100120023003400451057006610772105411641242132714341504161317462005215322742321246025312612272330633107323633443473351536503714405741764267434344064522463547655056517552115325544755035637577160526141623363026462651766266777700171327255736674457516762477
0000100120023003400450157006603771602111012261234124314511765177423012317232523302646205322622272340732143526343337413250316534774100471444224531454545534366467655005413512151345142565755655074670366156622673764406351646661757203751677217632734777547660757
0000100120023003400451057006630776102111021262134214341517165717432013217322532306246025322622272430723145326433373412350136543771400741444225431544554533466647655004513152115341542655755650574760366156622763746403651466616752703571677216732374777546760577
0000100120023003400450157006603711302161717231134124616501765167227042511262625302443255525672276320431113425323337403352336731704103431145244737454640524165477055015714532554375346575352625577660262166120663161446453646560767407741172257334764072537662747
0000100120023003400451057006630713102611771231134214661507165617272045211622652304243525552672276230413114325233373403352336713701403341154247437544604521465747055017514352545373546755325625577660226161620663116444653466506764707471127253734674027536762477
0000100120023003400450157006601771201151412251630144617521563177423012415232725302342225622632374350633103121323532423357376336714703411545224436454446574660427256035210562151345145545754665072610166146420673567436557616664737404771277217336764570577360757
0000100120023003400451057006610772101511421256130414671525163717432014215322752303242225622633274530633101321233523423357736363717403141554224436544464576460247265032510652115341545455745660572160166144620763576435657166646734704771277213736674507573760577
0000100120023003401450157006606701703161615271535104114541462127423062413242126302445275722622177340637103325343235443251356335734101421741244732434045554366437052055512572153335747565651645070660763156223623266466054666167747500711576217136724373577762747
0000100120023003410451057006660707103611651275135014141544162217432064213422162304245725722621277430673103325433253442351536353731401241714247432344054553466347025055512752135337547655615640570660736152623263266460654666176745700171567211736274337577762477
0000100120023003401450157006604741401131616221735154716531260157026072413252625352344205124622377320132123225323630443250316336714704451544264332444747534360427755055616572251305741555456635171610761166120643266436454676560777303771073217636724473527565777
0000100120023003410451057006640744101311661227135514761532160517062074213522652353244025142623277230123122325233603442350136363717404541544263432444774533460247755056516752215307541555465631571160716161620463266434654766506773703771037216736274437525765777
0000100120023003401450157006602731307161117261335104012521564107522062110242322342542275124672171310337103127343434453552326637704602441346214637424644544765447355045217532557325341535053665573640765116522613067466055666463777705731172207536764276537164767
0000100120023003410451057006620733107611171263135014021525164017522061210422322345242725142671271130373101327433443455352236673706402441364216437244644547465447355042517352575323541355035665573460756115622163076460655666436777705371127205736674267531764677
0000100120023003400450157006601721106171111231335154414571360147327022415272421372746265021612277340133163225363032433252376435704303411443274232464640554461477252065513542155375144575055655072650366176520673164456354666663777604721176267432734375557260767
0000100120023003400451057006610721106711111233135514441573160417372024215722412377246625012612277430133162325633023432352736453703403141434272432644604554461747225065513452155371544755055650572560366175620763146453654666636776704271167264732374357552760677
0000100120023003400450157006607711404171714261232124510501763157425062410222525332141235225672274320233113625343736433256366034774301421045254732444645534464467357055616512751315542575053645171610261136320663767446455626660737607751177247335734276507166737
0000100120023003400451057006670714104711741262132214501507163517452064210222552331241325252672274230233116325433763432356636043773401241054257432444654534464647375056516152715315542755035641571160216133620663776444655266606736707571177243735374267501766377
0000100120023003400450156016704741402111712261335164117531560127227062714252322352347255124602172330636133324313537473051336033714100451344254534424743524666457152045310562757325546545550635777660564106721663264466254676366717502721371207437714476557266707
0000100120023003400451056106740744102111721263135614171535160217272067214522322353247525142601272330663133324133573470351336033711400541344255434244734526466547125043510652775325546455505637577660546107621663246462654766366715702271317204737174467552766077
0000100120023003400450157006601711306121411271535154314501762127524042711262023372746235321622374320036133721323733453052346637724504431542274130414645514563457251015114552556305247525352665077660065136324643164426755636664717707741074257736764276537664767
0000100120023003400451057006610713106211411275135514341507162217542047211622032377246325312623274230063137321233733450352436673725404341524271430144654515463547215011514552565302547255325660577660056133624463146427655366646717707471047257736674267536764677
0000100120023003400450157006600701207131417221535124114561363157725022615232621302641265422632470340431123421323537433756366731714705441241264437444343504164467351055516522453315347525057625772630667106527663165456054656362737602721576277731714675547460737
0000100120023003400451057006600702107311471225135214141563163517752026215322612306241625422634270430413124321233573437356636713717405441214264437444334501464647315055516252435313547255075627572360676105627663156450654566326736702271567277731174657544760377
0000100120023003400450157006600711602111514261234124717501363177323002214262625312747225225652674350535123227333633433450316131764100441443274132464540514463427152025317552457335545535057665472670667156724643764436650666163727406761471277633714175557260757
0000100120023003400451057006600716102111541262134214771503163717332002214622652317247225252656274530553122327333633434350136113761400441434271432644504514463247125023517552475335545355075664572760676157624463746436650666136724706671417276733174157552760577
0000100120023003401450157006603701601131612241333124510571162127321072416252527342542235023612770370636113625323237443253346735754507421444204136404347514262467052025115532456315447565355665473630767166120643566426554676161757401751677207537734274537664707
0000100120023003410451057006630706101311621243133214501571162217312074216522572345242325032617270730663116325233273442353436753755407241444201436044374512462647025021515352465314547655355664573360776161620463566425654766116754701571677205737374247536764077
0000100120023003401450156036703701701131614251333174412571162127323042711262626322340265722652571320734143525323632403352376334734106411241214434404747554060417755035210522155325546505454655674660065156721613264436556656760757402761473217737764074537666777
0000100120023003410451056306730707101311641253133714421571162217332047211622662323240625722655271230743145325233623403352736343731406141214214434044774550460147755032510252155325546055445656574660056157621163246435656566706754702671437217737674047536766777
0000100120023003400450157006601721104171615201135124114571363147125042513212027362442225721652070320132143627323237453556366335704301461444224537454343554466437757015115572254345146575055635270640263146327663566466051676366727607741472217335734076567263777
0000100120023003400451057006610721104711651201135214141573163417152045213122072364242225712650270230123146327233273455356636353703401641444225437544334554466347775011515752245341546755055632570460236143627663566460651766366726707471427213735374067562763777
0000100120023003400450157006601731302171616201131134715541465137122042612252723362745265023632477340633113424323332423350326530724606441047234537464544514564457157075116522254355544575056635776650065146321663261456253616762747102721171257730744670577763767
0000100120023003400451057006610733102711661201131314751544165317122046212522732367245625032634277430633114324233323423350236503726406441074235437644544515464547175071516252245355544755065637576560056143621663216452653166726741702271117257730474607577763677
0000100120023003400450156016704711307131412221536154012531265137221062715242327342440275720612275360334103324313236463457376136744703411741224435424643504661417154055517552453305146505355625771650662176624663263436650646560727206761177277235774475537360757
0000100120023003400451056106740713107311421225136514021532165317212067215422372344240725702612275630343103324133263464357736163747403141714224435244634506461147145055517552435301546055355627571560626176624663236436650466506722706671177272735774457533760577
0000100120023003400450157006607701602171713241433144112561365167524032314212123362240275221672272330031133725373437463651376731734106441545224230434443514467447757045610542655315642545352655373650062126626613161476554656560757201751472277632754670537660757
0000100120023003400451057006670706102711731244133414121563165617542033214122132362240725212672272330013137325733473466351736713731406441554222430344434514467447775046510452655316542455325653573560026126626163116475654566506752701571427276732574607536760577
0000100120023003400450157006607711406111514201132124416571663117126002214212622372143235225652075330236103321373733443253376636754206441346244430444744524161427757015512572653355744555352605573650263176225653665406754636163717104771775207635764670537462747
0000100120023003400451057006670714106111541201132214461576163117162002214122622371243325252650275330263103321733733442353736663752406441364244430444744521461247775015512752635357544555325605573560236172625563656407654366136711704771757206735674607534762477
0000100120023003401450157006607701707111412211533144517521666167526062410242126332644205222672277340132133722333035443456316530734104471746214430424245554466437355045610512552375346525257615173630565116322613660406354636765737205731675277731774076547562747
0000100120023003410451057006670707107111421215133414571526166617562064210422162336244025222672277430123137322333053444356136503731404741764214430244254554466347355046510152525373546255275611573360556113622163606403654366756732705371657277731774067545762477
0000100120023003400450157006601711302111712251234124617531560127222002513242426372145205121662075350236103126343337473451376437734100471646224535464743514264457757035212572557315546525056645470640663176525633264436651646463777605741373247132734675507361767
0000100120023003400451057006610713102111721252134214671535160217222005213422462371245025112660275530263101326433373474351736473731400741664225435644734512464547775032512752575315546255065644570460636175625363246436651466436776705471337241732374657503761677
0000100120023003400450157006603771600131214251631114610531664157123022616252523302447245424632771340431163223313032473552376534734206441741244732434146504165407757015714532354325546575055655272610462106723653567476251626661717505751676227234764373577360767
0000100120023003400451057006630776100311241256131114601536164517132026216522532304247425442637271430413162323133023475352736543732406441714247432344164501465047775017514352345325546755055652572160426107623563576472651266616715705571667222734674337573760677
0000100120023003400450157006601771406121417201433124114521565177122052310222421372746255321622272330337113127353033463055326436704607411346214632444443564765447251055614552057365641575756635372670065166424623165476253646565737504741673217330714276577365707
0000100120023003400451057006610774106211471204133214141525165717122053210222412377246525312622272330373111327533033460355236463706407141364216432444434567465447215056514552075366541755765633572760056164624263156472653466556735704471637213730174267573765077
0000100120023003400450157006600711604171616271132174510501263117621002517222522312544235221632377340031143526343234413753376535724500441144274534424544564563427152005616572556325347565456635475630763146120673366466251636266777702721073267331714375547465777
0000100120023003400451057006600716104711661271132714501502163117612005217222522315244325212633277430013145326433243417353736553725400441144275434244544565463247125006516752565323547655465634575360736141620763366462651366266777702271037263731174357544765777
0000100120023003400450157006607711403161612241230174510571662147023072314212621312643235221652671320532133727343235463550326433774101411446264630414242554363417757035515542653325341575454605570660664116325653762426654656362717504771775257730744374527766707
0000100120023003400451057006670714103611621242130714501576162417032073214122612316243325212656271230523137327433253465350236433771401141464266430144224553463147775035515452635323541755445605570660646113625563726426654566326715704771757257730474347527766077
0000100120023003400450157006607721107131412261230174314511165167125002215272327322547225423662177370436153320333633413752376335724304471046264637464540534261427156065515542051325244555754635375620361176526643164426650656464727400741471257537714173537666707
0000100120023003400451057006670721107311421262130714341511165617152002215722372325247225432661277730463153320333633417352736353723404741064266437644504532461247165065515452015322544555745633575260316175626463146426650566446724700471417255737174137536766077
0000100120023003400450157006603711304171214251430154610571663177227032110222426312647255627652071340332103127323533443456316231774103461046254734424242514566467152055514552753365442565053635476650263146323653161476750646562757607741177247130774373567262757
0000100120023003400451057006630713104711241254130514601576163717272031210222462316247525672650271430323101327233533444356136213771403641064257434244224515466647125055514552735364542655035634576560236143623563116477650466526756707471177241730774337562762577
0000100120023003401450157006607701603171515261631174715521264107221042616212527332647245021612574350034113622353530463253346731734202431144244430424640574665437254035517572453315346535055655677630361156221623665406752676462747707721073217136744276537365747
0000100120023003410451057006670706103711551266131714751522164017212046216122572336247425012615274530043116322533503462353436713732402341144244430244604576465347245035517752435313546355055656577360316152621263656407652766426747707271037211736474267533765477
0000100120023003401450156026701701702151316241237154610511465137526022610242121362444255325672671350734143722333332403355306637754204431641224433474046514667407251015717532055345043545557665573630061156522673663476251636464757402721172267634764777537160727
0000100120023003410451056206710707102511361242137514601514165317562026210422112364244525352676271530743147322333323403355036673752404341614224433744064516467047215017517352055340543455575665573360016155622763636472651366446754702271127266734674777531760277
0000100120023003400450156016702701605141714241732124113531266137721052614212221302446205127632572330637143625323737433651356037714400451545264437454347524664447052045217532655335342545550615175670361116220633666426554636760747505731277277630714672537461767
0000100120023003400451056106720706105411741247132214131532166317712056214122212304246025172635272330673146325233773436351536073714400541554264437544374526464447025042517352655333542455505611575760316112620363666425654366706745705371277276730174627534761677
0000100120023003400450157006603711304131015251633124617571662127426022411242723302343255622652070340137153222353737433454316636714106451346274132414042544565447152045216512057375442565553635175670166136326643066426354676765717500711277277235754670547463777
0000100120023003400451057006630713104311051256133214671576162217462024211422732303243525622650270430173152322533773434354136663711406541364271432144024545465447125042516152075374542655535631575760166133626463066423654766756715700171277272735574607544763777
0000100120023003400450157006607711402171514261334124716531260127122072313212525322646205423602177370234103726313437413753356530724301461446254730434744534766457751015510552354325545535454665476660461136320663261476555666163747506721572277230744272517163767
0000100120023003400451057006670714102711541263134214761532160217122073213122552326246025432601277730243107326133473417353536503723401641464257430344744537466547715015510552345325545355445664576660416133620663216475655666136745706271527272730474227511763677
0000100120023003400450157006607711404111614221133174717501365107426022711272725332140245526662574330035113622363533463253356731764101421243234437444545504164427057065311512457325543565557675375620766116523633062466052646464747505741372227236764173577260767
0000100120023003400451057006670714104111641221133714771503165017462027211722752331240425562665274330053116322633533462353536713761401241234234437444554501464247075063511152475325543655575673575260766115623363026460652466446745705471327222736674137572760677
0000100120023003400450157006607711405121614271530144215531664157322022716232027312647245525642174330236103126313537413757376334734101411642274330424446524165437656045413552554325341535053675674670065136725663665416252646762717503731076227237714570547266707
0000100120023003400451057006670714105211641275130414251536164517322027216322072316247425552641274330263101326133573417357736343731401141624273430244464521465347665044513552545323541355035676574760056137625663656412652466726715703371067222737174507542766077
0000100120023003400450157006607721104171615231331124716551760167425062417212522332141235223602477340436163223353237453550326131744307421147264632464544504163427757065114542254315543575055655074620763156620673164466053646265737607751073247135734272517666737
0000100120023003400451057006670721104711651233131214761557160617452064217122522331241325232604277430463162323533273455350236113743407241174266432644544501463247775061514452245315543755055650574260736156620763146460653466256736707571037241735374227516766377
0000100120023003400450157006601741501151615221133124012571365107424022713212124302346235526672275330431173726373136403652326333774106441142224530444544534764467256045213542652355541575754605775670366146322633161466050656765757201731676277634774375507162747
0000100120023003400451057006610745101511651221133214021573165017442027213122142303246325562672275330413177326733163406352236333771406441124225430444544537464647265042513452625355541755745607575760366143622363116460650566756752701371667276734774357501762477
0000100120023003400450157006600701206171311241431134717551762127724052310242327362241265225642777330332103322363135463455366433724703461446274530414645514465447656025414552752305745505353615174610065116222633364466357616565737502711177267137764572547260767
0000100120023003400451057006600702106711311244131314771557162217742053210422372362241625252647277330323103322633153464355636433727403641464275430144654514465447665024514552725307545055335611574160056112622363346463657166556735702171177261737674527542760677
0000100120023003400450157006601711407131416251432174314501766167222042515272726302646205326612773310732143426373032423651356535724306441342204534434747554361427655025117552051345141535552635373670166106324623264466257616560757604771171267332754375507467747
0000100120023003400451057006610714107311461254132714341507166617222045215722762306246025362617273130723144326733023426351536553723406441324205434344774553461247655021517552015341541355525633573760166103624263246462657166506756704771117263732574357504767477
0000100120023003400450157006601761207151011211434164510521563147327022617222027342146235526612271310731143426353232433255326033724307471646204231474544544763457156025414552356355540555754665076640462156723633763426751636066717505731473227130744776537166777
0000100120023003400451057006610762107511011214134614501525163417372026217222072341246325562612271130713144326533223432355236033723407741664202431744544547463547165024514552365355540555745660576460426157623363736427651366066715705371437221730474767531766777
0000100120023003400450157006607701602111411251433124717511766167623022611242027332647265422652076320233113627323031443455366333774104451542234530434242564561427357055712572456365440555754615172650062176526613467456353616165737400741473217335754670577362747
0000100120023003400451057006670706102111411254133214771517166617632026211422072336247625422650276230233116327233013444355636333771404541524235430344224565461247375057512752465364540555745611572560026175626163476453653166156734700471437213735574607573762477
0000100120023003400450156016702701607131411251436144112521463147021072412232322352344255627612771340636143627353331403752326530724505471444234737464044564561417653055517572353345240535153625672670662106525663467436657606165757202711072277133754670517664737
0000100120023003400451056106720706107311411254136414121524163417012074212322322353244525672617271430663146327533313407352236503725405741444237437644044565461147635055517752335342540355135626572760626105625663476436657066156752702171027271733574607516764377
0000100120023003400450157006600711605171712201433124214541566167324012110272723362445205223642774320133133325323737423256316032714705441444264730414347574662417751045610562655355543555257615471650065146125663366466357646265707306721775237135734276517264737
0000100120023003400451057006600716105711721204133214241545166617342011210722732364245025232647274230133133325233773422356136023717405441444267430144374576462147715046510652655355543555275614571560056141625663366463657466256703706271757231735374267512764377
0000100120023003400450156016704711304171612221130144715531265137327062415242022312642245424672073360236173121373532403754336636714402451043234436454446574765477555015114552353325746505756605174620763156620653263466353656165747107721677207633714272557061727
0000100120023003400451056106740713104711621221130414751532165317372064215422022316242425442670273630263171321733523407354336663714402541034234436544464577465747555011514552335327546055765601574260736156620563236463653566156741707271677206733174227550761277
0000100120023003400450156016702701605121416261231174215571063117123052614252221332247245023662570320233163427353534443251366336754500451741264334434343514562447457015117532354305146575252655374610767116220673666426653676567717400741277277633754670547465707
0000100120023003400451056106720706105211461262131714251570163117132056214522212332247425032665270230233164327533543442351636363755400541714263434344334515462447475011517352345301546755225653574160776112620763666426653766576714700471277276733574607544765077
0000100120023003400450157006607711402111612241230164510571363117621022410272326352447265121642672370537173124313031463451366333724505461443234431454742564560427153055310542455325343575754665076660565126627673362406351676464757202721775267334774375517260757
0000100120023003400451057006670714102111621242130614501573163117612024210722362354247625112646272730573171324133013464351636333725405641434234431544724565460247135053510452455323543755745660576660556126627763326403651766446752702271757263734774357512760577
0000100120023003400450157006603711305171015271733124215541566117122072213242525362442275422602471340233173125363437463253376032744101411046224433414544574366457156045412522552335547565656605771650366146320633266456057646660717707751677227135734373507164767
0000100120023003400451057006630713105711051277133214251545166117122072213422552364242725422604271430233171325633473462353736023741401141064224433144544573466547165044512252525335547655665607571560366143620363266450657466606717707571677221735374337501764677
0000100120023003401450157006605771203171614211230134414551662137324072311262225302246235525642675330335143527363237463251336034734601411641254734404047524267477755035214532251305646505157655070610164156223633264466657616462747702761677257430754175577463717
0000100120023003410451057006650772103711641212130314441556162317342073211622252302246325552646275330353145327633273462351336043736401141614257434044074522467747755032514352215306546055175650570160146152623363246466657166426747702671677254730574157574763177
0000100120023003400450157006603711304111612221730174716531765167621022417232525312143235422602577320236163720333433413553356530764602421046244431464747554363417755065514552051315445545251635270640263176424663162456253646664717704771771207232754670537665777
0000100120023003400451057006630713104111621227130714761537165617612024217322552311243325422605277230263167320333433415353536503766402241064244431644774553463147755065514552015314545455215632570460236174624663126452653466646717704771717202732574607536765777
0000100120023003400450157006603721105171111241230164616571663157023022411272621372744255322652671320535133622333032443757316630764702421542204533414144574364447256045613542554315347525057665271650061146322673764456356656367767403731775217632754570507464717
0000100120023003400451057006630721105711111242130614661576163517032024211722612377244525322656271230553136322333023447357136603767402241524205433144144573464447265046513452545313547255075662571560016143622763746453656566376764703371757216732574507504764177
0000100120023003400450157006607701605141616271531134215531264117623052313242422372740245127622377340435103325363134463052346336754201411641274330424242534364447251055716522751315644575355605571650766136720673665426654666560727707721575267433714473507161727
0000100120023003400451057006670706105411661275131314251532164117632053213422422377240425172623277430453103325633143460352436363752401141614273430244224533464447215057516252715316544755355605571560766137620763656426654666506727707271557264733174437501761277
0000100120023003401450157006607741505131717261332124112501463117021072413242622312744235225652573360131163124373035473552316530754400471343224434404640514667467452005213552751315342565557665472670666156620663464416457636362727306751572217534764377577260737
0000100120023003410451057006670745105311771263132214121504163117012074213422622317244325252655273630113161324733053475352136503754400741334224434044604516467647425002513552715313542655575664572760666156620663446414657366326723706571527215734674377572760377
0000100120023003400450157006601751502151615211534164316571360147424022615272724302343235127662077320337163424313035453052326136724304431642204233444144554467477657025417562057315244555355655376660361116320663467426755666765717104721771267332714572507163727
0000100120023003400451057006610755102511651215134614361573160417442026215722742303243325172660277230373164324133053450352236163723404341624202433444144554467747675024517652075312544555355653576660316113620663476427655666756711704271717263732174527501763277
0000100120023003400450156016702701607131111221133124416561365177122002213262422352342225720662574330636113322333735403755326333744702441642234537464045514665407154055514552354365440535754625671650767136725663667406452676464747100711574217737714670527563717
0000100120023003400451056106720706107311111221133214461563165717122002213622422353242225702665274330663113322333753407355236333747402441624235437644054516465047145055514552345364540355745626571560776137625663676404652766446741700171547217737174607525763177
0000100120023003401450156026705701702151712241431134313551766167526012214272322362442245720602475330734103322363135433656316433744202471545264733474147504667477554045612512751305246505355615176650763136424653560406551646262707103711176267337764572527364707
0000100120023003410451056206750707102511721244131314331557166617562012214722322364242425702604275330743103322633153436356136433742402741554267433744174506467747545046512152715302546055355611576560736134624563506405651466226701703171167263737674527523764077
0000100120023003400450157006601721101151412271730134614551663177122032115232024372142235423662574350633113422353735403755326334704601461545274232444446564763427554045412572151305246525754635374670167126627663567436550656660777302721471217336764570507163767
0000100120023003400451057006610721101511421277130314641556163717122031215322042371242325432665274530633114322533753407355236343706401641554272432444464567463247545044512752115302546255745633574760176126627663576435650566606773702271417213736674507501763677
0000100120023003400450157006607701604171712231332164614511165107322072411242527302446235225642177370435113625343031463052346335734105461243264631474045574664467153065112572751345243565053655271650763126125653665406753676464737406721775227235734072517264737
0000100120023003400451057006670706104711721233132614641511165017322074211422572304246325252641277730453116325433013460352436353731405641234266431744054576464647135061512752715342543655035652571560736121625563656407653766446734706271757222735374027512764377
0000100120023003400450156016707711305141417261333124215571060157122002617212422322343235523662272340635153227353031443451376336744103411043264737464540514562417156045310542556325743575656675375670262146621613365406257646664747500771575237431744276577266707
0000100120023003400451056106770713105411471263133214251570160517122006217122422323243325532662272430653152327533013444351736363741403141034267437644504515462147165043510452565327543755665673575760226146621163356402657466646745700771557234731474267572766077
0000100120023003401450157006600741607111311221135124013561361167021062413242123342047255222652577330035143721323234463255366333704403461746264732434144554464427052045315532754325543575651615175670167166520663767426653656464747507721372217536764570527760777
0000100120023003410451057006600746107111311221135214031563161617012064213422132340247525222655277330053147321233243462355636333704403641764267432344144554464247025043515352745325543755615611575760176165620663776426653566446745707271327215736674507527760777
0000100120023003401450156066704721503141015261235104713541561167026072515242326322346255420612573310731123226313537443251336037774201471443234530444640524765427457035212512757355546575151605176640566136724643062416452646760757303731276267337764476517260737
0000100120023003410451056606740725103411051262135014731545161617062075215422362323246525402615273130713122326133573442351336073772401741434235430444604527465247475032512152775355546755115601576460566137624463026414652466706753703371267263737674467512760377
0000100120023003400450157006601761207131416211235124012521563157725042511272224302346235526632473310434153327363136403652336630744306461144274130474544524263427256075710552457365441555557635770640261146123633665456057646163727707721472257531714677507163767
0000100120023003400451057006610762107311461212135214021525163517752045211722242303246325562634273130443153327633163406352336603743406641144271430744544522463247265077510552475364541555575637570460216141623363656450657466136727707271427255731174677501763677
0000100120023003400450157006601711406171214241330164713531365177426032111272027362442225725652271350236153624323032463557376336774106421243244431434347504165437152065313552251345140545752655072670065116127663467466653646565707305741372247532754670517667747
0000100120023003400451057006610714106711241243130614731533165717462031211722072364242225752652271530263156324233023465357736363771406241234244431344374501465347125063513552215341540455725650572760056111627663476466653466556703705471327245732574607516767477
0000100120023003400450156016704701607111117241232124313551466107425072211222624322643255023652676320535123424313135433757366032774305471646224533444044544761417657055317552456325741565352605572610366116327673061456256656463717404741371267332734770557060777
0000100120023003400451056106740706107111171242132214331554166017452072211222642326243525032656276230553124324133153437357636023773405741664225433444044547461147675053517552465327541655325605572160366113627763016452656566436714704471317263732374707550760777
0000100120023003400450157006600701603141115271536154414521565167721002515272224362443225422612771340736123226313337453050316435754504431646274232464146534660427457025115542057315346575754635172630662136324663161456357636064757202771471267331724375577760737
0000100120023003400451057006600706103411151275136514441525165617712005215722242364243225422617271430763122326133373450350136453755404341664272432644164536460247475021515452075313546755745631572360626133624663116453657366046752702771417263731274357577760377
0000100120023003400450157006607701603161515221134164717511166167323022411272023372145265424662171320031163225343235433257366435724700471144234734424644554367447451015513512655325340555755655273650763126621663467456050626660737407721673227230744173557764737
0000100120023003400451057006670706103611551221134614771511166617332024211722032371245625442661271230013162325433253432357636453727400741144237434244644553467447415015513152655323540555755652573560736126621663476450650266606734707271637222730474137557764377
0000100120023003401450156056707711103121612251337104414521460117725022511242621302643235526642077340633103323363237453554326136764603441446204231434742524165447252075114552357365441575557605574670667136120643165426657636562727307761077237531724670557064737
0000100120023003410451056506770711103211621253137014441524160117752025211422612306243325562640277430633103323633273455354236163766403441464202431344724521465447225071514552375364541755575605574760676131620463156426657366526723707671077235731274607550764377
0000100120023003401450156016701701602151117241433134715551766107322022416222027352044205720612471310637103327363236433655346435724704461345254530444643514667477553075210512153335744575252665676640263136421623062456257636462707503711576227136754774517564737
0000100120023003410451056106710706102511171244133314751557166017322024216222072350244025702614271130673103327633263436355436453727404641354255430444634516467747535072510152135337544755225666576460236134621263026452657366426705703171567221736574747515764377
0000100120023003400450157006603711306111311241237124215551660167224052214262124372146265322602570320137173722363533443753376630764703461444214137464544504162417156005416522455355547535355625771650063146322633764456053646664747107751675257730774272537361727
0000100120023003400451057006630713106111311242137214251556160617242052214622142371246625322605270230173177322633533447353736603767403641444211437644544501462147165004516252455355547355355627571560036143622363746450653466646741707571657257730774227533761277
0000100120023003400450157006603721107151015241436114312511165167425052213212622302241235223672275330431163727363134403653376237724603431744254734434640514660417457015712522753305746545554635474620366106325653165476756656265727400741676277134764375517265707
0000100120023003400451057006630721107511051244136114321511165617452052213122622302241325232672275330413167327633143406353736273726403341744257434344604516460147475017512252735307546455545634574260366103625563156477656566256724700471667271734674357512765077
0000100120023003400450157006607701607131315261331174416551762127125042710222726362242235526632474330732103721323631433252346530744406461741234731434245554360437452005415542655375442575151635174610065126626643366416455626765777700711373227135754670547561767
0000100120023003400451057006670706107311351263131714461557162217152047210222762362242325562634274330723107321233613432352436503744406641714237431344254553460347425004515452655374542755115631574160056126626463366414655266756777700171337221735574607545761677
0000100120023003400450157006601701207131115241335124616531362137623042515232322322140275121672673360234113426343437473450356534744103411741204131464245564765477157045612522556335547525056665570640462126627673364456051626660777503771277257531734073547466727
0000100120023003400451057006610702107311151243135214661533162317632045215322322321240725112676273630243114326433473474350536543741403141714201431644254567465747175046512252565335547255065665570460426126627763346450651266606775703771277255731374037544766277
0000100120023003400450157006601701207131616221133124117541565107123022615232426302347265622632670340731123425323136463054336333724506441145244433414742504765477657045212522757335540555554615474610565116126653364426350666765757603771277267334774774507161727
0000100120023003400451057006610702107311661221133214171545165017132026215322462303247625622636270430713124325233163460354336333725406441154244433144724507465747675042512252775335540555545614574160556111626563346423650666756756703771277263734774747501761277
0000100120023003400450156016704701605121612211233134715541462177324042115272027312746265720622272330535103423313736463454326136734204471241214337424042564765407357005314552655325547535553615170610164156624663264476753656663717503761473257437714670527660757
0000100120023003400451056106740706105211621212133314751544162717342041215722072317246625702622272330553104323133763464354236163732404741214213437244024567465047375003514552655325547355535611570160146156624663246477653566636715703671437254737174607526760577
0000100120023003400450157006601711307111315241232174510561360167426002515232724322146275124632470340537123223363736443451356630734102431646254534434742514660427655055611512057345542565352675371620562166423633264406354676765777705741177247136724275507163777
0000100120023003400451057006610713107111351242132714501563160617462005215322742321246725142634270430573122323633763444351536603731402341664255434344724516460247655056511152075345542655325673571260526164623363246403654766756777705471177241736274257501763777
0000100120023003400450157006603771604111614251632174312511760127224002711262422362245275722632772330434173521333533403353356636704103461443214136454245574365447457015513512754365140545251655071620262166727673066446653646565747503731572207531744670527667717
0000100120023003400451057006630776104111641256132714321517160217242007211622422362245725722637272330443175321333533403353536663701403641434211436544254573465447475015513152745361540455215650571260226167627763066446653466556745703371527205731474607526767177
0000100120023003400450157006607701601141714251434164610521263157327022510272625372144255526612272340636113624373035433257376530704106421545274334424247514563417052055311512356325346545451675673630167106327623567426656636464777506711572227130744173537464737
0000100120023003400451057006670706101411741254134614601522163517372025210722652371244525562612272430663116324733053432357736503701406241554273434244274515463147025053511152365323546455415676573360176103627263576426656366446775706171527221730474137534764377
0000100120023003400450156016704731302151612241330154710511765167721022210242322362441235523642171340031163323313733443252346530754200471241244431464747564063457655005314572356355741555756625372670564146626673162436450626762727606761775247531714076557563777
0000100120023003400451056106740733102511621243130514701517165617712022210422322364241325532641271430013163323133733442352436503752400741214244431644774560463547655003514752365357541555765623572760546146626763126434650266726726706671757245731174067555763777
0000100120023003400450157006601761302151111201134164713531265107222052311262422302346275721632670340434163427363237453651356334714707421545244732444640504763437251075714532554305246525153635773650461156722633665416450666765727606761572207533714475577461727
0000100120023003400451057006610763102511111201134614731532165017222053211622422303246725712636270430443164327633273456351536343717407241554247432444604507463347215077514352545302546255135637573560416157622363656414650666756726706671527205733174457574761277
0000100120023003400450157006601711304111214271130154510561363147021042511262525322147255627632377340434103726343533413752326332724506421443254730444743514463457457005613512752315245545656625775620063116522633767446656656366727603771472277635764072517166707
0000100120023003400451057006610713104111241271130514501563163417012045211622552321247525672633277430443107326433533417352236323725406241434257430444734514463547475006513152725312545455665627575260036115622363776446656566366726703771427276735674027511766077
0000100120023003400450056016701701406151712251331174313521264157527042617262022362243225224612472310531103327343135443753356636754504441045274533414146564762477153045217572556335646545056625375620663116120673364426554636760727603771574247137734071567061727
0000100120023003400450056106710704106511721253131714331522164517572046217622022362243225242614272130513103327433153447353536663755404441054275433144164567462747135042517752565336546455065623575260636111620763346425654366706726703771547241737374017560761277
0000100120023003400450157006601771203141616211230154215541165107125042510212224372146205525632573310637173521333437423655326034744301411642254730424247534667477554005611542251365443525454675673670263106726653763456351676462757602721373217634764774507366737
0000100120023003400451057006610772103411661212130514251541165017152045210122242371246025552635273130673175321333473426355236043743401141624257430244274536467747545006511452215364543255445676573760236107626563736453651766426756702271337216734674747503766377
0000100120023003400450157006603771603121113241336154215501265167324052311272226302346205721642173310435103127323631413252376535744200471642254732444144534667477055045413552151325246575755655073670261176426643467416650646562777306761076217534764373527365747
0000100120023003400451057006630776103211131243136514251502165617342053211722262303246025712641273130453101327233613412352736553742400741624257432444144536467747055044513552115322546755755650573760216174626463476416650466526773706671067215734674337523765477
0000100120023003401450157006601711403121714221730134610551764107727022611272625332640225424652571350034123223313530473556336433744202431045264433444544514167467156035510512752325546575456655272610761156320663467466651626367777300771576217336724373547562747
0000100120023003410451057006610714103211741227130314601557164017772026211722652336240225442655271530043122323133503475356336433742402341054264433444544511467647165035510152725325546755465652572160716153620663476466651266376773700771567213736274337545762477
0000100120023003401450156026701701202161713251433134117541066107123002313252626372742235525642777360031163721323232453054336334714107421241254336454046534764427055055714542255335641555651675572670465136220673760456251666663717400741576237136744774527464767
0000100120023003410451056206710702102611731254133314171540166017132003213522662377242325552647277630013167321233223450354336343711407241214253436544064537464247055057514452255336541555615675572760456132620763706452651666636714700471567231736474747524764677
0000100120023003400450157006601711402171714251634164616531260167425012117232625322543235523602574320132163722333031473553356530744301461642274230424242534665477256065317562354315340545454655277610565116520673467466053616264717705741471227136744377577760737
0000100120023003400451057006610714102711741256134614661532160617452011217322652325243325532605274230123167322333013475353536503743401641624272430244224536465747265063517652345313540455445652577160556115620763476460653166246717705471417221736474377577760377
0000100120023003400450157006603721100131412271431124510531366117426062415242226372641235325602475330732113622333031463553316435714404471045274136474242534765477052015114532555375342575656635271650566106727673464436452646660717707751471257232754076567263767
0000100120023003400451057006630721100311421274131214501533166117462064215422262376241325352604275330723116322333013465353136453714404741054271436744224537465747025011514352555373542755665632571560566107627763446434652466606717707571417252732574067562763677
0000100120023003400450156016707711105171311261232174716541560127623042111242024352347245223632677320036143721373534433256366231754606441145274332464345504764447657045312522555315243575750605572650562146627613665406353646163727407751373217630714670547265707
0000100120023003400451056106770711105711311262132714761545160217632041211422042353247425232636277230063147321733543432356636213756406441154273432644354507464447675043512252555312543755705605572560526146627163656403653466136724707571337216730174607542765077
0000100120023003401450156026705711403161713251336144410501762127021012113242426372742245620652677360434153523353032413252336631754204451046274131434347524166477653035312572752315640535554645371650462136120643760426556656560717704771372257730754276567667747
0000100120023003410451056206750714103611731253136414401507162217012011213422462377242425602656277630443155323533023412352336613752404541064271431344374521466747635033512752725316540355545643571560426131620463706425656566506717704771327257730574267566767477
0000100120023003400450157006601771405121411201432164616511163177021012314252723332142275622652072330137103327353533463053346433754503461444274232444144564760427057025115572457315543525756665474660065156621663767466353656265727205741472277131724675537360767
0000100120023003400451057006610774105211411204132614661511163717012013214522732331242725622650272330173103327533533460353436433755403641444272432444144567460247075021515752475315543255765664574660056156621663776463653566256722705471427271731274657533760677
0000100120023003400450156016701701606171412211233174710521565177025052311262726342542275620632371340236163327333532443453346032744707421241234531434645504765407252015517572554345140535352665470610361156521613264466654636765727307741074217735764672547663767
0000100120023003400451056106710706106711421212133714701525165717052053211622762345242725602633271430263163327333523444353436023747407241214235431344654507465047225015517752545341540355325664570160316155621163246466654366756723707471047217735674627546763677
0000100120023003400450157006601721104111011261637114510511163147526062711272027342442225722632377330435153323313135403652376630754400441746224434434644534661427357065311542555345240555754625575620166176523623467406356656266737506721072217334764777527365777
0000100120023003400451057006610721104111011266137114501511163417562067211722072344242225722633277330453153323133153406352736603754400441764224434344644536461247375063511452555342540555745625575260166175623263476403656566266735706271027213734674777523765777
0000100120023003400450157006601721107131111261230134312551764127126022715232724342440245326662077320234133724373031463551336534724503411046264335424747544161477657045610552555315542565355675673630465166425663067426351626765717402721072277136764570537464737
0000100120023003400451057006610721107311111262130314321557164217162027215322742344240425362660277230243137324733013465351336543725403141064263435244774541461747675046510552555315542655355676573360456164625663076423651266756714702271027271736674507534764377
0000100120023003401450156036706701203151712261234104214511465107721002314262527322346275326612770340434153527333136463053376235744706461544224637454046514163417655075714532055355241555252635375630362166122613067416257606462757600711277237436744173547567747
0000100120023003410451056306760702103511721262134014241514165017712003214622572323246725362617270430443155327333163460353736253747406641544226437544064511463147655077514352055352541555225633575360326161622163076412657066426756700171277234736474137545767477
0000100120023003400450157006601771405121116221530134616531364127025062712232421332145205722612772370034143727363332453551356630714106451741234730474544524164457152005612522453335546535557675375630061146426643164476753646266757601731775207234764672537662747
0000100120023003400451057006610774105211161225130314661533164217052067212322412331245025722617272730043147327633323455351536603711406541714237430744544521464547125006512252435335546355575673575360016144626463146477653466266756701371757202734674627536762477
0000100120023003401450157006601741505141015261232164715511463157527032311222723302344205221662072330131163327343032443755366332734607421444204136474543524261437751015613512555365444525257605775620767136721673665406454636264737401751676277635704076527564767
0000100120023003410451057006610745105411051262132614751514163517572033211222732303244025212660272330113163327433023447355636323736407241444201436744534522461347715016513152555364544255275607575260776137621763656404654366246734701571667276735074067525764677
0000100120023003400450157006603711307151615221735144416501263177224062410272525312543235721642172310031153227333433413753356636724605471346214136474045574664427152055616512754325243525053645474670263156327623066416453646660747506721074217633714570577762757
0000100120023003400451057006630713107511651227135414461502163717242064210722552315243325712641272130013152327333433417353536663726405741364211436744054576464247125056516152745322543255035644574760236153627263066414653466606745706271047216733174507577762577
0000100120023003400450157006601711405121417221137114012561363157425072311222224362243235021652072330637113627363337403655356433714700441444274235464640534662467656045613512757315342575557605771610461106325633665426557646362727201751775207536744374547265747
0000100120023003400451057006610714105211471221137114021563163517452073211222242362243325012650272330673116327633373406355536433717400441444272435644604536462647665046513152775313542755575607571160416103625363656425657466326722701571757205736474347542765477
0000100120023003400450157006600701607131111261334124215551763117323022611252626342147265525602576310731123425343434433251366034734506441446204137454540524161477457005212522752335746575153655271620465106726653566426357646366717402771473277735734374567260737
0000100120023003400451057006600706107311111263134214251557163117332026211522662341247625552605276130713124325433443432351636043735406441464201437544504521461747475002512252725337546755135652571260456107626563566423657466366714702771437277735374347562760377
0000100120023003401450157006603701601151316261635104214571664127023032116222123322645275722642075350332113122353434463050356737754200471144264437454446534462417751055314552252305243555157665574670566136722673667416257636064757407741473267132734373507161767
0000100120023003410451057006630706101511361266135014241576164217032031216222132326245725722640275530323111322533443460350536773752400741144264437544464534462147715053514552225302543555175665574760566137622763676412657366046754707471437261732374337501761677
0000100120023003400450156016704701606121315241332174114571365107422052611222727302246235225632670370435113627363234433256306535744400441243274231454645534465437251005311512751365644575557635173630167166720653461476055626262777500711574267431734476527663777
0000100120023003400451056106740706106211351243132714141573165017422056211222772302246325252636270730453116327633243432356036553744400441234272431544654534465347215003511152715366544755575631573360176167620563416470655266226775700171547264731374467526763777
0000100120023003400450157006603771606171116201134124215531365177424072310272523322146205127632470320636173523363134423654316530744300451143254532434744564563427751065113512552345542575056615173670564176226643467406352646165737502721074277735764672517264767
0000100120023003400451057006630776106711161201134214251533165717442073210722532321246025172634270230663175323633143426354136503743400541134255432344744565463247715061513152525345542755065611573760546172626463476403652466156735702271047277735674627512764677
0000100120023003400450157006603711304111615271432174312551460157621072214272525302643255225612770370637113625323232443453316731714405461243204137454640534764427052015513542456375342565656655077660664116120633261456354636366747503731172257730744777567262747
0000100120023003400451057006630713104111651274132714321554160517612072214722552306243525252617270730673116325233223444353136713714405641234201437544604537464247025015513452465373542655665650577660646111620363216453654366366745703371127257730474777562762477
0000100120023003400450157006607711406121011241732124713531365167425062411272023372745205221632472370731113620363533433256366433724306451143204537444347554564427052045613552752315542545557665071610663146425643366426550646765727600771172267133714776557264717
0000100120023003400451057006670714106211011247132214731533165617452064211722032377245025212634272730713116320633533432356636433723406541134205437444374555464247025046513552725315542455575660571160636144625463366425650466756726700771127261733174767552764177
0000100120023003400450156016701701605171115241332164314571366167023032111262724362442275424652272340736133321373633453050326435754500441242214134424645534667407657055314572752305741535355625370610765126125663461416256606367737206721574207532754476577761747
0000100120023003400451056106710706105711151243132614341573166617032031211622742364242725442652272430763133321733633450350236453755400441224211434244654536467047675053514752725307541355355623570160756121625663416412656066376732706271547205732574467577761477
0000100120023003401450157006604701607131316221131134416561165137323042716222024312645275222672273310035123427363434463055366131724507411047264735404144534464457157035210512653345245525755625671620666146325653767406352676367757407741675207233754175527364707
0000100120023003410451057006640706107311361221131314461561165317332047216222042316245725222672273130053124327633443460355636113725407141074267435044144534464547175032510152635342545255755626571260666143625563776403652766376754707471657202733574157523764077
0000100120023003400450156016707711407111514261333134215501264117122022414272525302447245325662575370035143223313236473051376630724305461143244436474046574363427251045311512752305143575656655377660562146622673165406353646664747500771775217636724272557063767
0000100120023003400451056106770714107111541263133314251502164117122024214722552304247425352665275730053142323133263470351736603723405641134244436744064573463247215043511152725301543755665653577660526146622763156403653466646745700771757216736274227550763677
0000100120023003400450156016704721204171015261535144713531761117324022411242522342540245725662073310535123326343737413254336032704301461446254737424247534266477656075114522051315342565550635373650662146127663066416555666265717705731077267332714770547463767
0000100120023003400451056106740722104711051265135414731537161117342024211422522345240425752660273130553123326433773412354336023703401641464257437244274532466747665071514252015313542655505633573560626141627663066415655666256717705371077263732174707544763677
0000100120023003400450157006601701205121717261331174416531762127424002616252121372143225225652674350234113623363035463057366530734100471642274232434443514465447553035510542457365641555251675375670063146126643364426751636765727600711373257531724774547266777
0000100120023003400451057006610702105211771263131714461537162217442006216522112371243225252656274530243116323633053460357636503731400741624272432344434514465447535035510452475366541555215673575760036141626463346427651366756726700171337255731274747542766777
0000100120023003400450157006601711407111612221535144316501264127623022414272724332140275121652072310537103126373135433254336735754507421045244132464640514663437157055613542456375340545257665475620465116322633767406356656367777605731676227231724375547460767
0000100120023003400451057006610714107111621225135414361502164217632024214722742331240725112650272130573101326733153432354336753755407241054241432644604516463347175056513452465373540455275664575260456113622363776403656566376776705371667222731274357544760677
0000100120023003400450157006603711304131614251632174716531360127224042713212124302346255721652076310434133627333135423355346034744206421342224535424742504761477055025115572151375446575355645173670465156322623066466051626765727606761575277730714374547661767
0000100120023003400451057006630713104311641256132714761533160217242047213122142303246525712650276130443136327333153423355436043742406241324225435244724507461747055021515752115374546755355641573760456153622263066460651266756726706671557277730174347546761677
0000100120023003400450157006607701602111315251631174715541466117123022710222322372144235527662071310436103126343533473452336336754203431646204531454242574664457255055510542653315644575351675373670164106727673264456056656462737406721073247131724276577265747
0000100120023003400451057006670706102111351256131714751544166117132027210222322371244325572660271130463101326433533474352336363752403341664205431544224576464547255055510452635316544755315673573760146107627763246450656566426734706271037241731274267572765477
0000100120023003400450156016702701604171115261733144716551462177422012410242724352343225225662072340132143623353031463455306735704306461243214335464343574764447451055516522356305741575252675375670663136721613062476054636266707502711771257236754475517663717
0000100120023003400451056106720706104711151267133414761554162717422014210422742353243225252660272430123146323533013464355036753703406641234213435644334577464447415055516252365307541755225673575760636137621163026470654366266705702171717252736574457516763177
0000100120023003401450157006600771403171412251232124117561360167023062414252225332645205121672272310035133327363134463255356433734201461444204132434743564765447556065117572354345041555256605775670062136122673665446651626765737501731676257334774074527467717
0000100120023003410451057006600774103711421252132214171563160617032064214522252336245025112672272130053133327633143462355536433732401641444201432344734567465447565061517752345340541555265607575760026131622763656446651266756735701371667253734774047524767177
0000100120023003400450156016702701604111515211632174610571363157123022510242622342545265326672671320532143723313236473550326637714504461741264433444544504762417157055712522655335344525055675070610164156322633362466357646464727404731676277731714377557060737
0000100120023003400451056106720706104111551216132714601573163517132025210422622345245625362676271230523147323133263475350236673715404641714264433444544507462147175057512252655333544255055670570160146153622363326463657466446724704371667277731174377550760377
0000100120023003400450156016703711105131015241337114616531262127323072216232522342542235023612776320434133722353032453057376136754606451446224437444044514463417555005613542251315344525755665475640667146120673366426757606165747700711172277635774375527666707
0000100120023003400451056106730711105311051243137114661532162217332072216322522345242325032617276230443137322533023450357736163756406541464224437444044514463147555006513452215313544255755664575460676141620763366427657066156747700171127276735774357526766077
0000100120023003400450157006603711302111515241330164614571163147724022516212527312143225427602570320636113624313337473552336530764702421147234535424743544560417351045410542652315442575752655671650767106325643665436652646462727603731172277635734670547660777
0000100120023003400451057006630713102111551243130614641571163417742025216122572311243225472605270230663116324133373475352336503767402241174235435244734545460147315044510452625314542755725656571560776103625463656436652466426726703371127276735374607546760777
0000100120023003400450156016701711103151615271530164416521465157126052317222221302544255627632474330337173725323134463452336037724501421441264630414540574663427052055617532353325244575155665075640361126624643663406357606163727707741074257731774672547263767
0000100120023003400451056106710711103511651275130614461524165517162053217222212305244525672634274330373177325233143464352336073725401241414266430144504576463247025056517352335322544755155660575460316126624463636403657066136727707471047257731774627542763677
0000100120023003400450157006601771405141113261634164215501763157227002514212723312143235622652071320633173725373433423653346034704303461746244432444144564565437755025114552555315546505056635770610167166422623362456257616462757607721072237134774677527361767
0000100120023003400451057006610774105411131266134614251507163517272005214122732311243325622650271230633177325733433426353436043703403641764244432444144565465347755021514552555315546055065637570160176164622263326452657166426756707271027231734774677523761677
0000100120023003400450157006607711404171712261633144510501462137526032310272123362244235221672670320731143625373633423253376131744101461744224430414544564563427757055513512455325741575056665471650462106526613366476555636265777304741073257233754276517266707
0000100120023003400451057006670714104711721266133414501504162317562033210722132362244325212676270230713146325733633422353736113741401641744224430144544565463247775055513152455327541755065664571560426105626163366475655366256773704471037252733574267512766077
0000100120023003400450157006603771604111614251330144314521261157023072416212426322143225525612474350233133621323737463550316530724707421147244735424046564763417052055717552151325543575454665277610065116323653566466054636266727406761472257437734373517660777
0000100120023003400451057006630776104111641253130414341522161517032074216122462321243225552614274530233136321233773465350136503727407241174247435244064567463147025057517552115325543755445662577160056113623563566460654366266724706671427254737374337516760777
0000100120023003400450057006601711400171616271734154316551662127426052210242123322643215722662571350731103323353533443752336630764704431241214637444544504163447152065410552254355747535454635773630766146225613062426551676663747107751277237231714672557560767
0000100120023003400450057006610714100711661277134514361556162217462052210422132326243125722665271530713103323533533447352336603767404341214216437444544501463447125064510552245357547355445637573360766142625163026425651766636741707571277232731174627555760677
0000100120023003401450157006601701205121712211534164214531266107526042712272622372741265326602570340236113127343633453053316433714703441544204634404245564767467755035516562557325244525053615277610061156323633665426351646464777301731575227136744377547560777
0000100120023003410451057006610702105211721215134614241532166017562047212722622377241625362605270430263111327433633450353136433717403441544206434044254567467647755035516652575322544255035612577160016153623363656423651466446773701371557221736474377545760777
0000100120023003400450057006601711404171717221735124012531366107222052313242426372441215622602573360434173226353137423355366037744305411046224437464347564761427451015510512753335545545255665475670462106323623163466657616266777501761575227133714475507466737
0000100120023003400450057006610714104711771227135214021533166017222053213422462374241125622605273630443172326533173423355636073743405141064224437644374567461247415015510152735335545455255664575760426103623263136466657166266775701671557221733174457504766377
0000100120023003400450057006600711607151614251433144214541360127025042216252723332342275526612470340731133624353135463255356231734104441047214135414643524267477153025310512557365643555451675671620667156320663362446657646265747702761572277231774671537760737
0000100120023003400450057006600716107511641254133414241543160217052042216522732333242725562614270430713136324533153462355536213731404441074211435144634522467747135023510152575366543555415676571260676153620663326446657466256747702671527272731774617537760377
0000100120023003400450156016707701607131615251432124117541563147721012412232626302445265427632571320532163722373031473554336333724500471342274231434640554064467254055514542155335740535654675075670366176621613266466250626462767304711371257330754774517662717
0000100120023003400451056106770706107311651254132214171545163417712014212322662304245625472635271230523167322733013475354336333725400741324272431344604550464647245055514452155337540355645670575760366176621163266462650266426763704171317253730574747516762177
0000100120023003400450157006601711303121514241232174617571360157724042710212124322346205324652677370435123223363136463455356034724501411746264330424343544165407251045417552057335541555656655374660063156726653264476251676367757202761473277133714076517266727
0000100120023003400451057006610713103211541242132714671573160517742047210122142323246025342656277730453122323633163464355536043725401141764263430244334541465047215044517552075335541555665653574660036157626563246472651766376752702671437271733174067512766277
0000100120023003400450157006600711304111615271730174510521263177424062710212326312642235526672672370332113425343735443756316034704602441446214137444644554363417751045316522552305241555355625574620065156723633261476251676663747506761073257537734276537461727
0000100120023003400451057006600713104111651277130714501522163717442067210122362316242325562676272730323114325433753447356136043706402441464211437444644553463147715043516252525302541555355625574260056157623363216472651766636745706671037255737374267534761277
0000100120023003400450157006607701604111315221136154715551461137527022411272724332640245422662071310436133325363031463652336731704304471641224237424540534761427052055311562453325746535756635476640562146427673164406753616266747501751372257537734672527560757
0000100120023003400451057006670706104111351221136514751554161317572024211722742336240425422660271130463133325633013466352336713703404741614222437244504537461247025053511652435327546355765634576460526144627763146407653166266745701571327255737374627525760577
0000100120023003400450156016703711302161311241430134715551666107025042712232121362447245520632770320731113622353532463654336332714702441344264230414740544565447456015517572057335645535252665574610663176223633567416252676066717404721575277633754677507462717
0000100120023003400451056106730713102611311244130314751556166017052047212322112364247425502637270230713116322533523466354336323717402441344262430144704545465447465015517752075336545355225665574160636172623363576412652766066714704271557276733574677504762177
0000100120023003400450157006601771406171214201133174412511165167227002214252723362443235527612272310133143726353035453553346735704301461642274232434446534265437356045417562554325241575656605775620361146327673266416456636064737501751471207637714570527566707
0000100120023003400451057006610774106711241201133714421511165617272002214522732364243325572612272130133147326533053455353436753703401641624272432344464532465347365044517652545322541755665607575260316143627763266414656366046735701571417206737174507525766077
0000100120023003400450157006601771502161514231331134610541460167423062710212124372745265225632576320034143727363532413752376334764602431045254734464742534261427057065512522555345541555351675371610462156327613261406356636367727404711176207236744774537665707
0000100120023003400451057006610775102611541233131314601544160617432067210122142377245625252635276230043147327633523417352736343766402341054257434644724532461247075065512252555345541555315673571160426153627163216403656366376724704171167202736474747536765077
0000100120023003400450157006600701201141616271732124510541563147524002517212322322546275422612773330736143426313131403352376535744107421143234532444644504165437357045315572754325341555056665276650261176525663467416650646366727600771172267334764572577363717
0000100120023003400451057006600702101411661277132214501545163417542005217122322325246725422617273330763144326133113403352736553741407241134235432444644501465347375043515752745323541555065662576560216175625663476416650466366726700771127263734674527573763177
0000100120023003400450157006603721107111015241333124617511765167323052210272422322547245124662577320337123226313437413550316530724706441143254533444446574560427256005313512554315647535656645170640366146427673161466055636264747503751076277632734672517265777
0000100120023003400451057006630721107111051243133214671517165617332052210722422325247425142665277230373122326133473415350136503727406441134255433444464575460247265003513152545316547355665641570460366144627763116460655366246745703571067276732374627512765777
0000100120023003401450157006606731107111416261331124015521265137522072516212126322343235021642077340637103323353235443755366131704604431144274233444544524766457153005214522757355042565654635275650366116524643067466057636264717700741377227137764672547565777
0000100120023003410451057006660731107111461263131214051522165317522075216122162323243325012640277430673103323533253447355636113706404341144272433444544527466547135002514252775350542655645632575560366115624463076460657366246717700471377221737674627545765777
0000100120023003400450157006603711304171712251636154012521563157426022615232724302446265124632774320731103723313136453052336630744105441641274530434247534261427657055513542453325241555756605176640763106521673567446452616366747506721076257231714373577762747
0000100120023003400451057006630713104711721256136514021525163517462026215322742304246625142637274230713107323133163450352336603741405441614275430344274532461247675055513452435322541555765601576460736105621763576444652166366745706271067252731174337577762477
0000100120023003400450157006601701207131514211534124316521266107025042712252527372743235127662577340236113623313533403756366436774101411243264433444545544560437657045410512752335545505153625770660662136727663461416252616562767307751372247335764274507461747
0000100120023003400451057006610702107311541215134214361522166017052047212522572377243325172665277430263116323133533407356636463771401141234264433444554545460347675044510152725335545055135627570660626137627663416412652166526763707571327243735674247504761477
0000100120023003400450157006601771406171115201134164316551762137122052610242322372742275423662075350731113322353032443456366334744107421047214636454242554463457357005317562254315444555552665273630664126121673763456350656467727607751472267331714570537160767
0000100120023003400451057006610774106711151201134614361557162317122056210422322377242725432660275530713113322533023444356636343741407241074216436544224554463547375003517652245314544555525662573360646121621763736453650566476726707571427263731174507531760677
0000100120023003400450157006601751502111614241337114112531260157323002714252626322347265127652070340635113325323434473553356237774205441346224536474144504164467451005611512354325246505553675373670663156727673165406352646462727606721072237135764477517667747
0000100120023003400451057006610755102111641243137114121532160517332007214522662323247625172650270430653113325233443475353536273772405441364225436744144501464647415006511152345322546055535673573760636157627763156403652466426726706271027231735674477516767477
0000100120023003401450157006606701207111311211432164414561165177423002616222326352047265225612572370034153523353735413254326630714102421446264737424045534365437655025317532552315344505057635276640465136422613564476751666061757604771377267331774073577462747
0000100120023003410451057006660702107111311214132614441561165717432006216222362350247625252615272730043155323533753412354236603711402241464267437244054533465347655023517352525313544055075632576460456134622163546477651666016756704771377263731774037574762477
0000100120023003400450157006603711302161614271434124314501765107424062111262523372143255026622271320637103125323733423353316437724707421145254730444446534366467356005314532251355546505755615174610065136726653566476751646265747505741372277631774072567262747
0000100120023003400451057006630713102611641274134214341507165017442061211622532371243525062622271230673101325233733423353136473727407241154257430444464533466647365003514352215355546055755611574160056137626563566477651466256745705471327276731774027562762477
0000100120023003400450157006603711305171616241737124313521560127424062110272121372742275526632472310435113425323033463253376731704602431443234531464640574365407655075410552456355541555352625671620366146126643564406452646765717702721472257333714776507166777
0000100120023003400451057006630713105711661247137214331525160217442061210722112377242725562634272130453114325233033462353736713706402341434235431644604573465047655074510552465355541555325626571260366141626463546404652466756717702271427253733174767501766777
0000100120023003400450157006600711606121015251434124314521467177725012314262322362445265021622174330137163722333733453553376032774103411444214136454540524660437057035516512457355742575155675677640366156320663461416256636265727200741572247536764373577261747
0000100120023003400451057006600716106211051254134214341524167717752013214622322364245625012621274330173167322333733455353736023771403141444211436544504526460347075035516152475357542755155676577460366153620663416412656366256722700471527245736674337572761477
0000100120023003400450057006601711607151417201435124314521566107527002612232326372746235422612273310731113525313636423654366033774304431642204231444247554363457655035214542555315340515251675676640564146123633065476251676264727203771576267731714475577460777
0000100120023003400450057006610716107511471204135214341525166017572006212322362377246325422612273130713115325133663426354636033773404341624202431444274553463547655032514452555313540155215676576460546141623363056472651766246722703771567267731174457574760777
0000100120023003400450157006601701202171714261631134412531265177224032114252023372746205523612272330036163224313131473553346534714706441241244735424743504163437655035517562155325540545456655677610663106724643266416653676560737602721473277231744677557560757
0000100120023003400451057006610702102711741266131314421532165717242031214522032377246025532612272330063162324133113475353436543717406441214247435244734501463347655035517652155325540455465656577160636107624463266416653766506736702271437272731474677555760577
0000100120023003400450157006607711407111514231332174414501366107122042710272725332642235527662177370234113624313032463255356334744305461143264437444045524663457656015510512456325543575552675372610462176221673663456050646362747505731675227233714776517160767
0000100120023003400451057006670714107111541233132714441503166017122047210722752336242325572661277730243116324133023462355536343743405641134264437444054526463547665015510152465325543755525673572160426172621763636450650466326745705371657222733174767511760677
0000100120023003400450157006601731306171412221135154713511260157721042611272522332142275021662076320334123425363032473551356437754406451746224530444144534764447156025313552453365647525056655375670461106327673663436651636266747502721171267430774570577463727
0000100120023003400451057006610733106711421221135514731512160517712046211722522331242725012660276230343124325633023475351536473754406541764225430444144537464447165023513552435366547255065653575760416103627763636436651366266745702271117264730774507574763277
0000100120023003400450157006601711307131214261234164312501465167725002613212525322146275423612271310031143725373337423357316630724606451542244137444346504761477452075710552354325241555656655372670564176623633663416450626464767407721073217633754570547562757
0000100120023003400451057006610713107311241262134614321504165617752006213122552321246725432612271130013147325733373423357136603726406541524241437444364507461747425077510552345322541555665653572760546176623363636414650266446764707271037216733574507545762577
0000100120023003401450157006607701205131713261631174312521264107321042711222023362045255223672274330034113622353633453057316333724703461045244437444644514465447254035516512051345241535557675574660261136427673665406755666161747506721377257237764276517560767
0000100120023003410451057006670702105311731266131714321522164017312047211222032360245525232672274330043116322533633450357136333727403641054244437444644514465447245035516152015342541355575675574660216134627763656407655666116745706271377252737674267515760677
0000100120023003401450157006606771103161015221735144117541466117126062415232023342547265225632770370335113422363433463557376530744202421647204235464743534361437254055710562354345047525151665275650663136122613162406454666765727300711372217534774670557267747
0000100120023003410451057006660771103611051227135414171544166117162064215322032345247625252637270730353114322633433465357736503742402241674202435644734533461347245057510652345340547255115662575560636131622163126404654666756723700171327215734774607552767477
0000100120023003400450157006601701204111616251332164717531561157025072215242422322146235326612772330133103324373332473555326630714405461642234434434242504767447351055710512456325546545151675377660565136724653667416652646066727704741675277130744570537361727
0000100120023003400451057006610702104111661253132614771535161517052072215422422321246325362617272330133103324733323475355236603714405641624234434344224507467447315057510152465325546455115673577660556137624563676416652466066727704471657271730474507533761277
0000100120023003400450157006601721104171311261737114114501265167524032317232226312544255021662071320036173524313633423353346535714700441642224535424346574664427656015112572453305747525355655376650065146423623764456051636264707302721176267434764377577765777
0000100120023003400451057006610721104711311267137114141502165617542033217322262315244525012660271230063175324133633423353436553717400441624225435244364576464247665011512752435307547255355653576560056144623263746450651366246703702271167264734674377577765777
0000100120023003400450056016701701402171116241233134716551466107322072216242421352142225022612375330435103126353135423157376335734105461243264331444045574364447255015116522354305644575750655273670463156526673162406357656266737607741177267635774274547660777
0000100120023003400450056106710704102711161242133314761554166017322072216422412351242225022613275330453101326533153421357736353731405641234263431444054573464447255011516252345306544755705652573760436155626763126403657566266736707471177266735774247546760777
0000100120023003401450156046707701704131713261331174217531565167125002612252626342443235720652573360637113627353533443052326033774101411547234136454045544762417452025411542357355247565651605472630465106125643660476251636362737406721172207234764774527665707
0000100120023003410451056406770707104311731263131714271535165617152006212522662344243325702655273630673116327533533440352236033771401141574231436544054547462147425024511452375352547655615604572360456101625463606472651366326734706271127202734674747526765077
0000100120023003400450157006603721101151416261630144314571365177322062115242724302644235225612271340732163222333033453653376435724600471345254537454645514664447553025413512151305244525654675674670366116322673061456057616660707503731677227231774777557264717
0000100120023003400451057006630721101511461266130414341573165717322061215422742306244325252612271430723162322333033456353736453726400741354255437544654516464447535024513152115302544255645676574760366113622763016450657166606705703371677222731774777552764177
0000100120023003400450157006601711407131011241236154213531265167426002511262224372746275523632471320636103727353532443453316237714704471642234732464742554460427255005414532356315347565557665074610261166423633764456050666165767302721575277131714375547560737
0000100120023003400451057006610714107311011242136514231532165617462005211622242377246725532634271230663107327533523444353136273717404741624237432644724554460247255004514352365313547655575660574160216164623363746450650666156763702271557271731174357545760377
0000100120023003400450157006601721606121514241231124715531560147023042715272625312742225324672271350535133627363434403652376630764702431045274135464144534264467351025411532057345545505656675377640166126126643061456354636367757204711072267333734777517162757
0000100120023003400451057006610726106211541242131214751535160417032047215722652317242225342672271530553136327633443406352736603767402341054271435644144532464647315024511352075345545055665673577460166121626463016453654366376752704171027263733374777511762577
0000100120023003400450156046703701207151612221135144113531264127126052314212326362340245223672676310731133522353131403655366435704301421446224433474545564767407655075413542552315544575055625775670167106723633266476256606464717406761473277732724570507163717
0000100120023003400451056406730702107511621221135414131532164217162053214122362363240425232676276130713135322533113406355636453703401241464224433744554567467047655074513452525315544755055627575760176107623363266472656066446714706671437277732274507501763177
0000100120023003400450157006603711302111015251437114610541463157527022417232326362744255121602474320036153223313136473452326636744103431641224531454042574765407655055513542453325341575755605777660662136722673162446655636061767404771576277231744073527663727
0000100120023003400451057006630713102111051254137114601544163517572024217322362367244525112604274230063152323133163474352236663741403341614225431544024577465047655055513452435323541755755607577660626137622763126446655366016764704771567272731474037526763277
0000100120023003400450157006601771404171214251430154114531266107323022514212027372746275525612274320031173525363131463253346237734100441542274231434446524166467357025311562751305246535557645476650766146325633266436550666165737602721177247536744570577360737
0000100120023003400451057006610774104711241254130514141532166017332025214122072377246725552612274230013175325633113462353436273731400441524272431344464521466647375023511652715302546355575644576560766143625363266435650666156736702271177245736474507573760377
0000100120023003400450157006601711304131614251330154213571163177021042713212224312646265525672270340532163321323737443452326333764703461147244137444247504665407052025116522155375344525557635474660564176520673362466051646266747503751576277631714675507362757
0000100120023003400451057006610713104311641253130514231571163717012047213122242316246625552672270430523163321233773444352236333767403641174241437444274506465047025021516252155373544255575634574660546175620763326460651466266745703571567276731174657503762577
0000100120023003400450156016707701606171412211233174710521665107721022510242124352344255620632375350736113122333032463253356436744402421646204135464147534467447653005317532457325445545153635172670664106721663461436655626762737202711775207536754473557761757
0000100120023003400451056106770706106711421212133714701526165017712025210422142353244525602633275530763111322333023462353536463744402241664201435644174534467447635003517352475324545455135631572760646107621663416436655266726732702171757205736574437557761577
0000100120023003400450157006601771203121416221531134610551760147721022710212121332146265422652072330036143726373532413257366336724600451744264331474544544563457057045417532254355541555654635776650063176521663364456352616463717404711072227235764777537366727
0000100120023003400451057006610772103211461225131314601557160417712027210122112331246625422650272330063147326733523412357636363726400541744263431744544545463547075044517352245355541555645637576560036175621663346453652166436714704171027222735674777533766277
0000100120023003400450157006600701206111116271132164414531265137426052616252123372742275021632473330435123427363633413555346037744101421243204533414540574366467755005316522457325243565557615173670167126126643764456250666462717400741677277233754473557562757
0000100120023003400451057006600702106111161271132614441532165317462056216522132377242725012634273330453124327633633415355436073741401241234205433144504573466647755003516252475322543655575611573760176121626463746452650666426714700471677272733574437555762577
0000100120023003401450156036706721505171317261230164717511764157426032411242224352347255624602772370031133621333630473055306433754403431241264737424044514164447351015610522556375442535656645077630065116525653467426656656362727204721073267133754572517267717
0000100120023003410451056306760725105711371262130614771517164517462034211422242353247525642607272730013136321333603470355036433754403341214267437244044511464447315016510252565374542355665640577360056115625563476426656566326722704271037261733574527512767177
0000100120023003400450157006607701607131116251432124316541166117123032110222727342546205526622374320636103727323134433252376535744406441741214130434245534365407251015713552655355744575055675673670562176424663266466351626064717507751473257330714274537466727
0000100120023003400451057006670706107311161254132214361541166117132031210222772345246025562623274230663107327233143432352736553744406441714211430344254533465047215017513552655357544755055676573760526174624663266463651266046715707571437253730174247534766277
0000100120023003401450157006600751306111712211432124313501264157021012216252525332647265427622170350436173122363135453056366334744201471544224330434347574566437156035512572557345040545754665276640763116323623264456254636066777704741576217130774275537166777
0000100120023003410451057006600753106111721214132214331502164517012012216522552336247625472621270530463171322633153450356636343742401741544223430344374575466347165035512752575340540455745662576460736113623263246452654366066777704471567211730774257531766777
0000100120023003400450157006601711305141412271733144616501262137122042715272226332640275721662070340435163327323332453052376136754503411046224536474443514567447357055611542051375342545454665272610063176525633665436554666167777602721471267431714572537360757
0000100120023003400451057006610713105411421277133414661502162317122047215722262336240725712660270430453163327233323450352736163755403141064225436744434515467447375056511452015373542455445662572160036175625363656435654666176776702271417264731174527533760577
0000100120023003400450157006601701207151111221136154412531265137527072312252027342446205324612470340436123425363633473451336336744105441243204536474747514663457656075112522453305141555351655073630562176626643266406354676167747503771277277231724076557566727
0000100120023003400451057006610702107511111221136514421532165317572073212522072344246025342614270430463124325633633474351336363741405441234205436744774516463547665071512252435301541555315650573360526176626463266403654766176745703771277272731274067555766277
0000100120023003400450156046703701207151514231132164415561361117023042717212622322141235325652070340532133726373134473454316237714700411545224434424742534266467255045417562155355746505057635470660166136325663665446657606262767104731172227335734777537660757
0000100120023003400451056406730702107511541231132614451563161117032047217122622321241325352650270430523137326733143474354136273717400141554224434244724532466647255044517652155357546055075634570660166133625663656446657066226761704371127223735374777536760577
0000100120023003401450157006600761202111517211434164312501367127224012315262725302546235422632372330034163121373430453057376336724501421345204237444544544566457656005615532453325247565151635770610667156221663763426753646464747705751674277130774175527663717
0000100120023003410451057006600762102111571214134614321503167217242013215622752305246325422633272330043161321733403450357736363725401241354202437444544545466547665006515352435322547655115637570160676152621663736427653466446747705571647271730774157526763177
0000100120023003400450157006607711402111012271736114314541465167222012314212622302447225326652274350036163323313736423655356131774302441147204534434645534365437156055717552456305743575257665070610462166422633362456057616165747703751676257432754073517267747
0000100120023003400451057006670714102111021277136114341544165617222013214122622304247225362652274530063163323133763426355536113773402441174205434344654533465347165057517552465307543755275660570160426164622363326450657166156747703571667254732574037512767477
0000100120023003400450156016701711100111717261235124412531562147425072410242221362441235523632371320535143626373235403657306332704301461441234432464540574666467457005212522356355741555752665075640763146326653263406751676367757602771775267333714174547460757
0000100120023003400451056106710711100111771262135214421535162417452074210422212364241325532633271230553146326733253406357036323703401641414234432644504576466647475002512252365357541555725660575460736143626563236407651766376756702771757263733174147544760577
0000100120023003400450157006603721103121412201136114715551461157327002615272124362442225721642670340535123427333433433456366131704303411243244735424146564767447152045410552356325745535752665276650767126623653566406754656167777601731471207232754570537366707
0000100120023003400451057006630721103211421201136114751554161517372006215722142364242225712646270430553124327333433434356636113703403141234247435244164567467447125044510552365327545355725662576560776126623563566407654566176776701371417202732574507533766077
0000100120023003401450156036702701206141714241235154214531661137321022215262023362041225424672672370436133526373136473555326034774306411342224630474543544761417655015710512354325345505750645076660065156724653164476752616367757403731473277136724076527561757
0000100120023003410451056306720702106411741242135514241536161317312022215622032360241225442676272730463135326733163475355236043773406141324226430744534547461147655017510152345323545055705640576660056157624563146477652166376754703371437271736274067525761577
0000100120023003401450157006600721101141712241233144517561560147424022516232126302643235523672670320133123627333433463455366335764603461045214135404446524767477657075110512455355541555252635272630167176420673467456253616661777506721377257431724470527460737
0000100120023003410451057006600721101411721242133414571565160417442025216322162306243325532676270230133126327333433464355636353766403641054211435044464527467747675071510152455355541555225632572360176174620763476452653166616775706271377254731274407524760377
0000100120023003400450157006600721105141412201436154114571163117122022510212622352347255424632775360736163323353437423651336033764702431047254734464743514563427254015710552453375445505656635473630461166421663062476252676565747502721076267131714777557263767
0000100120023003400451057006600721105411421204136514141571163117122025210122622353247525442637275630763163323533473426351336033767402341074257434644734515463247245017510552435374545055665634573360416164621663026472652766556745702271067261731174777552763677
0000100120023003400450156016707711306171714241330134214531565157324052616252027322547225124642174320233163325323131403557366333724706421346274530444147544765407751015510522251355746505352645474660061136726643162456357606262747505741371207636764276577361767
0000100120023003400451056106770713106711741243130314241535165517342056216522072325247225142641274230233163325233113405357636333727406241364275430444174547465047715015510252215357546055325644574660016137626463126453657066226745705471317206736674267573761677
0000100120023003400450156016703701605171116241436154716531262127125042112232525302246205326672071320236133525323033473454336636714704451741234736474045554062447653005415542251315444525755635171610662176225663061446753646265767405731277217334764373577760777
0000100120023003400451056106730706105711161244136514761532162217152041212322552302246025362670271230263135325233033474354336663717404541714237436744054550462447635004515452215314544255755631571160626172625663016447653466256764705371277213734674337577760777
0000100120023003400450157006601761207151315201434164114521565107527042711262727322146265324602571350434153320333633473352326332744302431147254536474042534667447351055610512752345546505151625670660462166427613564426753676163727404711572277631724675537360777
0000100120023003400451057006610762107511351204134614141525165017572047211622772321246625342605271530443153320333633473352236323743402341174255436744024536467447315056510152725345546055115626570660426164627163546427653766136724704171527276731274657533760777
0000100120023003400450057006601711407141614201432144314551764157622052311252023332144235721622277370431103723353235413755346636704107451241264734464545514263437655055617562151325743565056645472630062146223623763456251636660727604771673217637724571507563777
0000100120023003400450057006610714107411641204132414341557164517622053211522032331244325712622277730413107323533253417355436663701407541214267434644554512463347655056517652115327543655065644572360026142623263736452651366606726704771637216737274517505763777
0000100120023003400450156016702711105131615221130144713541463117422002215272725322646275127632573360636113320363737453052326437724307411344264230434146554564467357015515562057345142545756665076640164106125643362426557606463747502771172267330754572537367747
0000100120023003400451056106720711105311651221130414731544163117422002215722752326246725172635273630663113320633773450352236473723407141344262430344164555464647375015515652075341542455765660576460146101625463326425657066436745702771127263730574527533767477
0000100120023003400450157006603711307131614251434164215501463157025062717212523322344235121632772340334113625373735403754326630724606451542274230424144544563417252035217572155305145505656645474610566106326613764416252676366747702711575277631774076537366727
0000100120023003400451057006630713107311641254134614251504163517052067217122532323244325112637272430343116325733753407354236603726406541524272430244144545463147225032517752155301545055665644574160566103626163746412652766366747702171557276731774067533766277
0000100120023003400450157006607741407131614251632124012531261157021062114262727312643235525622374320334163327343235413755346034764600451741214132414540544163417655005615572455315343555257675673670562116227623067426654636660707304771775257331744274537666727
0000100120023003400451057006670744107311641256132214021532161517012061214622772316243325552623274230343163327433253417355436043766400541714211432144504541463147655006515752455313543555275676573760526112627263076426654366606703704771757253731474247536766277
0000100120023003400450157006607701605131412221136114717531761137623022511272724332645265423602171350532133327333237403356366435754402441345204237454645514264467351055714542057325347525654615474670766126621663362456050656660727204711771257530744374517166727
0000100120023003400451057006670706105311421221136114771537161317632025211722742336245625432601271530523133327333273403356636453754402441354202437544654512464647315057514452075323547255645614574760766126621663326450650566606722704171717255730474347511766277
0000100120023003401450157006600761203141517211734104215571160147026042716252525372641265326622173370031123425323733463451336436704304451641214137454540524763457351005216562754315445535252645371650263136325663667476250656462757402761372267331724777547460777
0000100120023003410451057006600762103411571217134014251571160417062047216522552376241625362621273730013124325233733464351336463703404541614211437544504527463547315002516652745314545355225643571560236133625663676472650566426754702671327263731274777544760777
0000100120023003401450157006605701702151113251436104414531267177321012215262626302647225427622370350436173523353237453056316136744301411647254737444346524660417052025414522753355541555353665477660167136422623663406354656562717405731771227136724377507464707
0000100120023003410451057006650707102511131254136014441532167717312012215622662306247225472623270530463175323533273450356136163743401141674257437444364526460147025024514252735355541555335664577660176134622263636403654566526714705371717221736274377504764077
0000100120023003400450157006601771206121015231134164117521265137126022717232422302346265525632472330031143727363332463051336530764705461144224437444443504763457255065310562757355741555454635771610564146123633665406457616266767407751072247532714572537661727
0000100120023003400451057006610772106211051231134614171522165317162027217322422303246625552634272330013147327633323460351336503767405641144224437444434507463547255063510652775357541555445637571160546141623363656404657166266764707571027245732174527536761277
0000100120023003400450157006601731302161615251431114717501264127725022715232023362244255124632573360031123424373733453051336630744106441241274233444046514565477057035211562556325546535756645470640263116227613667456253676463727205751177207536764774537164767
0000100120023003400451057006610733102611651254131114771502164217752027215322032362244525142635273630013124324733733450351336603741406441214272433444064515465747075032511652565325546355765644570460236112627163676452653766436722705571177205736674747531764677
0000100120023003400450156016704701605171616241432124114571063117422002312252322362445265127672271310032133324373737463252346535754407411047214332464640534664467755005413542155345546575553625773670766106121663461426356656560767300751572227137734375517264737
0000100120023003400451056106740706105711661244132214141570163117422003212522322364245625172672271130023133324733773462352436553754407141074213432644604536464647755004513452155345546755535627573760766101621663416423656566506763700571527221737374357512764377
0000100120023003400450156016701701602171113261535124715531364157724052314262221302446205325612771310035143727333236463653346530744206421144274230474544534662447255045410512556315546575750635273670766156526643263406351626463767304711072277733714272557761767
0000100120023003400451056106710706102711131265135214751533164517742053214622212304246025352617271130053147327333263466353436503742406241144272430744544536462447255044510152565315546755705632573760766155626463236403651266436763704171027277733174227557761677
0000100120023003400450156016704711404171311261230144710551462127721012115272625322340275326642171360032163322363737433255306435774302441646234435464046514564467555005317552353345246545257615773670766146426673061426555636163757203751172227130754473577266707
0000100120023003400451056106740714104711311262130414701554162217712011215722652323240725362641271630023163322633773432355036453773402441664234435644064515464647555003517552335342546455275617573760766144626763016425655366136752703571127221730574437572766077
0000100120023003400450157006601711304171712221730144510531566107222042615272724312546255023632375350234133624313633403657376136764702431444204233414544574661477656045210552556315247535251635277610061116124653266456253646664717407751473257330774377567262757
0000100120023003400451057006610713104711721227130414501535166017222046215722742315246525032633275530243136324133633406357736163767402341444202433144544576461747665042510552565312547355215632577160016111624563266452653466646714707571437253730774377562762577
0000100120023003400450157006600701606121412251437114215511163157424012310212725362442235523632771350436123423363035453057376636744106451746224230434146554563417052025114552653315247525352655272670167136326613566406757646463777300741677257734774374527661747
0000100120023003400451057006600706106211421254137114251511163517442013210122752364242325532637271530463124323633053450357736663741406541764222430344164555463147025021514552635312547255325652572760176133626163566407657466436773700471677257734774347526761477
0000100120023003400450157006601721105141111241230164312571166167023022713242723362744255127652271320236163323353433473450326530724506421047244137454346514565437757065511562557325244575353605570640263176225663164466054666367777600711575267433714173547462747
0000100120023003400451057006610721105411111242130614321571166617032027213422732367244525172652271230263163323533433474350236503725406241074241437544364515465347775065511652575322544755335605570460236172625663146460654666376776700171557264733174137544762477
0000100120023003400450157006601721606171113241237124015531265107221052614262725302346205127632370340435133727343237463255356136744302421145254736454346504167477057025413512753365645545454615475620461136427613161466350666265737505731072277636744477527361727
0000100120023003400451057006610726106711131242137214051532165017212056214622752303246025172633270430453137327433273462355536163743402241154257436544364501467747075024513152735366545455445614575260416134627163116463650666256735705371027276736474477523761277
0000100120023003401450157006604721103121517211536104414501767127724022713242621312644205523602575360034173523363633413252326433754204451642204232444343514467467157005616562753345242565355655076650061136125643467426557616161727301731073277735754377547666777
0000100120023003410451057006640721103211571215136014441507167217742027213422612316244025532605275630043175323633633412352236433752404541624202432444334514467647175006516652735342542655355650576560016131625463476425657166116723701371037277735574377546766777
0000100120023003400450057006601711407151612241332144015531765167225002611262727352143235424662072330637173123353532413250316435724207421147204234464341554366437451015110542554375342575352665475670364106327663165466652666467737601731675227130774774557564727
0000100120023003400450057006610714107511621243132414051537165617252006211622772351243325442660272330673171323533523412350136453722407241174202434644314553466347415011510452545373542755325664575760346103627663156466652666476736701371657221730774747555764277
0000100120023003401450156056707711102111713251330134313541466167126022513252624352440275720642077320337113420313237453554336631754703441647204232464744544761437254045617562556315546505056635272630663156224653162436657616064777504721371217735704272567260757
0000100120023003410451056506770711102111731253130314331544166617162025213522642354240725702640277230373114320133273455354336613757403441674202432644744547461347245046517652565315546055065632572360636152624563126436657166046775704271317217735074227562760577
0000100120023003400450157006603771605131111231334164610521560127122022614252725362245275026632675350137123224323737433456316034744300451646254632414146574363417457035215542057315347525257665574610061166727613165426355626367727407741073267431744375547465707
0000100120023003400451057006630776105311111233134614601525160217122026214522752362245725062636275530173122324233773434356136043743400541664256432144164573463147475032515452075313547255275665574160016167627163156423655266376724707471037264731474357544765077
0000100120023003401450157006600761307131514241231174217531260127324052614252024312542235624672173360035123627353530463254336136724504471343254337444144504166457657025417572557315343555057645471610562126126613762446650666367727203711172277636764470557560737
0000100120023003410451057006600763107311541242131714271532160217342056214522042315242325642671273630053126327533503462354336163725404741334253437444144501466547675024517752575313543555075644571160526121626163726446650666376722703171127276736674407555760377
0000100120023003400450157006603711305171012241336154716521563157125072315232327362442235424602172340436113623313033453057316637734200441545264634424144574762467451025113542554305741575752665074670765166122623366416250666562757606721277207531714475537367747
0000100120023003400451057006630713105711021243136514761525163517152073215322372364242325442601272430463116323133033450357136673732400441554266434244144577462647415021513452545307541755725660574760756161622263366412650666526756706271277205731174457533767477
0000100120023003400450157006601731307151514221730144617511264157322012117222626302345265424622371350236103127343532463254316334714702421346254534464643574660427156045315572751325543555055665072610664156324623767416453676066727404771675217333714570577360777
0000100120023003400451057006610733107511541227130414671512164517322011217222662303245625442623271530263101327433523462354136343717402241364255434644634576460247165043515752715325543555055660572160646153624263776414653766066724704771657213733174507573760777
0000100120023003400450056016701701404171115261635144713531762177025042611242725322343255526662275370032113326343736443252346334724204441747254136454146534260467451005313512653315242515553675073630565176226673161406754656265727600711376257231774774567064737
0000100120023003400450056106710704104711151266135414731537162717052046211422752323243525562662275730023113326433763442352436343722404441774251436544164532460647415003513152635312542155535670573360556172626763116407654566256726700171367252731774747560764377
0000100120023003400450157006603711304131612271730134510521463117227002514252326372646275127652674320036113626313537423653356735764601421243254330424743534364447451015113542555375440545252665071650564106726643261476254666362717404771771257232754675507163777
0000100120023003400451057006630713104311621277130314501524163117272005214522362376246725172656274230063116326133573426353536753766401241234253430244734533464447415011513452555374540455225660571560546107626463216472654666326714704771717252732574657501763777

